On a Heegaard Floer theory for tangles

The purpose of this thesis is to define a "local" version of Ozsv\'{a}th and Szab\'{o}'s Heegaard Floer homology $\operatorname{\widehat{HFL}}$ for links in the 3-dimensional sphere, i.e. a Heegaard Floer homology $\operatorname{\widehat{HFT}}$ for tangles in the closed 3-ball. After studying basic properties of $\operatorname{\widehat{HFT}}$ and its decategorified tangle invariant $\nabla_T^s$, we prove a glueing theorem in terms of Zarev's bordered sutured Floer homology, which endows $\operatorname{\widehat{HFT}}$ with an additional glueing structure. For 4-ended tangles, we repackage this glueing structure into certain curved complexes $\operatorname{CFT}^\partial$, which we call peculiar modules. This allows us to easily recover oriented and unoriented skein relations for $\operatorname{\widehat{HFL}}$. Our peculiar modules enjoy some symmetry properties, which support a conjecture about $\delta$-graded mutation invariance of $\operatorname{\widehat{HFL}}$. In fact, we show that any two links related by mutation about a $(2,-3)$-pretzel tangle have the same $\delta$-graded link Floer homology. In the last part of this thesis, we explore the relationship between peculiar modules and twisted complexes in the fully wrapped Fukaya category of the 4-punctured sphere. This thesis is accompanied by two Mathematica packages. The first is a tool for computing the generators of $\operatorname{\widehat{HFT}}$ and its decategorified tangle invariant $\nabla_T^s$. The second allows us to compute Zarev's bordered sutured Floer invariants of any bordered sutured manifold using nice diagrams.

==> anc/APT/.unison/0.license.txt <==
The following license can be found at

https://www.gnu.org/licenses/agpl-3.0.txt

------------------------------------------------------------------------

                    GNU AFFERO GENERAL PUBLIC LICENSE
                       Version 3, 19 November 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU Affero General Public License is a free, copyleft license for
software and other kinds of works, specifically designed to ensure
cooperation with the community in the case of network server software.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
our General Public Licenses are intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  Developers that use our General Public Licenses protect your rights
with two steps: (1) assert copyright on the software, and (2) offer
you this License which gives you legal permission to copy, distribute
and/or modify the software.

  A secondary benefit of defending all users' freedom is that
improvements made in alternate versions of the program, if they
receive widespread use, become available for other developers to
incorporate.  Many developers of free software are heartened and
encouraged by the resulting cooperation.  However, in the case of
software used on network servers, this result may fail to come about.
The GNU General Public License permits making a modified version and
letting the public access it on a server without ever releasing its
source code to the public.

  The GNU Affero General Public License is designed specifically to
ensure that, in such cases, the modified source code becomes available
to the community.  It requires the operator of a network server to
provide the source code of the modified version running there to the
users of that server.  Therefore, public use of a modified version, on
a publicly accessible server, gives the public access to the source
code of the modified version.

  An older license, called the Affero General Public License and
published by Affero, was designed to accomplish similar goals.  This is
a different license, not a version of the Affero GPL, but Affero has
released a new version of the Affero GPL which permits relicensing under
this license.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU Affero General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Remote Network Interaction; Use with the GNU General Public License.

  Notwithstanding any other provision of this License, if you modify the
Program, your modified version must prominently offer all users
interacting with it remotely through a computer network (if your version
supports such interaction) an opportunity to receive the Corresponding
Source of your version by providing access to the Corresponding Source
from a network server at no charge, through some standard or customary
means of facilitating copying of software.  This Corresponding Source
shall include the Corresponding Source for any work covered by version 3
of the GNU General Public License that is incorporated pursuant to the
following paragraph.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the work with which it is combined will remain governed by version
3 of the GNU General Public License.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU Affero General Public License from time to time.  Such new versions
will be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU Affero General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU Affero General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU Affero General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU Affero General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU Affero General Public License for more details.

    You should have received a copy of the GNU Affero General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If your software can interact with users remotely through a computer
network, you should also make sure that it provides a way for users to
get its source.  For example, if your program is a web application, its
interface could display a "Source" link that leads users to an archive
of the code.  There are many ways you could offer source, and different
solutions will be better for different programs; see section 13 for the
specific requirements.

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU AGPL, see
<http://www.gnu.org/licenses/>.


==> anc/APT/APT.m <==
(* ::Package:: *)

BeginPackage["ATP`"]

Print["This is APT.m, version 1.1, 
a tool for computing \!\(\*SubsuperscriptBox[\(\[Del]\), \(T\), \(s\)]\), a generalisation of Alexander polynomials for tangles,
written in Mathematica 10.3.1.0 for Linux x86 (64-bit). 
A manual for this Mathematica package can be found in appendix C of

   C.B. Zibrowius, ",Style["On a Heegaard Floer theory for tangles", Italic],", PhD thesis (2016), Cambridge.

For questions, suggestions or comments, please email claudius.zibrowius","@","gmail.com. 

    Copyright (C) 2015-2016 Claudius Zibrowius

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU Affero General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU Affero General Public License for more details.

    You should have received a copy of the GNU Affero General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>."
];

(* This is a Mathematica package for computing Alexander polynomials for tangles. For more information and details, see the manual. This is version 1.1. 'APT' stands for 'Alexander Polynomial for Tangles'. *)

(* The variable v is the input data for a tangle, taking the form of a matrix with one row for each crossing/alpha-curve and 7 columns;
However: 1st row = boundary regions;
For all following rows,
1st column: between over and under,
2nd-4th col: turn anti-clockwise,
5th column: follow over-strand, the under-strand points to the left/right (L/R),
6th column: colour over-strand,
7th column: colour under-strand;

Note: Do not use h as a name for a boundary region in a 4-ended tangle, since h is reserved for a homological grading. For internal regions, this is no problem;
*)

(* Alexander Codes for positive(=L) and negative(=R) crossings *)
L[region_,o_,u_]:={\[Delta]^(1/2) o u,o u^-1,\[Delta]^(1/2) h^-1 o^-1 u^-1,o^-1 u}[[region]];
R[region_,o_,u_]:={\[Delta]^(-1/2) o^-1 u^-1,o u^-1,\[Delta]^(-1/2) h o u,o^-1 u}[[region]];

(* Preparing input data for algorithm *)
Prepare1[v_]:=Map[Drop[#,-3]&,Drop[v,1]]; (* cut out the region info for each crossing *)
Prepare2[v_]:=Transpose/@(v/.Array[v[[#]]->{v[[#]],{1,2,3,4}}&,Length[v]]); (* add the region numbers to region infos and transpose *)
Prepare3[v_]:=Map[Drop[#,4]&,Drop[v,1]]; (* cut out L/R and over/under info for each crossing *)

(* basic idea for calculating generators:
1) Tt: iteratively determine all possibilities for first n entries.
2) BoundaryCond: delete those for which #(occupied beta-arcs) is incorrect.
  3) T: Put 1) and 2) together.                                               *)
Tt[v_]:=Fold[Function[{valu,n},DeleteCases[Flatten[Outer[Append,valu,v[[n,1;;4]],1],1],list_/;list[[All,1]]=!=DeleteDuplicates[list[[All,1]]]]],{{v[[1,1]]},{v[[1,2]]},{v[[1,3]]},{v[[1,4]]}},Array[#+1&,Length[v]-1]];
BoundaryCond[boundary_,lengthv_,potentialT_]:=DeleteCases[potentialT,list_/;(lengthv-Length[DeleteCases[list,bob_/;MemberQ[boundary,bob[[1]]]]]-(Length[boundary]/2)+1)=!=0];
T[v_]:=BoundaryCond[v[[1]],Length[v]-1,Tt[Prepare2[Prepare1[v]]]];

(* various lists of "properties" of each generator in T[v] *)
(* Alexander coefficients of each region at each crossing *)
LocalCoefftable[v_]:=Array[v[[#1]][[1]][#2,v[[#1]][[2]],v[[#1]][[3]]]&,{Length[v],4}];
(* table of Alexander coefficients of each generator *)
Coefftable[T_,Lct_]:=Array[Product[Lct[[iii,T[[#,iii,2]]]],{iii,1,Length[T[[1]]]}]&,Length[T]];
(* generator names=concatenation of regions *)
GenNametable[T_]:=Array[ToExpression[StringReplace[ToString[T[[#,All,1]]],{"{"-> "",", "->"","}"->""}]]&,Length[T]];
(* names of sites (concatenated) (optional, not used below) *)
BoundaryNamestable[T_,boundary_]:=Array[ToExpression[StringReplace[ToString[Sort[DeleteCases[T[[#,All,1]],bob_/;MemberQ[boundary,bob]=!=True]]],{"{"-> "",", "->"","}"->""}]]&,Length[T]]
(* name of sites (in product form/not concatenated) Note: Appending 1 is for the long knot/link case *)
BoundaryProducttable[T_,boundary_]:=Array[ToExpression[StringReplace[ToString[Sort[Append[DeleteCases[T[[#,All,1]],bob_/;MemberQ[boundary,bob]=!=True],1]]],{"{"-> "",", "->"*","}"->""}]]&,Length[T]]
(* name of sites (in product form/not concatenated) (alternative version, but unfortunately not faster) *)
BoundaryProductAlttable[T_,boundary_]:=Array[Product[If[MemberQ[boundary,T[[#,iii,1]]]=!=True,1,T[[#,iii,1]]],{iii,Length[T[[1,All,1]]]}]&,Length[T]]

(* Alexander polynomials *)
AlexpolyPdh[v_]:=Coefftable[T[v],LocalCoefftable[Prepare3[v]]].BoundaryProducttable[T[v],v[[1]]];
AlexpolyPd[v_]:=AlexpolyPdh[v]/.h->1;
AlexpolyPh[v_]:=AlexpolyPdh[v]/.\[Delta]->1;
AlexpolyP[v_]:=AlexpolyPh[v]/.h->-1;
AlexpolyGdh[v_]:=Coefftable[T[v],LocalCoefftable[Prepare3[v]]].(GenNametable[T[v]]*BoundaryProducttable[T[v],v[[1]]]);
AlexpolyGd[v_]:=AlexpolyGdh[v]/.h->1;
AlexpolyGh[v_]:=AlexpolyGdh[v]/.\[Delta]->1;
AlexpolyG[v_]:=AlexpolyGd[v]/.h->-1;

(* Diagrammatic Outputs *)
(* basic operation polynomial\[Rule]grid *)
Pexp[poly_]:=If[poly===0,0,Max[Exponent[poly,p^-1],0]]
PExp[poly_]:=If[poly===0,0,Max[Exponent[poly,p],0]]
Qexp[poly_]:=If[poly===0,0,Max[Exponent[poly,q^-1],0]]
QExp[poly_]:=If[poly===0,0,Max[Exponent[poly,q],0]]
Deltaexp[poly_]:=If[poly===0,0,Max[Exponent[poly,\[Delta]^-1],0]]
DeltaExp[poly_]:=If[poly===0,0,Max[Exponent[poly,\[Delta]],0]]
SimpleGrid[poly_]:=If[poly===0,Grid[{{0}},Frame->All,FrameStyle->Directive[Thickness[0.1],AbsoluteDashing[{100,0.01}],Gray], Background->{Gray}],Grid[CoefficientList[(poly+zeroz)*p^Pexp[poly]*q^Qexp[poly],{p,q}]/.zeroz->0,Frame->All,FrameStyle->Directive[Thickness[0.1],AbsoluteDashing[{100,0.01}],Gray],Background->{{Qexp[poly]+1->LightGray},{Pexp[poly]+1->LightGray},{Pexp[poly]+1,Qexp[poly]+1}->Gray }]]/.{0->ToExpression[ " "]}

(* Final Output (filtering and ordering of coefficients according to their beta-arc-indexing set)*)
(* beta-arcs sorting *)
Barcs[barc_]:=Union[Sort/@DeleteCases[Tuples[barc,Length[barc]/2-1],list_/;list=!=DeleteDuplicates[list]]];
(* Concatenation of generator tuple entries *)
Conc:=Function[{v},ToExpression[StringReplace[ToString[v],{"{"-> "",", "->"","}"->""}]]]

(* Gray shades table output *)
Eval[poly_,barc_,iii_]:=If [Length[Barcs[barc]]<2,SimpleGrid[poly],{Product[Barcs[barc][[iii]][[jjj]],{jjj,Length[barc]/2-1}],SimpleGrid[Coefficient[poly/.{Product[Barcs[barc][[iii]][[jjj]],{jjj,Length[barc]/2-1}]->x},x]]}];
Addx[exp_]:=ToExpression[StringJoin[ToString[exp],"x"]]; (* one-crossing case, this is to distinguish the generator names from the coefficients *)
AlexpolytableGdh[v_,poly_]:=MatrixForm[Table[Eval[poly,v[[1]],iii],{iii,Length[Barcs[v[[1]]]]}]];
AlexpolytableGd[v_,poly_]:=AlexpolytableGdh[v,poly/.h->1];
AlexpolytableGh[v_,poly_]:=AlexpolytableGdh[v,poly/.\[Delta]->1];
AlexpolytablePdh[v_,poly_]:=If[Length[v]==2, AlexpolytableGdh[v,poly/.Thread[Map[Addx,Map[Conc,T[v]]]->1]],AlexpolytableGdh[v,poly/.Thread[Map[Conc,T[v][[All,All,1]]]->1]]]; (* forgetting about generator specification *)
AlexpolytablePd[v_,poly_]:=AlexpolytablePdh[v,poly/.h->1];
AlexpolytablePh[v_,poly_]:=AlexpolytablePdh[v,poly/.\[Delta]->1];
AlexpolytableP[v_,poly_]:=AlexpolytablePh[v,poly/.h->-1]; 

(* displaying negative powers as exponents,not as fractions *)
Unprotect[Power];
Power/:MakeBoxes[Power[$z_,Rational[$b_?NonNegative,$a_]],fmt_]:=RowBox[{SuperscriptBox[ToBoxes[$z],FractionBox[$b,$a]]}];
Power/:MakeBoxes[Power[$z_,Rational[$b_?Negative,$a_]],fmt_]:=RowBox[{SuperscriptBox[ToBoxes[$z],RowBox[{"-",FractionBox[-$b,$a]}]]}];
Power/:MakeBoxes[Power[$z_,$b_?Negative],fmt_]:=RowBox[{SuperscriptBox[ToBoxes[$z],$b]}];
Protect[Power];
Unprotect[Times];
Times/:MakeBoxes[Times[$c_,Power[$z_,Rational[$b_?NonNegative,$a_]]],fmt_]:=RowBox[{MakeBoxes[$c,fmt],SuperscriptBox[ToBoxes[$z],FractionBox[$b,$a]]}];
Times/:MakeBoxes[Times[$c_,Power[$z_,Rational[$b_?Negative,$a_]]],fmt_]:=RowBox[{MakeBoxes[$c,fmt],SuperscriptBox[ToBoxes[$z],RowBox[{"-",FractionBox[-$b,$a]}]]}];
Times/:MakeBoxes[Times[$c_,Power[$z_,$b_?Negative]],fmt_]:=RowBox[{MakeBoxes[$c,fmt],SuperscriptBox[ToBoxes[$z],$b]}];
Protect[Times];
(* calculate boundary configurations *)
(*region labels*)
alphabet=DeleteCases[CharacterRange["a","z"],v_/;v==="p"||v==="q"];
NextLetter[tangle_]:=ToExpression[If[#==={},Print["Your tangle diagrams are really large, I have run out of letters. Redefine NextLetter[tangle_] to fix this."];a1,#[[1]]]&@Complement[alphabet,ToString/@Sort[DeleteDuplicates[DeleteCases[Flatten[tangle],v_/;v===R||v===L||v===p||v===q]]]]];
(* detecting orientations and colours of ends from input *)
StrandNeighbouringRegions[end_,tangle_]:=Prepend[Table[#[[i;;i+1]],{i,1,Length[#]-1}]&@tangle[[1]],{tangle[[1,-1]],tangle[[1,1]]}][[end]];
(* find a crossing adjacent to both of the two neighbouring regions of the end; Careful: there might be more than one such crossing. *)
(*  
If[Length[#]\[Equal]1,#[[1]],Print["Error: StrandCrossing["<>ToString[end]<>","<>ToString[tangle]<>"] does not find a single crossing: The output is:\n"<>ToString[#]]]&@
*)
StrandCrossing[end_,tangle_]:=FirstCase[Drop[tangle,1],v_/;AllTrue[StrandNeighbouringRegions[end,tangle],MemberQ[v,#]&]];
(* calculate the quotient of the Alexander gradings of the two neighbouring regions of the end at a crossing adjacent to both of these regions; there might be more than one such crossing, but the colour is always the same. *)
StrandCoeff[end_,tangle_]:=#[[5]][Position[#,StrandNeighbouringRegions[end,tangle][[1]]][[1,1]],#[[6]],#[[7]]]/#[[5]][Position[#,StrandNeighbouringRegions[end,tangle][[2]]][[1,1]],#[[6]],#[[7]]]&@StrandCrossing[end,tangle];
(* calculate colour of the strand from the StrandCoeff *)
StrandColour[end_,tangle_]:=Variables[StrandCoeff[end,tangle]/.{\[Delta]->1,h->1}][[1]];
AllStrandColors[tangle_]:=DeleteDuplicates[Flatten[Drop[tangle,1][[All,{6,7}]]]];
(* calculate position of the two neighbouring regions in 'StrandCrossing' *)
StrandPos[end_,tangle_]:=Flatten[Join[Position[#,StrandNeighbouringRegions[end,tangle][[1]]],Position[#,StrandNeighbouringRegions[end,tangle][[2]]]]]&@StrandCrossing[end,tangle]
(* Usually, in each case, only the first condition in (#1 || #2) should apply. The second is for the case that there are multiple crossings that StrandCrossing might find *)
StrandOrient[end_,tangle_]:=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{"\"\<in\>\"", 
RowBox[{
RowBox[{"MemberQ", "[", 
RowBox[{
RowBox[{"{", 
RowBox[{
RowBox[{"{", 
RowBox[{"2", ",", "3"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"3", ",", "4"}], "}"}]}], "}"}], ",", 
RowBox[{"StrandPos", "[", 
RowBox[{"end", ",", "tangle"}], "]"}]}], "]"}], "||", 
RowBox[{"MemberQ", "[", 
RowBox[{
RowBox[{"{", 
RowBox[{
RowBox[{"{", 
RowBox[{"1", ",", "4"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"2", ",", "1"}], "}"}]}], "}"}], ",", 
RowBox[{"StrandPos", "[", 
RowBox[{"end", ",", "tangle"}], "]"}]}], "]"}]}]},
{"\"\<out\>\"", 
RowBox[{
RowBox[{"MemberQ", "[", 
RowBox[{
RowBox[{"{", 
RowBox[{
RowBox[{"{", 
RowBox[{"4", ",", "1"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", 
RowBox[{"StrandPos", "[", 
RowBox[{"end", ",", "tangle"}], "]"}]}], "]"}], "||", 
RowBox[{"MemberQ", "[", 
RowBox[{
RowBox[{"{", 
RowBox[{
RowBox[{"{", 
RowBox[{"3", ",", "2"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"4", ",", "3"}], "}"}]}], "}"}], ",", 
RowBox[{"StrandPos", "[", 
RowBox[{"end", ",", "tangle"}], "]"}]}], "]"}]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(* Graphical representation of boundary configuration *)
Coords[i_,tangle_]:={Cos[Pi/Length[tangle[[1]]]+2Pi*i/Length[tangle[[1]]]],Sin[Pi/Length[tangle[[1]]]+2Pi*i/Length[tangle[[1]]]]};
DConfig::usage="DConfig[tangle_] graphically represents the boundary configuration of the tangle 'tangle', i.e. the open components, their orientations and colours, their index and the boundary regions.";
DConfig[tangle_]:=Graphics[Join[
{Circle[{0,0},1],Arrowheads[Medium]},
Table[
{If[StrandOrient[i,tangle]==="out",Arrow[{Coords[i,tangle],Coords[i,tangle]*1.8}],Arrow[{Coords[i,tangle]*1.8,Coords[i,tangle]}]],Text[StrandColour[i,tangle],Coords[i,tangle]*2],Text[i,Coords[i,tangle]*0.7],Text[tangle[[1,i]],Coords[i+0.5,tangle]*1.5]},
{i,1,Length[tangle[[1]]]}],
{Transparent,Circle[{0,0},1.3]}
],ImageSize->Tiny]
(* twisting general 2n-ended tangles *)
Twist::usage="Twist[tangle_,boundaryregion_,twist_] computes a new tangle obtained from 'tangle' by adding a single crossing at the region 'boundaryregion', where 'twist' determines if the new crossing is a positive (L) or negative (R) crossing.";
Twist[tangle_,boundaryregion_,twist_]:=Module[
{
INS1, (* lower index of neighbouring strand *)
INS2,
newrow,
colour1,
colour2,
r1=boundaryregion,(* those are the regions for LR=L and both arrows outward *)
r2,
r3,
r4
}
,
If[MemberQ[{L,R},twist]==False,Print["Input Error: The last argument ('twist') should be either 'L' or 'R'."],
If[Length[Flatten[Position[tangle[[1]],boundaryregion]]]!=1,Print["Input Error: The specified region is not a boundary region of the specified tangle."]
,
INS1=Flatten[Position[tangle[[1]],boundaryregion]][[1]];
INS2=If[INS1<Length[tangle[[1]]],INS1+1,1];
colour1=StrandColour[INS1,tangle];
colour2=StrandColour[INS2,tangle];
r2=StrandNeighbouringRegions[INS2,tangle][[2]];
r3=NextLetter[tangle];
r4=StrandNeighbouringRegions[INS1,tangle][[1]];
newrow=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "twist", ",", "colour2", ",", "colour1"}], "}"}], 
RowBox[{
RowBox[{
RowBox[{"StrandOrient", "[", 
RowBox[{"INS1", ",", "tangle"}], "]"}], "==", "\"\<out\>\""}], "&&", 
RowBox[{
RowBox[{"StrandOrient", "[", 
RowBox[{"INS2", ",", "tangle"}], "]"}], "==", "\"\<out\>\""}]}]},
{
RowBox[{"{", 
RowBox[{"r2", ",", "r3", ",", "r4", ",", "r1", ",", "twist", ",", "colour1", ",", "colour2"}], "}"}], 
RowBox[{
RowBox[{
RowBox[{"StrandOrient", "[", 
RowBox[{"INS1", ",", "tangle"}], "]"}], "==", "\"\<out\>\""}], "&&", 
RowBox[{
RowBox[{"StrandOrient", "[", 
RowBox[{"INS2", ",", "tangle"}], "]"}], "==", "\"\<in\>\""}]}]},
{
RowBox[{"{", 
RowBox[{"r3", ",", "r4", ",", "r1", ",", "r2", ",", "twist", ",", "colour2", ",", "colour1"}], "}"}], 
RowBox[{
RowBox[{
RowBox[{"StrandOrient", "[", 
RowBox[{"INS1", ",", "tangle"}], "]"}], "==", "\"\<in\>\""}], "&&", 
RowBox[{
RowBox[{"StrandOrient", "[", 
RowBox[{"INS2", ",", "tangle"}], "]"}], "==", "\"\<in\>\""}]}]},
{
RowBox[{"{", 
RowBox[{"r4", ",", "r1", ",", "r2", ",", "r3", ",", "twist", ",", "colour1", ",", "colour2"}], "}"}], 
RowBox[{
RowBox[{
RowBox[{"StrandOrient", "[", 
RowBox[{"INS1", ",", "tangle"}], "]"}], "==", "\"\<in\>\""}], "&&", 
RowBox[{
RowBox[{"StrandOrient", "[", 
RowBox[{"INS2", ",", "tangle"}], "]"}], "==", "\"\<out\>\""}]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False], 
RowBox[{"twist", "===", "L"}]},
{
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{"r1", ",", "r2", ",", "r3", ",", "r4", ",", "twist", ",", "colour1", ",", "colour2"}], "}"}], 
RowBox[{
RowBox[{
RowBox[{"StrandOrient", "[", 
RowBox[{"INS1", ",", "tangle"}], "]"}], "==", "\"\<out\>\""}], "&&", 
RowBox[{
RowBox[{"StrandOrient", "[", 
RowBox[{"INS2", ",", "tangle"}], "]"}], "==", "\"\<out\>\""}]}]},
{
RowBox[{"{", 
RowBox[{"r2", ",", "r3", ",", "r4", ",", "r1", ",", "twist", ",", "colour2", ",", "colour1"}], "}"}], 
RowBox[{
RowBox[{
RowBox[{"StrandOrient", "[", 
RowBox[{"INS1", ",", "tangle"}], "]"}], "==", "\"\<out\>\""}], "&&", 
RowBox[{
RowBox[{"StrandOrient", "[", 
RowBox[{"INS2", ",", "tangle"}], "]"}], "==", "\"\<in\>\""}]}]},
{
RowBox[{"{", 
RowBox[{"r3", ",", "r4", ",", "r1", ",", "r2", ",", "twist", ",", "colour1", ",", "colour2"}], "}"}], 
RowBox[{
RowBox[{
RowBox[{"StrandOrient", "[", 
RowBox[{"INS1", ",", "tangle"}], "]"}], "==", "\"\<in\>\""}], "&&", 
RowBox[{
RowBox[{"StrandOrient", "[", 
RowBox[{"INS2", ",", "tangle"}], "]"}], "==", "\"\<in\>\""}]}]},
{
RowBox[{"{", 
RowBox[{"r4", ",", "r1", ",", "r2", ",", "r3", ",", "twist", ",", "colour2", ",", "colour1"}], "}"}], 
RowBox[{
RowBox[{
RowBox[{"StrandOrient", "[", 
RowBox[{"INS1", ",", "tangle"}], "]"}], "==", "\"\<in\>\""}], "&&", 
RowBox[{
RowBox[{"StrandOrient", "[", 
RowBox[{"INS2", ",", "tangle"}], "]"}], "==", "\"\<out\>\""}]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False], 
RowBox[{"twist", "===", "R"}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
Join[{tangle[[1]]},
Join[Drop[tangle,1][[All,1;;4]]/.{boundaryregion->r3},Drop[tangle,1][[All,5;;7]],2],
{newrow}
]
]
]
];
(* closing a tangle *)
Closure::usage="Closure[tangle_,boundaryregion_] computes the Alexander polynomial of the closure of the tangle 'tangle' at the region 'boundaryregion'.";
Closure[tangle_,boundaryregion_]:=
Module[
{
db=tangle[[1]],
boundarypairs,
relevantsites,
poly,
EndPairs,
dbb=Range[Length[tangle[[1]]]]
}
,
If[MemberQ[db,boundaryregion]==False,
Print["Input Error: The specified region 'boundaryregion' is not a boundary region of the tangle 'tangle'."]
,
EndPairs=Transpose[{Reverse[RotateLeft[dbb,#]],RotateLeft[dbb,#]}[[All,1;;Length[dbb]/2]]&@@Position[db,boundaryregion][[1]]];
If[Length[Intersection[Map[StrandOrient[#,tangle]&,EndPairs,{2}],{{"out","out"},{"in","in"}}]]>0,
Print["Input Error: We cannot close at the specified region, because the strand orientations do not match up!"]
,
If[Length[Select[Map[StrandColour[#,tangle]&,EndPairs,{2}],#[[1]]=!=#[[2]]&]]>0,
Print["Input Error: We cannot close at the specified region, because the strand colours do not match up!"]
,
If[
OddQ[Length[tangle[[1]]]]
,
Print["There is something wrong with the input data of the tangle; there are an odd number of boundary regions!"]
,
If[
Length[tangle[[1]]]<3,
Print["This is a 2-ended tangle, you cannot close it!"],
boundarypairs=Transpose[{Reverse[RotateLeft[db,#-1]],RotateLeft[db,#]}[[All,1;;Length[db]/2-2]]&@@Position[db,boundaryregion][[1]]];
relevantsites=DeleteCases[Barcs[db],v_/;MemberQ[v,boundaryregion]==False||AnyTrue[Complement[db,Join[Flatten[boundarypairs],{boundaryregion}]],MemberQ[v,#]&]||AnyTrue[boundarypairs,Length[Intersection[v,#]]!=1&]];
poly=AlexpolyP[tangle];
Total[Coefficient[poly,Times@@#]&/@relevantsites]
]
]
]
]
]
];
(* dot representation of generators with \[Delta]-grading for 4-ended tangles *)
dotsize=30;
(* a single dot *)
LDot[dotcolour_,deltagrading_]:=Graphics[{dotcolour,Disk[{0,0},0.1],Black,Text[If[OddQ[deltagrading],ToString[deltagrading]<>"/2",ToString[deltagrading/2]],{0,dotsize/70}],Transparent,Disk[{0,0},0.2]},ImageSize->dotsize];
(* List of dots for a single site (dot colour) from (Laurent) polynomial in Z[\[Delta]^\[PlusMinus]1] *)
LDots[dotcolour_,poly_]:=Flatten[MapIndexed[ConstantArray[LDot[dotcolour,(#2[[1]]-1)-2Deltaexp[poly]],#1]&,CoefficientList[Simplify[((poly+zeroz)*\[Delta]^Deltaexp[poly])/.{\[Delta]->dd^2},dd>0],dd]/.zeroz->0]];
(* List of dots for a single site (dot colour) from element of the module generated by {a,b,c,d} over the base ring Z[p,q,\[Delta]^\[PlusMinus]1] *)
AllLDots[poly_]:=If[poly===0," ",GraphicsRow[#,ImageSize->Length[#]*dotsize]]&@Join[
LDots[Red,poly/.{a->1,b->0,c->0,d->0}],
LDots[Blue,poly/.{a->0,b->1,c->0,d->0}],
LDots[Green,poly/.{a->0,b->0,c->1,d->0}],
LDots[Yellow,poly/.{a->0,b->0,c->0,d->1}]];
(* grid with dots labelled by \[Delta]-grading, input should be output of AlexpolyPd for 4-ended tangles *)
SimpleGridLDots[poly_]:=If[poly===0,Grid[{{0}},Frame->All,FrameStyle->Directive[Thickness[0.1],AbsoluteDashing[{100,0.01}],Gray], Background->{Gray}],Grid[Map[AllLDots,CoefficientList[(poly+zeroz)*p^Pexp[poly]*q^Qexp[poly],{p,q}]/.zeroz->0,{2}],Frame->All,FrameStyle->Directive[Thickness[0.1],AbsoluteDashing[{100,0.01}],Gray],Background->{{Qexp[poly]+1->LightGray},{Pexp[poly]+1->LightGray},{Pexp[poly]+1,Qexp[poly]+1}->Gray }]];
(* quick way to get dot diagram from tangle input data *)
DotGrid[tangle_]:=SimpleGridLDots[AlexpolyPd[tangle]];

EndPackage[]


==> anc/APT/APT.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    257051,       6505]
NotebookOptionsPosition[    252689,       6359]
NotebookOutlinePosition[    253474,       6384]
CellTagsIndexPosition[    253431,       6381]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["APT.nb", "Title",
 CellChangeTimes->{{3.683970607962332*^9, 3.683970615797029*^9}, {
  3.683974194640267*^9, 3.6839741951281853`*^9}, {3.684124621660074*^9, 
  3.684124622460247*^9}}],

Cell["\<\
Description:
In this notebook, we do some example computations using the package \
\[OpenCurlyDoubleQuote]APT.m\[CloseCurlyDoubleQuote]. First, we compute the \
example from the manual to illustrate how the various functions work. Then, \
we check invariance under Reidemeister moves II and III. We also verify the \
axioms for the multivariate Alexander polynomial of links. Finally, we \
compute the invariant for the (2,-3)-pretzel tangle. \
\>", "Text",
 CellChangeTimes->{{3.683970622362843*^9, 3.683970800703075*^9}, {
  3.683970903314045*^9, 3.683970923738529*^9}, {3.683970959968808*^9, 
  3.683970961867495*^9}, {3.6839722300605*^9, 3.6839722478129787`*^9}, {
  3.683973137516122*^9, 3.683973171244916*^9}, {3.683974201839737*^9, 
  3.683974221224177*^9}, {3.6841246035556192`*^9, 3.6841246042997828`*^9}}],

Cell[CellGroupData[{

Cell["Load package APT.m", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.68390335323253*^9, 
  3.683903371168364*^9}, {3.683949830312366*^9, 3.683949830550836*^9}, {
  3.685186908447523*^9, 3.6851869085320377`*^9}, {3.685198191575903*^9, 
  3.685198207056624*^9}, {3.685699952681923*^9, 3.6856999530894327`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "APT.m"}]], "Input",
 CellChangeTimes->{{3.683970345494389*^9, 3.683970354923908*^9}, {
  3.68397227082953*^9, 3.683972282837954*^9}, {3.683974237680615*^9, 
  3.683974237816609*^9}, {3.68412459971563*^9, 3.684124600459858*^9}, {
  3.6856999557222557`*^9, 3.685699955865905*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"This is APT.m, version 1.1, \\na tool for computing \
\\!\\(\\*SubsuperscriptBox[\\(\[Del]\\), \\(T\\), \\(s\\)]\\), a \
generalisation of Alexander polynomials for tangles,\\nwritten in Mathematica \
10.3.1.0 for Linux x86 (64-bit). \\nA manual for this Mathematica package can \
be found in appendix C of\\n\\n   C.B. Zibrowius, \"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"On a Heegaard Floer theory for tangles\"\>",
    StripOnInput->False,
    FontSlant->Italic], 
   "\[InvisibleSpace]", "\<\", PhD thesis (2016), Cambridge.\\n\\nFor \
questions, suggestions or comments, please email claudius.zibrowius\"\>", 
   "\[InvisibleSpace]", "\<\"@\"\>", 
   "\[InvisibleSpace]", "\<\"gmail.com. \\n\\n    Copyright (C) 2015-2016 \
Claudius Zibrowius\\n\\n    This program is free software: you can \
redistribute it and/or modify\\n    it under the terms of the GNU Affero \
General Public License as published by\\n    the Free Software Foundation, \
either version 3 of the License, or\\n    (at your option) any later version.\
\\n\\n    This program is distributed in the hope that it will be useful,\\n  \
  but WITHOUT ANY WARRANTY; without even the implied warranty of\\n    \
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the\\n    GNU \
Affero General Public License for more details.\\n\\n    You should have \
received a copy of the GNU Affero General Public License\\n    along with \
this program.  If not, see <http://www.gnu.org/licenses/>.\"\>"}],
  SequenceForm[
  "This is APT.m, version 1.1, \na tool for computing \
\!\(\*SubsuperscriptBox[\(\[Del]\), \(T\), \(s\)]\), a generalisation of \
Alexander polynomials for tangles,\nwritten in Mathematica 10.3.1.0 for Linux \
x86 (64-bit). \nA manual for this Mathematica package can be found in \
appendix C of\n\n   C.B. Zibrowius, ", 
   Style["On a Heegaard Floer theory for tangles", Italic], 
   ", PhD thesis (2016), Cambridge.\n\nFor questions, suggestions or \
comments, please email claudius.zibrowius", "@", 
   "gmail.com. \n\n    Copyright (C) 2015-2016 Claudius Zibrowius\n\n    This \
program is free software: you can redistribute it and/or modify\n    it under \
the terms of the GNU Affero General Public License as published by\n    the \
Free Software Foundation, either version 3 of the License, or\n    (at your \
option) any later version.\n\n    This program is distributed in the hope \
that it will be useful,\n    but WITHOUT ANY WARRANTY; without even the \
implied warranty of\n    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. \
 See the\n    GNU Affero General Public License for more details.\n\n    You \
should have received a copy of the GNU Affero General Public License\n    \
along with this program.  If not, see <http://www.gnu.org/licenses/>."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.685699896045292*^9, 3.685699958471336*^9, 3.685703924979106*^9, 
   3.685705170221436*^9, {3.685705240860914*^9, 3.685705244423066*^9}, 
   3.6857061190286207`*^9, 3.686040820998178*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Computation for the example from the manual", "Section",
 CellChangeTimes->{{3.683970886481442*^9, 3.683970889546365*^9}, {
  3.683973123955348*^9, 3.683973129388076*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "h", ",", "f", ",", "b", ",", "c", ",", "R", ",", "q", ",", "q"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "g", ",", "f", ",", "h", ",", "c", ",", "R", ",", "q", ",", "q"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "d", ",", "f", ",", "g", ",", "c", ",", "R", ",", "q", ",", "q"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "a", ",", "e", ",", "f", ",", "d", ",", "L", ",", "p", ",", "q"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "f", ",", "e", ",", "a", ",", "b", ",", "L", ",", "q", ",", "p"}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6389645931089745`*^9, 3.638964623829732*^9}, {
   3.638964775723419*^9, 3.6389648036940193`*^9}, {3.6389648742650557`*^9, 
   3.6389648938251743`*^9}, {3.6389649915927663`*^9, 
   3.6389649942399178`*^9}, {3.643448048780984*^9, 3.6434480633586607`*^9}, {
   3.6434482715092497`*^9, 3.643448271741086*^9}, {3.643448334073648*^9, 
   3.6434483395499496`*^9}, {3.643448753397462*^9, 3.643448753533633*^9}, {
   3.6434630180664167`*^9, 3.6434630181056967`*^9}, 3.643463093919751*^9, {
   3.643463689968041*^9, 3.643463698847226*^9}, {3.666725009416155*^9, 
   3.666725044100822*^9}, {3.666728016690969*^9, 3.666728017219928*^9}, {
   3.68061136507215*^9, 3.6806113658277817`*^9}, {3.6806128451619253`*^9, 
   3.680612847128676*^9}, {3.6839708708016777`*^9, 3.683970871846673*^9}, {
   3.683970974092408*^9, 3.6839709884284983`*^9}, {3.683971862243135*^9, 
   3.683971864340918*^9}, {3.6846490515177097`*^9, 3.684649058493202*^9}, 
   3.684652955092742*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vp1", "=", 
  RowBox[{"AlexpolyPdh", "[", "v", "]"}]}]], "Input",
 CellChangeTimes->{{3.6389645931089745`*^9, 3.638964623829732*^9}, {
   3.638964775723419*^9, 3.6389648036940193`*^9}, {3.6389648742650557`*^9, 
   3.6389648938251743`*^9}, {3.6389649915927663`*^9, 
   3.6389649942399178`*^9}, {3.643448048780984*^9, 3.6434480633586607`*^9}, {
   3.6434482715092497`*^9, 3.643448271741086*^9}, {3.643448334073648*^9, 
   3.6434483395499496`*^9}, {3.643448753397462*^9, 3.643448753533633*^9}, {
   3.6434630180664167`*^9, 3.6434630181056967`*^9}, 3.643463093919751*^9, {
   3.643463689968041*^9, 3.643463698847226*^9}, {3.666725009416155*^9, 
   3.666725044100822*^9}, {3.666728016690969*^9, 3.666728017219928*^9}, {
   3.68061136507215*^9, 3.6806113658277817`*^9}, {3.6806128451619253`*^9, 
   3.680612847128676*^9}, {3.6839708708016777`*^9, 3.683970871846673*^9}, {
   3.683970974092408*^9, 3.6839709884284983`*^9}, {3.683971862243135*^9, 
   3.683971864340918*^9}, {3.684649061893526*^9, 3.684649062157894*^9}, {
   3.684649185153097*^9, 3.684649185370098*^9}, {3.684652956444475*^9, 
   3.68465298862125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"d", 
      SuperscriptBox["\[Delta]", 
       RowBox[{"-", "1"}]]}], 
     SuperscriptBox["q", 
      RowBox[{"-", "6"}]]}], 
    SuperscriptBox["p", 
     RowBox[{"-", "2"}]]}], 
   SuperscriptBox["h", 
    RowBox[{"-", "1"}]]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"b", " ", 
     SuperscriptBox["p", "2"]}], 
    SuperscriptBox["\[Delta]", 
     RowBox[{"-", "1"}]]}], 
   SuperscriptBox["q", 
    RowBox[{"-", "6"}]]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"d", " ", 
     SuperscriptBox["p", "2"]}], 
    SuperscriptBox["\[Delta]", 
     RowBox[{"-", "1"}]]}], 
   SuperscriptBox["q", 
    RowBox[{"-", "6"}]]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"d", 
     SuperscriptBox["\[Delta]", 
      RowBox[{"-", "1"}]]}], 
    SuperscriptBox["q", 
     RowBox[{"-", "2"}]]}], 
   SuperscriptBox["p", 
    RowBox[{"-", "2"}]]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"b", " ", "h", " ", 
     SuperscriptBox["p", "2"]}], 
    SuperscriptBox["\[Delta]", 
     RowBox[{"-", "1"}]]}], 
   SuperscriptBox["q", 
    RowBox[{"-", "2"}]]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"d", " ", "h", " ", 
     SuperscriptBox["q", "2"]}], 
    SuperscriptBox["\[Delta]", 
     RowBox[{"-", "1"}]]}], 
   SuperscriptBox["p", 
    RowBox[{"-", "2"}]]}], "+", 
  RowBox[{
   RowBox[{"b", " ", 
    SuperscriptBox["h", "2"], " ", 
    SuperscriptBox["p", "2"], " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox["\[Delta]", 
    RowBox[{"-", "1"}]]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"b", " ", 
     SuperscriptBox["h", "2"], " ", 
     SuperscriptBox["q", "6"]}], 
    SuperscriptBox["\[Delta]", 
     RowBox[{"-", "1"}]]}], 
   SuperscriptBox["p", 
    RowBox[{"-", "2"}]]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"d", " ", 
     SuperscriptBox["h", "2"], " ", 
     SuperscriptBox["q", "6"]}], 
    SuperscriptBox["\[Delta]", 
     RowBox[{"-", "1"}]]}], 
   SuperscriptBox["p", 
    RowBox[{"-", "2"}]]}], "+", 
  RowBox[{
   RowBox[{"b", " ", 
    SuperscriptBox["h", "3"], " ", 
    SuperscriptBox["p", "2"], " ", 
    SuperscriptBox["q", "6"]}], 
   SuperscriptBox["\[Delta]", 
    RowBox[{"-", "1"}]]}], "+", 
  RowBox[{
   RowBox[{"c", 
    SuperscriptBox["p", 
     RowBox[{"-", "2"}]]}], 
   SuperscriptBox["\[Delta]", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]]}], "+", 
  RowBox[{
   RowBox[{"c", " ", "h", " ", 
    SuperscriptBox["p", "2"]}], 
   SuperscriptBox["\[Delta]", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"a", 
     SuperscriptBox["q", 
      RowBox[{"-", "6"}]]}], 
    SuperscriptBox["h", 
     RowBox[{"-", "1"}]]}], 
   SuperscriptBox["\[Delta]", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"c", 
      SuperscriptBox["q", 
       RowBox[{"-", "4"}]]}], 
     SuperscriptBox["p", 
      RowBox[{"-", "2"}]]}], 
    SuperscriptBox["h", 
     RowBox[{"-", "1"}]]}], 
   SuperscriptBox["\[Delta]", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"c", " ", 
     SuperscriptBox["p", "2"]}], 
    SuperscriptBox["q", 
     RowBox[{"-", "4"}]]}], 
   SuperscriptBox["\[Delta]", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "a"}], 
    SuperscriptBox["q", 
     RowBox[{"-", "2"}]]}], 
   SuperscriptBox["\[Delta]", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]]}], "+", 
  RowBox[{
   RowBox[{"2", " ", "a", " ", "h", " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox["\[Delta]", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"c", " ", "h", " ", 
     SuperscriptBox["q", "4"]}], 
    SuperscriptBox["p", 
     RowBox[{"-", "2"}]]}], 
   SuperscriptBox["\[Delta]", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]]}], "+", 
  RowBox[{
   RowBox[{"c", " ", 
    SuperscriptBox["h", "2"], " ", 
    SuperscriptBox["p", "2"], " ", 
    SuperscriptBox["q", "4"]}], 
   SuperscriptBox["\[Delta]", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]]}], "+", 
  RowBox[{
   RowBox[{"a", " ", 
    SuperscriptBox["h", "2"], " ", 
    SuperscriptBox["q", "6"]}], 
   SuperscriptBox["\[Delta]", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]]}]}]], "Output",
 CellChangeTimes->{{3.6839709781468554`*^9, 3.6839709917015467`*^9}, {
   3.683971858436749*^9, 3.683971868749054*^9}, 3.6839720047635603`*^9, 
   3.684480846547408*^9, {3.684649178235587*^9, 3.684649186325282*^9}, 
   3.684652822901017*^9, {3.684652961857574*^9, 3.684652991714826*^9}, 
   3.68570524906257*^9, 3.686040826017569*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vp2", "=", 
  RowBox[{"AlexpolyGh", "[", "v", "]"}]}]], "Input",
 CellChangeTimes->{{3.6389645931089745`*^9, 3.638964623829732*^9}, {
   3.638964775723419*^9, 3.6389648036940193`*^9}, {3.6389648742650557`*^9, 
   3.6389648938251743`*^9}, {3.6389649915927663`*^9, 
   3.6389649942399178`*^9}, {3.643448048780984*^9, 3.6434480633586607`*^9}, {
   3.6434482715092497`*^9, 3.643448271741086*^9}, {3.643448334073648*^9, 
   3.6434483395499496`*^9}, {3.643448753397462*^9, 3.643448753533633*^9}, {
   3.6434630180664167`*^9, 3.6434630181056967`*^9}, 3.643463093919751*^9, {
   3.643463689968041*^9, 3.643463698847226*^9}, {3.666725009416155*^9, 
   3.666725044100822*^9}, {3.666728016690969*^9, 3.666728017219928*^9}, {
   3.68061136507215*^9, 3.6806113658277817`*^9}, {3.6806128451619253`*^9, 
   3.680612847128676*^9}, {3.6839708708016777`*^9, 3.683970871846673*^9}, {
   3.683970974092408*^9, 3.683971002599815*^9}, {3.684649064358189*^9, 
   3.6846490645575*^9}, {3.684649188920518*^9, 3.684649189192775*^9}, {
   3.684652957140421*^9, 3.684652990005279*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c", " ", "hcgfe"}], 
   SuperscriptBox["p", 
    RowBox[{"-", "2"}]]}], "+", 
  RowBox[{"c", " ", "h", " ", "hcgef", " ", 
   SuperscriptBox["p", "2"]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"a", " ", "hgfea"}], 
    SuperscriptBox["q", 
     RowBox[{"-", "6"}]]}], 
   SuperscriptBox["h", 
    RowBox[{"-", "1"}]]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"d", " ", "hgdfe"}], 
     SuperscriptBox["q", 
      RowBox[{"-", "6"}]]}], 
    SuperscriptBox["p", 
     RowBox[{"-", "2"}]]}], 
   SuperscriptBox["h", 
    RowBox[{"-", "1"}]]}], "+", 
  RowBox[{
   RowBox[{"d", " ", "hgdef", " ", 
    SuperscriptBox["p", "2"]}], 
   SuperscriptBox["q", 
    RowBox[{"-", "6"}]]}], "+", 
  RowBox[{
   RowBox[{"b", " ", "hgfeb", " ", 
    SuperscriptBox["p", "2"]}], 
   SuperscriptBox["q", 
    RowBox[{"-", "6"}]]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"c", " ", "hgcfe"}], 
     SuperscriptBox["q", 
      RowBox[{"-", "4"}]]}], 
    SuperscriptBox["p", 
     RowBox[{"-", "2"}]]}], 
   SuperscriptBox["h", 
    RowBox[{"-", "1"}]]}], "+", 
  RowBox[{
   RowBox[{"c", " ", "hgcef", " ", 
    SuperscriptBox["p", "2"]}], 
   SuperscriptBox["q", 
    RowBox[{"-", "4"}]]}], "+", 
  RowBox[{
   RowBox[{"a", " ", "hfgea"}], 
   SuperscriptBox["q", 
    RowBox[{"-", "2"}]]}], "+", 
  RowBox[{
   RowBox[{"a", " ", "hgfae"}], 
   SuperscriptBox["q", 
    RowBox[{"-", "2"}]]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"d", " ", "hgfde"}], 
    SuperscriptBox["q", 
     RowBox[{"-", "2"}]]}], 
   SuperscriptBox["p", 
    RowBox[{"-", "2"}]]}], "+", 
  RowBox[{
   RowBox[{"b", " ", "h", " ", "hfgeb", " ", 
    SuperscriptBox["p", "2"]}], 
   SuperscriptBox["q", 
    RowBox[{"-", "2"}]]}], "+", 
  RowBox[{"a", " ", "fhgea", " ", "h", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"a", " ", "h", " ", "hfgae", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{
   RowBox[{"d", " ", "h", " ", "hfgde", " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox["p", 
    RowBox[{"-", "2"}]]}], "+", 
  RowBox[{"b", " ", "fhgeb", " ", 
   SuperscriptBox["h", "2"], " ", 
   SuperscriptBox["p", "2"], " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{
   RowBox[{"c", " ", "chgfe", " ", "h", " ", 
    SuperscriptBox["q", "4"]}], 
   SuperscriptBox["p", 
    RowBox[{"-", "2"}]]}], "+", 
  RowBox[{"c", " ", "chgef", " ", 
   SuperscriptBox["h", "2"], " ", 
   SuperscriptBox["p", "2"], " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"a", " ", "fhgae", " ", 
   SuperscriptBox["h", "2"], " ", 
   SuperscriptBox["q", "6"]}], "+", 
  RowBox[{
   RowBox[{"b", " ", "bhgfe", " ", 
    SuperscriptBox["h", "2"], " ", 
    SuperscriptBox["q", "6"]}], 
   SuperscriptBox["p", 
    RowBox[{"-", "2"}]]}], "+", 
  RowBox[{
   RowBox[{"d", " ", "fhgde", " ", 
    SuperscriptBox["h", "2"], " ", 
    SuperscriptBox["q", "6"]}], 
   SuperscriptBox["p", 
    RowBox[{"-", "2"}]]}], "+", 
  RowBox[{"b", " ", "bhgef", " ", 
   SuperscriptBox["h", "3"], " ", 
   SuperscriptBox["p", "2"], " ", 
   SuperscriptBox["q", "6"]}]}]], "Output",
 CellChangeTimes->{
  3.6839710037955303`*^9, {3.6839718609259863`*^9, 3.683971872544463*^9}, 
   3.6839720029545403`*^9, 3.684480848184136*^9, 3.684649189570619*^9, {
   3.6846529508543*^9, 3.684652993545747*^9}, 3.685705249235601*^9, 
   3.686040827275795*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SimpleGrid", "[", 
  RowBox[{"vp2", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", "0"}], ",", 
     RowBox[{"b", "\[Rule]", "0"}], ",", 
     RowBox[{"c", "\[Rule]", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6389645931089745`*^9, 3.638964623829732*^9}, {
   3.638964775723419*^9, 3.6389648036940193`*^9}, {3.6389648742650557`*^9, 
   3.6389648938251743`*^9}, {3.6389649915927663`*^9, 
   3.6389649942399178`*^9}, {3.643448048780984*^9, 3.6434480633586607`*^9}, {
   3.6434482715092497`*^9, 3.643448271741086*^9}, {3.643448334073648*^9, 
   3.6434483395499496`*^9}, {3.643448753397462*^9, 3.643448753533633*^9}, {
   3.6434630180664167`*^9, 3.6434630181056967`*^9}, 3.643463093919751*^9, {
   3.643463689968041*^9, 3.643463698847226*^9}, {3.666725009416155*^9, 
   3.666725044100822*^9}, {3.666728016690969*^9, 3.666728017219928*^9}, {
   3.68061136507215*^9, 3.6806113658277817`*^9}, {3.6806128451619253`*^9, 
   3.680612847128676*^9}, {3.6839708708016777`*^9, 3.683970871846673*^9}, {
   3.683970974092408*^9, 3.683971008304674*^9}, {3.68464906671739*^9, 
   3.684649066909486*^9}, {3.684652981533326*^9, 3.6846529829251413`*^9}, {
   3.686040642198821*^9, 3.686040644255816*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      RowBox[{"d", " ", "hgdfe"}], 
      SuperscriptBox["h", 
       RowBox[{"-", "1"}]]}], "", "", "", 
     RowBox[{"d", " ", "hgfde"}], "", "", "", 
     RowBox[{"d", " ", "h", " ", "hfgde"}], "", "", "", 
     RowBox[{"d", " ", "fhgde", " ", 
      SuperscriptBox["h", "2"]}]},
    {"", "", "", "", "", "", "", "", "", "", "", "", ""},
    {"", "", "", "", "", "", "", "", "", "", "", "", ""},
    {"", "", "", "", "", "", "", "", "", "", "", "", ""},
    {
     RowBox[{"d", " ", "hgdef"}], "", "", "", "", "", "", "", "", "", "", "", 
     ""}
   },
   AutoDelete->False,
   FrameStyle->Directive[
     Thickness[0.1], 
     AbsoluteDashing[{100, 0.01}], 
     GrayLevel[0.5]],
   GridBoxBackground->{
    "ColumnsIndexed" -> {7 -> GrayLevel[0.85]}, 
     "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
     "ItemsIndexed" -> {{3, 7} -> GrayLevel[0.5]}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.683971009286614*^9, 3.6839718764767323`*^9, 3.6839720019799137`*^9, 
   3.684480851374628*^9, 3.6846491917149067`*^9, {3.68465298395944*^9, 
   3.684652995178218*^9}, 3.685705251380673*^9, 3.6860408290297613`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlexpolytableGh", "[", 
  RowBox[{"v", ",", "vp2"}], "]"}]], "Input",
 CellChangeTimes->{{3.6389645931089745`*^9, 3.638964623829732*^9}, {
   3.638964775723419*^9, 3.6389648036940193`*^9}, {3.6389648742650557`*^9, 
   3.6389648938251743`*^9}, {3.6389649915927663`*^9, 
   3.6389649942399178`*^9}, {3.643448048780984*^9, 3.6434480633586607`*^9}, {
   3.6434482715092497`*^9, 3.643448271741086*^9}, {3.643448334073648*^9, 
   3.6434483395499496`*^9}, {3.643448753397462*^9, 3.643448753533633*^9}, {
   3.6434630180664167`*^9, 3.6434630181056967`*^9}, 3.643463093919751*^9, {
   3.643463689968041*^9, 3.643463698847226*^9}, {3.666725009416155*^9, 
   3.666725044100822*^9}, {3.666728016690969*^9, 3.666728017219928*^9}, {
   3.68061136507215*^9, 3.6806113658277817`*^9}, {3.6806128451619253`*^9, 
   3.680612847128676*^9}, {3.6839708708016777`*^9, 3.683970871846673*^9}, {
   3.683970974092408*^9, 3.683971015430806*^9}, {3.683971716447658*^9, 
   3.68397173563983*^9}, {3.68464906959741*^9, 3.684649071589589*^9}, {
   3.685705262851447*^9, 3.685705268634468*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", 
      TagBox[GridBox[{
         {
          RowBox[{"hgfea", 
           SuperscriptBox["h", 
            RowBox[{"-", "1"}]]}], "", "", "", 
          RowBox[{"hfgea", "+", "hgfae"}], "", "", "", 
          RowBox[{
           RowBox[{"fhgea", " ", "h"}], "+", 
           RowBox[{"h", " ", "hfgae"}]}], "", "", "", 
          RowBox[{"fhgae", " ", 
           SuperscriptBox["h", "2"]}]}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {7 -> GrayLevel[0.85]}, 
          "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
          "ItemsIndexed" -> {{1, 7} -> GrayLevel[0.5]}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]},
     {"b", 
      TagBox[GridBox[{
         {"", "", "", "", "", "", "", "", "", "", "", "", 
          RowBox[{"bhgfe", " ", 
           SuperscriptBox["h", "2"]}]},
         {"", "", "", "", "", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", "", "", "", "", ""},
         {"hgfeb", "", "", "", 
          RowBox[{"h", " ", "hfgeb"}], "", "", "", 
          RowBox[{"fhgeb", " ", 
           SuperscriptBox["h", "2"]}], "", "", "", 
          RowBox[{"bhgef", " ", 
           SuperscriptBox["h", "3"]}]}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {7 -> GrayLevel[0.85]}, 
          "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
          "ItemsIndexed" -> {{3, 7} -> GrayLevel[0.5]}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]},
     {"c", 
      TagBox[GridBox[{
         {
          RowBox[{"hgcfe", 
           SuperscriptBox["h", 
            RowBox[{"-", "1"}]]}], "", "", "", "hcgfe", "", "", "", 
          RowBox[{"chgfe", " ", "h"}]},
         {"", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", ""},
         {"hgcef", "", "", "", 
          RowBox[{"h", " ", "hcgef"}], "", "", "", 
          RowBox[{"chgef", " ", 
           SuperscriptBox["h", "2"]}]}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {5 -> GrayLevel[0.85]}, 
          "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
          "ItemsIndexed" -> {{3, 5} -> GrayLevel[0.5]}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]},
     {"d", 
      TagBox[GridBox[{
         {
          RowBox[{"hgdfe", 
           SuperscriptBox["h", 
            RowBox[{"-", "1"}]]}], "", "", "", "hgfde", "", "", "", 
          RowBox[{"h", " ", "hfgde"}], "", "", "", 
          RowBox[{"fhgde", " ", 
           SuperscriptBox["h", "2"]}]},
         {"", "", "", "", "", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", "", "", "", "", ""},
         {"hgdef", "", "", "", "", "", "", "", "", "", "", "", ""}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {7 -> GrayLevel[0.85]}, 
          "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
          "ItemsIndexed" -> {{3, 7} -> GrayLevel[0.5]}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.683971881515421*^9, {3.683971996653132*^9, 3.683972000366529*^9}, 
   3.684480853287013*^9, {3.685705253276909*^9, 3.685705270313262*^9}, 
   3.686040830881106*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlexpolytablePd", "[", 
  RowBox[{"v", ",", "vp1"}], "]"}]], "Input",
 CellChangeTimes->{{3.6389645931089745`*^9, 3.638964623829732*^9}, {
   3.638964775723419*^9, 3.6389648036940193`*^9}, {3.6389648742650557`*^9, 
   3.6389648938251743`*^9}, {3.6389649915927663`*^9, 
   3.6389649942399178`*^9}, {3.643448048780984*^9, 3.6434480633586607`*^9}, {
   3.6434482715092497`*^9, 3.643448271741086*^9}, {3.643448334073648*^9, 
   3.6434483395499496`*^9}, {3.643448753397462*^9, 3.643448753533633*^9}, {
   3.6434630180664167`*^9, 3.6434630181056967`*^9}, 3.643463093919751*^9, {
   3.643463689968041*^9, 3.643463698847226*^9}, {3.666725009416155*^9, 
   3.666725044100822*^9}, {3.666728016690969*^9, 3.666728017219928*^9}, {
   3.68061136507215*^9, 3.6806113658277817`*^9}, {3.6806128451619253`*^9, 
   3.680612847128676*^9}, {3.6839708708016777`*^9, 3.683970871846673*^9}, {
   3.683970974092408*^9, 3.683971015430806*^9}, {3.683971716447658*^9, 
   3.683971731487124*^9}, {3.684649075437769*^9, 3.6846490770059967`*^9}, {
   3.685705273082385*^9, 3.6857052803465357`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", 
      TagBox[GridBox[{
         {
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]], "", "", "", 
          RowBox[{"2", 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["1", "2"]}]]}], "", "", "", 
          RowBox[{"2", 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["1", "2"]}]]}], "", "", "", 
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]]}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {7 -> GrayLevel[0.85]}, 
          "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
          "ItemsIndexed" -> {{1, 7} -> GrayLevel[0.5]}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]},
     {"b", 
      TagBox[GridBox[{
         {"", "", "", "", "", "", "", "", "", "", "", "", 
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", "1"}]]},
         {"", "", "", "", "", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", "", "", "", "", ""},
         {
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", "1"}]], "", "", "", 
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", "1"}]], "", "", "", 
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", "1"}]], "", "", "", 
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", "1"}]]}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {7 -> GrayLevel[0.85]}, 
          "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
          "ItemsIndexed" -> {{3, 7} -> GrayLevel[0.5]}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]},
     {"c", 
      TagBox[GridBox[{
         {
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]], "", "", "", 
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]], "", "", "", 
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]]},
         {"", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", ""},
         {
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]], "", "", "", 
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]], "", "", "", 
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]]}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {5 -> GrayLevel[0.85]}, 
          "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
          "ItemsIndexed" -> {{3, 5} -> GrayLevel[0.5]}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]},
     {"d", 
      TagBox[GridBox[{
         {
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", "1"}]], "", "", "", 
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", "1"}]], "", "", "", 
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", "1"}]], "", "", "", 
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", "1"}]]},
         {"", "", "", "", "", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", "", "", "", "", ""},
         {
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", "1"}]], "", "", "", "", "", "", "", "", "", "", "", ""}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {7 -> GrayLevel[0.85]}, 
          "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
          "ItemsIndexed" -> {{3, 7} -> GrayLevel[0.5]}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.683971981613463*^9, 3.683972006724291*^9}, 
   3.6844808552686243`*^9, 3.6857052810293093`*^9, 3.686040832631721*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlexpolytablePdh", "[", 
  RowBox[{"v", ",", "vp1"}], "]"}]], "Input",
 CellChangeTimes->{{3.6389645931089745`*^9, 3.638964623829732*^9}, {
   3.638964775723419*^9, 3.6389648036940193`*^9}, {3.6389648742650557`*^9, 
   3.6389648938251743`*^9}, {3.6389649915927663`*^9, 
   3.6389649942399178`*^9}, {3.643448048780984*^9, 3.6434480633586607`*^9}, {
   3.6434482715092497`*^9, 3.643448271741086*^9}, {3.643448334073648*^9, 
   3.6434483395499496`*^9}, {3.643448753397462*^9, 3.643448753533633*^9}, {
   3.6434630180664167`*^9, 3.6434630181056967`*^9}, 3.643463093919751*^9, {
   3.643463689968041*^9, 3.643463698847226*^9}, {3.666725009416155*^9, 
   3.666725044100822*^9}, {3.666728016690969*^9, 3.666728017219928*^9}, {
   3.68061136507215*^9, 3.6806113658277817`*^9}, {3.6806128451619253`*^9, 
   3.680612847128676*^9}, {3.6839708708016777`*^9, 3.683970871846673*^9}, {
   3.683970974092408*^9, 3.683971015430806*^9}, {3.683971716447658*^9, 
   3.6839717339837093`*^9}, {3.683971931121209*^9, 3.68397193138974*^9}, {
   3.684649079134016*^9, 3.684649081237884*^9}, {3.685705284625396*^9, 
   3.685705288609906*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", 
      TagBox[GridBox[{
         {
          RowBox[{
           SuperscriptBox["h", 
            RowBox[{"-", "1"}]], 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["1", "2"]}]]}], "", "", "", 
          RowBox[{"2", 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["1", "2"]}]]}], "", "", "", 
          RowBox[{
           RowBox[{"2", " ", "h"}], 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["1", "2"]}]]}], "", "", "", 
          RowBox[{
           SuperscriptBox["h", "2"], 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["1", "2"]}]]}]}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {7 -> GrayLevel[0.85]}, 
          "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
          "ItemsIndexed" -> {{1, 7} -> GrayLevel[0.5]}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]},
     {"b", 
      TagBox[GridBox[{
         {"", "", "", "", "", "", "", "", "", "", "", "", 
          RowBox[{
           SuperscriptBox["h", "2"], 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", "1"}]]}]},
         {"", "", "", "", "", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", "", "", "", "", ""},
         {
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", "1"}]], "", "", "", 
          RowBox[{"h", 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", "1"}]]}], "", "", "", 
          RowBox[{
           SuperscriptBox["h", "2"], 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", "1"}]]}], "", "", "", 
          RowBox[{
           SuperscriptBox["h", "3"], 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", "1"}]]}]}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {7 -> GrayLevel[0.85]}, 
          "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
          "ItemsIndexed" -> {{3, 7} -> GrayLevel[0.5]}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]},
     {"c", 
      TagBox[GridBox[{
         {
          RowBox[{
           SuperscriptBox["h", 
            RowBox[{"-", "1"}]], 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["1", "2"]}]]}], "", "", "", 
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]], "", "", "", 
          RowBox[{"h", 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["1", "2"]}]]}]},
         {"", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", ""},
         {
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", 
            FractionBox["1", "2"]}]], "", "", "", 
          RowBox[{"h", 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["1", "2"]}]]}], "", "", "", 
          RowBox[{
           SuperscriptBox["h", "2"], 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["1", "2"]}]]}]}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {5 -> GrayLevel[0.85]}, 
          "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
          "ItemsIndexed" -> {{3, 5} -> GrayLevel[0.5]}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]},
     {"d", 
      TagBox[GridBox[{
         {
          RowBox[{
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", "1"}]], 
           SuperscriptBox["h", 
            RowBox[{"-", "1"}]]}], "", "", "", 
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", "1"}]], "", "", "", 
          RowBox[{"h", 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", "1"}]]}], "", "", "", 
          RowBox[{
           SuperscriptBox["h", "2"], 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", "1"}]]}]},
         {"", "", "", "", "", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", "", "", "", "", ""},
         {
          SuperscriptBox["\[Delta]", 
           RowBox[{"-", "1"}]], "", "", "", "", "", "", "", "", "", "", "", ""}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {7 -> GrayLevel[0.85]}, 
          "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
          "ItemsIndexed" -> {{3, 7} -> GrayLevel[0.5]}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.683971878633382*^9, 3.6839719328570137`*^9, {3.683971998335847*^9, 
   3.6839720092490387`*^9}, 3.684480856955503*^9, 3.685705289769845*^9, 
   3.686040834566247*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DotGrid", "[", "v", "]"}]], "Input",
 CellChangeTimes->{{3.6389645931089745`*^9, 3.638964623829732*^9}, {
   3.638964775723419*^9, 3.6389648036940193`*^9}, {3.6389648742650557`*^9, 
   3.6389648938251743`*^9}, {3.6389649915927663`*^9, 
   3.6389649942399178`*^9}, {3.643448048780984*^9, 3.6434480633586607`*^9}, {
   3.6434482715092497`*^9, 3.643448271741086*^9}, {3.643448334073648*^9, 
   3.6434483395499496`*^9}, {3.643448753397462*^9, 3.643448753533633*^9}, {
   3.6434630180664167`*^9, 3.6434630181056967`*^9}, 3.643463093919751*^9, {
   3.643463689968041*^9, 3.643463698847226*^9}, {3.666725009416155*^9, 
   3.666725044100822*^9}, {3.666728016690969*^9, 3.666728017219928*^9}, {
   3.68061136507215*^9, 3.6806113658277817`*^9}, {3.6806128451619253`*^9, 
   3.680612847128676*^9}, {3.6839708708016777`*^9, 3.683970871846673*^9}, {
   3.683970974092408*^9, 3.683971036093151*^9}, {3.684649084526033*^9, 
   3.6846490847179317`*^9}, 3.6846560438547277`*^9, 3.686040616909053*^9, 
   3.686040838476253*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}]},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>"},
    {
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}]},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>"},
    {
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}]}
   },
   AutoDelete->False,
   FrameStyle->Directive[
     Thickness[0.1], 
     AbsoluteDashing[{100, 0.01}], 
     GrayLevel[0.5]],
   GridBoxBackground->{
    "ColumnsIndexed" -> {7 -> GrayLevel[0.85]}, 
     "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
     "ItemsIndexed" -> {{3, 7} -> GrayLevel[0.5]}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.683971037194088*^9, 3.683972011677722*^9, 
  3.6844808592721243`*^9, 3.684656044657278*^9, 3.68570529189158*^9, 
  3.68604083929142*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DConfig", "[", "v", "]"}]], "Input",
 CellChangeTimes->{{3.6389645931089745`*^9, 3.638964623829732*^9}, {
   3.638964775723419*^9, 3.6389648036940193`*^9}, {3.6389648742650557`*^9, 
   3.6389648938251743`*^9}, {3.6389649915927663`*^9, 
   3.6389649942399178`*^9}, {3.643448048780984*^9, 3.6434480633586607`*^9}, {
   3.6434482715092497`*^9, 3.643448271741086*^9}, {3.643448334073648*^9, 
   3.6434483395499496`*^9}, {3.643448753397462*^9, 3.643448753533633*^9}, {
   3.6434630180664167`*^9, 3.6434630181056967`*^9}, 3.643463093919751*^9, {
   3.643463689968041*^9, 3.643463698847226*^9}, {3.666725009416155*^9, 
   3.666725044100822*^9}, {3.666728016690969*^9, 3.666728017219928*^9}, {
   3.68061136507215*^9, 3.6806113658277817`*^9}, {3.6806128451619253`*^9, 
   3.680612847128676*^9}, {3.6839708708016777`*^9, 3.683970871846673*^9}, {
   3.683970974092408*^9, 3.683971036093151*^9}, {3.684649087005891*^9, 
   3.684649087190048*^9}, 3.68465599830921*^9}],

Cell[BoxData[
 GraphicsBox[{CircleBox[{0, 0}], 
   {Arrowheads[
    Medium], {
     ArrowBox[NCache[{{-2^Rational[-1, 2], 2^
         Rational[-1, 2]}, {-1.2727922061357855`, 
        1.2727922061357855`}}, {{-0.7071067811865475, 
       0.7071067811865475}, {-1.2727922061357855`, 1.2727922061357855`}}]], 
     InsetBox["p", 
      NCache[{-2^Rational[1, 2], 2^Rational[1, 2]}, {-1.4142135623730951`, 
       1.4142135623730951`}]], 
     InsetBox["1", {-0.4949747468305832, 0.4949747468305832}], 
     InsetBox["a", {-1.5, 1.8369701987210297`*^-16}]}, {
     ArrowBox[NCache[{{-1.2727922061357855`, -1.2727922061357855`}, {-2^
          Rational[-1, 2], -2^
          Rational[-1, 
            2]}}, {{-1.2727922061357855`, -1.2727922061357855`}, \
{-0.7071067811865475, -0.7071067811865475}}]], 
     InsetBox["p", 
      NCache[{-2^Rational[1, 2], -2^
         Rational[1, 2]}, {-1.4142135623730951`, -1.4142135623730951`}]], 
     InsetBox["2", {-0.4949747468305832, -0.4949747468305832}], 
     InsetBox["b", {-2.755455298081545*^-16, -1.5}]}, {
     ArrowBox[NCache[{{1.2727922061357855`, -1.2727922061357855`}, {
        2^Rational[-1, 2], -2^Rational[-1, 2]}}, {{
       1.2727922061357855`, -1.2727922061357855`}, {
       0.7071067811865475, -0.7071067811865475}}]], 
     InsetBox["q", 
      NCache[{2^Rational[1, 2], -2^Rational[1, 2]}, {
       1.4142135623730951`, -1.4142135623730951`}]], 
     InsetBox["3", {0.4949747468305832, -0.4949747468305832}], 
     InsetBox["c", {1.5, -3.6739403974420594`*^-16}]}, {
     ArrowBox[NCache[{{2^Rational[-1, 2], 2^Rational[-1, 2]}, {
        1.2727922061357855`, 1.2727922061357855`}}, {{0.7071067811865475, 
       0.7071067811865475}, {1.2727922061357855`, 1.2727922061357855`}}]], 
     InsetBox["q", 
      NCache[{2^Rational[1, 2], 2^Rational[1, 2]}, {1.4142135623730951`, 
       1.4142135623730951`}]], 
     InsetBox["4", {0.4949747468305832, 0.4949747468305832}], 
     InsetBox["d", {4.592425496802575*^-16, 1.5}]}, 
    {GrayLevel[0], Opacity[0], CircleBox[{0, 0}, 1.3]}}},
  ImageSize->Tiny]], "Output",
 CellChangeTimes->{
  3.6434728895718403`*^9, 3.666678111345592*^9, 3.666680259225052*^9, 
   3.666686205721307*^9, 3.6666864908564043`*^9, 3.666691204970627*^9, {
   3.666725023248435*^9, 3.666725069486464*^9}, 3.6667279440595913`*^9, 
   3.666728018180455*^9, 3.666771219501346*^9, 3.6774751069540157`*^9, 
   3.6806111152886868`*^9, 3.680611366203182*^9, 3.680612780698565*^9, {
   3.680612821188201*^9, 3.680612848092259*^9}, {3.6813253853882713`*^9, 
   3.681325391577455*^9}, 3.681909339301835*^9, 3.6819263590630608`*^9, 
   3.683961525277439*^9, 3.683962116901268*^9, 3.6839640398015833`*^9, 
   3.683970375903022*^9, 3.683970997684389*^9, 3.683971041953662*^9, 
   3.683972013483363*^9, 3.684480863419331*^9, 3.684655961734111*^9, 
   3.6846559996650257`*^9, 3.685705293272221*^9, 3.686040841140497*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v1", "=", 
  RowBox[{"Twist", "[", 
   RowBox[{"v", ",", "a", ",", "R"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.683972017102771*^9, 3.6839720429758244`*^9}, {
   3.684649089582391*^9, 3.684649089766652*^9}, 3.6857053013631973`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "f", ",", "b", ",", "c", ",", "R", ",", "q", ",", "q"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g", ",", "f", ",", "h", ",", "c", ",", "R", ",", "q", ",", "q"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d", ",", "f", ",", "g", ",", "c", ",", "R", ",", "q", ",", "q"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "e", ",", "f", ",", "d", ",", "L", ",", "p", ",", "q"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"f", ",", "e", ",", "i", ",", "b", ",", "L", ",", "q", ",", "p"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", ",", "i", ",", "d", ",", "a", ",", "R", ",", "p", ",", "p"}],
     "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.683972026128821*^9, 3.683972044419693*^9}, 
   3.6844808664419947`*^9, 3.6857053043901*^9, 3.686040842887237*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DConfig", "[", "v1", "]"}]], "Input",
 CellChangeTimes->{
  3.683972075504278*^9, {3.684649091926487*^9, 3.684649092110928*^9}, 
   3.6857053030015717`*^9}],

Cell[BoxData[
 GraphicsBox[{CircleBox[{0, 0}], 
   {Arrowheads[
    Medium], {
     ArrowBox[NCache[{{-1.2727922061357855`, 
        1.2727922061357855`}, {-2^Rational[-1, 2], 2^
         Rational[-1, 2]}}, {{-1.2727922061357855`, 
       1.2727922061357855`}, {-0.7071067811865475, 0.7071067811865475}}]], 
     InsetBox["p", 
      NCache[{-2^Rational[1, 2], 2^Rational[1, 2]}, {-1.4142135623730951`, 
       1.4142135623730951`}]], 
     InsetBox["1", {-0.4949747468305832, 0.4949747468305832}], 
     InsetBox["a", {-1.5, 1.8369701987210297`*^-16}]}, {
     ArrowBox[NCache[{{-2^Rational[-1, 2], -2^
          Rational[-1, 
            2]}, {-1.2727922061357855`, -1.2727922061357855`}}, \
{{-0.7071067811865475, -0.7071067811865475}, {-1.2727922061357855`, \
-1.2727922061357855`}}]], 
     InsetBox["p", 
      NCache[{-2^Rational[1, 2], -2^
         Rational[1, 2]}, {-1.4142135623730951`, -1.4142135623730951`}]], 
     InsetBox["2", {-0.4949747468305832, -0.4949747468305832}], 
     InsetBox["b", {-2.755455298081545*^-16, -1.5}]}, {
     ArrowBox[NCache[{{1.2727922061357855`, -1.2727922061357855`}, {
        2^Rational[-1, 2], -2^Rational[-1, 2]}}, {{
       1.2727922061357855`, -1.2727922061357855`}, {
       0.7071067811865475, -0.7071067811865475}}]], 
     InsetBox["q", 
      NCache[{2^Rational[1, 2], -2^Rational[1, 2]}, {
       1.4142135623730951`, -1.4142135623730951`}]], 
     InsetBox["3", {0.4949747468305832, -0.4949747468305832}], 
     InsetBox["c", {1.5, -3.6739403974420594`*^-16}]}, {
     ArrowBox[NCache[{{2^Rational[-1, 2], 2^Rational[-1, 2]}, {
        1.2727922061357855`, 1.2727922061357855`}}, {{0.7071067811865475, 
       0.7071067811865475}, {1.2727922061357855`, 1.2727922061357855`}}]], 
     InsetBox["q", 
      NCache[{2^Rational[1, 2], 2^Rational[1, 2]}, {1.4142135623730951`, 
       1.4142135623730951`}]], 
     InsetBox["4", {0.4949747468305832, 0.4949747468305832}], 
     InsetBox["d", {4.592425496802575*^-16, 1.5}]}, 
    {GrayLevel[0], Opacity[0], CircleBox[{0, 0}, 1.3]}}},
  ImageSize->Tiny]], "Output",
 CellChangeTimes->{3.68397207590271*^9, 3.684480868018051*^9, 
  3.685705305674987*^9, 3.686040844390424*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DotGrid", "[", "v1", "]"}]], "Input",
 CellChangeTimes->{
  3.683972115897945*^9, {3.684649094885995*^9, 3.6846490964703407`*^9}, {
   3.685705310715303*^9, 3.6857053110019827`*^9}, 3.686040616950029*^9, 
   3.68604084846101*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16.125, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48.375, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {80.625, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->90,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16.125, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48.375, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {80.625, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->90,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16.125, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48.375, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {80.625, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->90,
      PlotRangePadding->{6, 5}]},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>"},
    {
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}]},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>"},
    {
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16.125, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48.375, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {80.625, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->90,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16.125, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48.375, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {80.625, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->90,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16.125, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48.375, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {80.625, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->90,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}]}
   },
   AutoDelete->False,
   FrameStyle->Directive[
     Thickness[0.1], 
     AbsoluteDashing[{100, 0.01}], 
     GrayLevel[0.5]],
   GridBoxBackground->{
    "ColumnsIndexed" -> {7 -> GrayLevel[0.85]}, 
     "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
     "ItemsIndexed" -> {{3, 7} -> GrayLevel[0.5]}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.683972116320504*^9, 3.684480869904924*^9, 3.684649100184165*^9, 
   3.685705311798547*^9, {3.686040846150305*^9, 3.68604084904287*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v2", "=", 
  RowBox[{"Twist", "[", 
   RowBox[{"v1", ",", "d", ",", "L"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6839720887473793`*^9, 3.68397209572901*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"h", ",", "f", ",", "b", ",", "c", ",", "R", ",", "q", ",", "q"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g", ",", "f", ",", "h", ",", "c", ",", "R", ",", "q", ",", "q"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "f", ",", "g", ",", "c", ",", "R", ",", "q", ",", "q"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "e", ",", "f", ",", "j", ",", "L", ",", "p", ",", "q"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"f", ",", "e", ",", "i", ",", "b", ",", "L", ",", "q", ",", "p"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", ",", "i", ",", "j", ",", "a", ",", "R", ",", "p", ",", "p"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "j", ",", "c", ",", "d", ",", "L", ",", "q", ",", "p"}],
     "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.683972096049552*^9, 3.684480872347906*^9, 
  3.6857053139285192`*^9, 3.686040850560631*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DConfig", "[", "v2", "]"}]], "Input",
 CellChangeTimes->{{3.6839721027771378`*^9, 3.683972103035324*^9}}],

Cell[BoxData[
 GraphicsBox[{CircleBox[{0, 0}], 
   {Arrowheads[
    Medium], {
     ArrowBox[NCache[{{-2^Rational[-1, 2], 2^
         Rational[-1, 2]}, {-1.2727922061357855`, 
        1.2727922061357855`}}, {{-0.7071067811865475, 
       0.7071067811865475}, {-1.2727922061357855`, 1.2727922061357855`}}]], 
     InsetBox["q", 
      NCache[{-2^Rational[1, 2], 2^Rational[1, 2]}, {-1.4142135623730951`, 
       1.4142135623730951`}]], 
     InsetBox["1", {-0.4949747468305832, 0.4949747468305832}], 
     InsetBox["a", {-1.5, 1.8369701987210297`*^-16}]}, {
     ArrowBox[NCache[{{-2^Rational[-1, 2], -2^
          Rational[-1, 
            2]}, {-1.2727922061357855`, -1.2727922061357855`}}, \
{{-0.7071067811865475, -0.7071067811865475}, {-1.2727922061357855`, \
-1.2727922061357855`}}]], 
     InsetBox["p", 
      NCache[{-2^Rational[1, 2], -2^
         Rational[1, 2]}, {-1.4142135623730951`, -1.4142135623730951`}]], 
     InsetBox["2", {-0.4949747468305832, -0.4949747468305832}], 
     InsetBox["b", {-2.755455298081545*^-16, -1.5}]}, {
     ArrowBox[NCache[{{1.2727922061357855`, -1.2727922061357855`}, {
        2^Rational[-1, 2], -2^Rational[-1, 2]}}, {{
       1.2727922061357855`, -1.2727922061357855`}, {
       0.7071067811865475, -0.7071067811865475}}]], 
     InsetBox["q", 
      NCache[{2^Rational[1, 2], -2^Rational[1, 2]}, {
       1.4142135623730951`, -1.4142135623730951`}]], 
     InsetBox["3", {0.4949747468305832, -0.4949747468305832}], 
     InsetBox["c", {1.5, -3.6739403974420594`*^-16}]}, {
     ArrowBox[NCache[{{1.2727922061357855`, 1.2727922061357855`}, {
        2^Rational[-1, 2], 2^Rational[-1, 2]}}, {{1.2727922061357855`, 
       1.2727922061357855`}, {0.7071067811865475, 0.7071067811865475}}]], 
     InsetBox["p", 
      NCache[{2^Rational[1, 2], 2^Rational[1, 2]}, {1.4142135623730951`, 
       1.4142135623730951`}]], 
     InsetBox["4", {0.4949747468305832, 0.4949747468305832}], 
     InsetBox["d", {4.592425496802575*^-16, 1.5}]}, 
    {GrayLevel[0], Opacity[0], CircleBox[{0, 0}, 1.3]}}},
  ImageSize->Tiny]], "Output",
 CellChangeTimes->{3.6839721033702507`*^9, 3.684480874062249*^9, 
  3.685705315191289*^9, 3.68604085252177*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DotGrid", "[", "v2", "]"}]], "Input",
 CellChangeTimes->{3.683972121786133*^9, 3.6860406169635353`*^9, 
  3.68604085388424*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}]},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
    {
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16.125, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48.375, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {80.625, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->90,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16.125, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48.375, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {80.625, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->90,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}]},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
    {
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16.125, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48.375, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {80.625, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->90,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16.125, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48.375, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {80.625, -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->90,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}]},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
    {
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}]}
   },
   AutoDelete->False,
   FrameStyle->Directive[
     Thickness[0.1], 
     AbsoluteDashing[{100, 0.01}], 
     GrayLevel[0.5]],
   GridBoxBackground->{
    "ColumnsIndexed" -> {8 -> GrayLevel[0.85]}, 
     "RowsIndexed" -> {4 -> GrayLevel[0.85]}, 
     "ItemsIndexed" -> {{4, 8} -> GrayLevel[0.5]}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.6839721196006804`*^9, 3.683972122350285*^9}, 
   3.684480875286653*^9, 3.6857053170624847`*^9, 3.686040854644837*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Invariance under Reidemeister moves II and III", "Section",
 CellChangeTimes->{{3.683971462080308*^9, 3.683971478064802*^9}, {
   3.683971699655501*^9, 3.683971702614848*^9}, 3.6839731881824923`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Reidemeister", " ", "II"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"RMII", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "d", ",", "a", ",", "e", ",", "b", ",", "R", ",", "p", ",", "q"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "e", ",", "a", ",", "b", ",", "c", ",", "L", ",", "p", ",", "q"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RMIIp", "=", 
     RowBox[{"AlexpolyPdh", "[", "RMII", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RMIIp", "=", 
     RowBox[{"AlexpolyGdh", "[", "RMII", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"AlexpolytableGdh", "[", 
      RowBox[{"RMII", ",", "RMIIp"}], "]"}], ",", 
     RowBox[{"AlexpolytablePd", "[", 
      RowBox[{"RMII", ",", "RMIIp"}], "]"}], ",", 
     RowBox[{"AlexpolytableP", "[", 
      RowBox[{"RMII", ",", "RMIIp"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.620197580592828*^9, 3.6201976003879604`*^9}, {
   3.620221195418519*^9, 3.620221200090786*^9}, {3.620221542943396*^9, 
   3.620221544550488*^9}, {3.6202222587403374`*^9, 3.6202222638836317`*^9}, {
   3.6202227057629056`*^9, 3.62022270845806*^9}, {3.620222827677879*^9, 
   3.6202228288079433`*^9}, {3.6202349967609105`*^9, 3.6202350026002445`*^9}, 
   3.6202350528981214`*^9, {3.6202368928873625`*^9, 3.6202369532108135`*^9}, {
   3.620888919286928*^9, 3.6208889353968496`*^9}, {3.6208914085483055`*^9, 
   3.620891502102657*^9}, 3.6208920246375437`*^9, {3.620892223900941*^9, 
   3.620892238238761*^9}, {3.6208926669012794`*^9, 3.6208926676593227`*^9}, {
   3.634769355162654*^9, 3.6347693683004055`*^9}, {3.6389649244739275`*^9, 
   3.638964933216428*^9}, {3.638965015202117*^9, 3.6389650274138155`*^9}, {
   3.638965077872701*^9, 3.638965081140888*^9}, {3.63896513396791*^9, 
   3.6389651420543723`*^9}, {3.643448461287468*^9, 3.64344846790587*^9}, {
   3.643463031022582*^9, 3.643463036341716*^9}, {3.684481027987088*^9, 
   3.684481076782421*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"a", 
        TagBox[GridBox[{
           {""},
           {""},
           {
            RowBox[{
             RowBox[{
              RowBox[{"ea", " ", "h"}], 
              SuperscriptBox["\[Delta]", 
               RowBox[{"-", 
                FractionBox["1", "2"]}]]}], "+", 
             RowBox[{"ae", 
              SuperscriptBox["\[Delta]", 
               FractionBox["1", "2"]]}]}]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {"b", 
        TagBox[GridBox[{
           {"eb", "", 
            RowBox[{"be", 
             SuperscriptBox["\[Delta]", 
              FractionBox["1", "2"]]}]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {"c", 
        TagBox[GridBox[{
           {"", "", 
            RowBox[{
             RowBox[{"ec", " ", "h"}], 
             SuperscriptBox["\[Delta]", 
              RowBox[{"-", 
               FractionBox["1", "2"]}]]}]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {"d", 
        TagBox[GridBox[{
           {"de"}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"a", 
        TagBox[GridBox[{
           {""},
           {""},
           {
            RowBox[{
             SuperscriptBox["\[Delta]", 
              RowBox[{"-", 
               FractionBox["1", "2"]}]], "+", 
             SuperscriptBox["\[Delta]", 
              FractionBox["1", "2"]]}]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {"b", 
        TagBox[GridBox[{
           {"1", "", 
            SuperscriptBox["\[Delta]", 
             FractionBox["1", "2"]]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {"c", 
        TagBox[GridBox[{
           {"", "", 
            SuperscriptBox["\[Delta]", 
             RowBox[{"-", 
              FractionBox["1", "2"]}]]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {"d", 
        TagBox[GridBox[{
           {"1"}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"a", 
        TagBox[GridBox[{
           {""}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          GridBoxBackground->{"Columns" -> {{
               GrayLevel[0.5]}}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {"b", 
        TagBox[GridBox[{
           {"1", "", "1"}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {"c", 
        TagBox[GridBox[{
           {"", "", 
            RowBox[{"-", "1"}]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {"d", 
        TagBox[GridBox[{
           {"1"}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
   MatrixForm[{{ATP`a, 
      Grid[{{Null}, {
        Null}, {$CellContext`ea ATP`h 
          ATP`\[Delta]^Rational[-1, 2] + $CellContext`ae 
          ATP`\[Delta]^Rational[1, 2]}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`b, 
      Grid[{{$CellContext`eb, Null, $CellContext`be 
         ATP`\[Delta]^Rational[1, 2]}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`c, 
      Grid[{{Null, Null, $CellContext`ec ATP`h ATP`\[Delta]^Rational[-1, 2]}},
        Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`d, 
      Grid[{{$CellContext`de}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}}], 
   MatrixForm[{{ATP`a, 
      Grid[{{Null}, {Null}, {
        ATP`\[Delta]^Rational[-1, 2] + ATP`\[Delta]^Rational[1, 2]}}, Frame -> 
       All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`b, 
      Grid[{{1, Null, ATP`\[Delta]^Rational[1, 2]}}, Frame -> All, FrameStyle -> 
       Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`c, 
      Grid[{{Null, Null, ATP`\[Delta]^Rational[-1, 2]}}, Frame -> All, 
       FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`d, 
      Grid[{{1}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}}], 
   MatrixForm[{{ATP`a, 
      Grid[{{Null}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], Background -> {
         GrayLevel[0.5]}]}, {ATP`b, 
      Grid[{{1, Null, 1}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`c, 
      Grid[{{Null, Null, -1}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`d, 
      Grid[{{1}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6389651431004324`*^9, {3.6434484682613697`*^9, 3.643448474862029*^9}, 
   3.643448621014372*^9, 3.643462325191383*^9, 3.643463039300997*^9, 
   3.6813180425209312`*^9, 3.681909870308752*^9, 3.6839621293501577`*^9, 
   3.683970379369576*^9, 3.6839721562632093`*^9, 3.6844808888060293`*^9, 
   3.684481079244329*^9, 3.685705320187459*^9, 3.686040856308916*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Reidemeister", " ", "III"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"RMIII", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "c", ",", "b", ",", "a", ",", "g", ",", "L", ",", "q", ",", "p"}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
        "d", ",", "c", ",", "g", ",", "e", ",", "L", ",", "q", ",", "r"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "g", ",", "a", ",", "f", ",", "e", ",", "R", ",", "p", ",", "r"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RMIIIp", "=", 
     RowBox[{"AlexpolyGdh", "[", "RMIII", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"AlexpolytableGdh", "[", 
      RowBox[{"RMIII", ",", "RMIIIp"}], "]"}], ",", 
     RowBox[{"AlexpolytablePd", "[", 
      RowBox[{"RMIII", ",", "RMIIIp"}], "]"}], ",", 
     RowBox[{"AlexpolytableP", "[", 
      RowBox[{"RMIII", ",", "RMIIIp"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6064943531453257`*^9, 3.606494382916028*^9}, {
   3.6064945335406437`*^9, 3.606494592093992*^9}, 3.606494669541422*^9, {
   3.6064947872621555`*^9, 3.6064948117705574`*^9}, 3.6065005620845957`*^9, {
   3.608361719137648*^9, 3.6083617760915737`*^9}, 3.608362086809825*^9, {
   3.60836213416884*^9, 3.608362356597781*^9}, {3.608370391708757*^9, 
   3.608370407673667*^9}, {3.6083706220473003`*^9, 3.6083706519694157`*^9}, {
   3.617692562010725*^9, 3.6176925638598304`*^9}, {3.6201055126534834`*^9, 
   3.6201055128654957`*^9}, {3.620105547454474*^9, 3.6201055484995337`*^9}, {
   3.6202213832312613`*^9, 3.6202213883795557`*^9}, {3.6202350770835047`*^9, 
   3.620235081076733*^9}, 3.620852871816905*^9, {3.6208896850407267`*^9, 
   3.6208896891459618`*^9}, 3.6208897288992352`*^9, {3.6208897649452972`*^9, 
   3.620889770160595*^9}, {3.6208899818817053`*^9, 3.620890003376934*^9}, {
   3.620892782947917*^9, 3.620892797943774*^9}, {3.6389651982455864`*^9, 
   3.6389652448432517`*^9}, {3.643462340012607*^9, 3.6434623478806458`*^9}, {
   3.6434630489331703`*^9, 3.64346304900941*^9}},
 FontSize->14],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"a", " ", "b"}], 
        TagBox[GridBox[{
           {
            RowBox[{
             RowBox[{
              RowBox[{"bga", 
               SuperscriptBox["r", 
                RowBox[{"-", "2"}]]}], 
              SuperscriptBox["h", 
               RowBox[{"-", "1"}]]}], 
             SuperscriptBox["\[Delta]", 
              FractionBox["1", "2"]]}]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"a", " ", "c"}], 
        TagBox[GridBox[{
           {
            RowBox[{
             RowBox[{"acg", 
              SuperscriptBox["r", 
               RowBox[{"-", "2"}]]}], 
             SuperscriptBox["h", 
              RowBox[{"-", "1"}]]}]},
           {""},
           {""},
           {""},
           {
            RowBox[{
             RowBox[{"gca", 
              SuperscriptBox["r", 
               RowBox[{"-", "2"}]]}], "+", 
             RowBox[{
              RowBox[{
               RowBox[{"cga", " ", "\[Delta]"}], 
               SuperscriptBox["r", 
                RowBox[{"-", "2"}]]}], 
              SuperscriptBox["h", 
               RowBox[{"-", "1"}]]}]}]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{3, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"a", " ", "d"}], 
        TagBox[GridBox[{
           {
            RowBox[{
             RowBox[{"adg", 
              SuperscriptBox["h", 
               RowBox[{"-", "1"}]]}], 
             SuperscriptBox["\[Delta]", 
              FractionBox["1", "2"]]}]},
           {""},
           {""},
           {""},
           {
            RowBox[{"gda", 
             SuperscriptBox["\[Delta]", 
              FractionBox["1", "2"]]}]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{3, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"a", " ", "e"}], 
        TagBox[GridBox[{
           {
            RowBox[{
             RowBox[{"aeg", 
              SuperscriptBox["h", 
               RowBox[{"-", "1"}]]}], "+", 
             RowBox[{
              RowBox[{"age", " ", "\[Delta]"}], 
              SuperscriptBox["h", 
               RowBox[{"-", "2"}]]}]}], "", ""},
           {"", "", ""},
           {"", "", ""},
           {"", "", ""},
           {"gea", "", ""}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{3, 3} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"a", " ", "f"}], 
        TagBox[GridBox[{
           {
            RowBox[{
             RowBox[{"agf", 
              SuperscriptBox["h", 
               RowBox[{"-", "1"}]]}], 
             SuperscriptBox["\[Delta]", 
              FractionBox["1", "2"]]}], "", ""}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 3} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"b", " ", "c"}], 
        TagBox[GridBox[{
           {"", "", 
            RowBox[{
             RowBox[{"bcg", 
              SuperscriptBox["r", 
               RowBox[{"-", "2"}]]}], 
             SuperscriptBox["\[Delta]", 
              RowBox[{"-", 
               FractionBox["1", "2"]}]]}]},
           {"", "", ""},
           {"", "", ""}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{3, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"b", " ", "d"}], 
        TagBox[GridBox[{
           {"", "", "bdg"},
           {"", "", ""},
           {"", "", ""}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{3, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"b", " ", "e"}], 
        TagBox[GridBox[{
           {
            RowBox[{
             RowBox[{"beg", 
              SuperscriptBox["\[Delta]", 
               RowBox[{"-", 
                FractionBox["1", "2"]}]]}], "+", 
             RowBox[{
              RowBox[{"bge", 
               SuperscriptBox["h", 
                RowBox[{"-", "1"}]]}], 
              SuperscriptBox["\[Delta]", 
               FractionBox["1", "2"]]}]}]},
           {""},
           {""}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{3, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"b", " ", "f"}], 
        TagBox[GridBox[{
           {"bgf"}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"c", " ", "d"}], 
        TagBox[GridBox[{
           {"", "", 
            RowBox[{"cdg", 
             SuperscriptBox["\[Delta]", 
              FractionBox["1", "2"]]}]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"c", " ", "e"}], 
        TagBox[GridBox[{
           {
            RowBox[{"ceg", "+", "gce", "+", 
             RowBox[{
              RowBox[{"cge", " ", "\[Delta]"}], 
              SuperscriptBox["h", 
               RowBox[{"-", "1"}]]}]}]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"c", " ", "f"}], 
        TagBox[GridBox[{
           {""},
           {""},
           {
            RowBox[{
             RowBox[{
              RowBox[{"gcf", " ", "h"}], 
              SuperscriptBox["\[Delta]", 
               RowBox[{"-", 
                FractionBox["1", "2"]}]]}], "+", 
             RowBox[{"cgf", 
              SuperscriptBox["\[Delta]", 
               FractionBox["1", "2"]]}]}]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"d", " ", "e"}], 
        TagBox[GridBox[{
           {
            RowBox[{
             RowBox[{"gde", " ", 
              SuperscriptBox["r", "2"]}], 
             SuperscriptBox["\[Delta]", 
              FractionBox["1", "2"]]}]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"d", " ", "f"}], 
        TagBox[GridBox[{
           {""},
           {""},
           {
            RowBox[{"gdf", " ", "h", " ", 
             SuperscriptBox["r", "2"]}]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"e", " ", "f"}], 
        TagBox[GridBox[{
           {"", "", ""},
           {"", "", ""},
           {
            RowBox[{
             RowBox[{"gef", " ", "h", " ", 
              SuperscriptBox["r", "2"]}], 
             SuperscriptBox["\[Delta]", 
              RowBox[{"-", 
               FractionBox["1", "2"]}]]}], "", ""}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 3} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"a", " ", "b"}], 
        TagBox[GridBox[{
           {
            RowBox[{
             SuperscriptBox["r", 
              RowBox[{"-", "2"}]], 
             SuperscriptBox["\[Delta]", 
              FractionBox["1", "2"]]}]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"a", " ", "c"}], 
        TagBox[GridBox[{
           {
            SuperscriptBox["r", 
             RowBox[{"-", "2"}]]},
           {""},
           {""},
           {""},
           {
            RowBox[{
             SuperscriptBox["r", 
              RowBox[{"-", "2"}]], "+", 
             RowBox[{"\[Delta]", 
              SuperscriptBox["r", 
               RowBox[{"-", "2"}]]}]}]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{3, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"a", " ", "d"}], 
        TagBox[GridBox[{
           {
            SuperscriptBox["\[Delta]", 
             FractionBox["1", "2"]]},
           {""},
           {""},
           {""},
           {
            SuperscriptBox["\[Delta]", 
             FractionBox["1", "2"]]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{3, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"a", " ", "e"}], 
        TagBox[GridBox[{
           {
            RowBox[{"1", "+", "\[Delta]"}], "", ""},
           {"", "", ""},
           {"", "", ""},
           {"", "", ""},
           {"1", "", ""}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{3, 3} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"a", " ", "f"}], 
        TagBox[GridBox[{
           {
            SuperscriptBox["\[Delta]", 
             FractionBox["1", "2"]], "", ""}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 3} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"b", " ", "c"}], 
        TagBox[GridBox[{
           {"", "", 
            RowBox[{
             SuperscriptBox["r", 
              RowBox[{"-", "2"}]], 
             SuperscriptBox["\[Delta]", 
              RowBox[{"-", 
               FractionBox["1", "2"]}]]}]},
           {"", "", ""},
           {"", "", ""}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{3, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"b", " ", "d"}], 
        TagBox[GridBox[{
           {"", "", "1"},
           {"", "", ""},
           {"", "", ""}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{3, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"b", " ", "e"}], 
        TagBox[GridBox[{
           {
            RowBox[{
             SuperscriptBox["\[Delta]", 
              RowBox[{"-", 
               FractionBox["1", "2"]}]], "+", 
             SuperscriptBox["\[Delta]", 
              FractionBox["1", "2"]]}]},
           {""},
           {""}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{3, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"b", " ", "f"}], 
        TagBox[GridBox[{
           {"1"}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"c", " ", "d"}], 
        TagBox[GridBox[{
           {"", "", 
            SuperscriptBox["\[Delta]", 
             FractionBox["1", "2"]]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"c", " ", "e"}], 
        TagBox[GridBox[{
           {
            RowBox[{"2", "+", "\[Delta]"}]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"c", " ", "f"}], 
        TagBox[GridBox[{
           {""},
           {""},
           {
            RowBox[{
             SuperscriptBox["\[Delta]", 
              RowBox[{"-", 
               FractionBox["1", "2"]}]], "+", 
             SuperscriptBox["\[Delta]", 
              FractionBox["1", "2"]]}]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"d", " ", "e"}], 
        TagBox[GridBox[{
           {
            RowBox[{
             SuperscriptBox["r", "2"], 
             SuperscriptBox["\[Delta]", 
              FractionBox["1", "2"]]}]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"d", " ", "f"}], 
        TagBox[GridBox[{
           {""},
           {""},
           {
            SuperscriptBox["r", "2"]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"e", " ", "f"}], 
        TagBox[GridBox[{
           {"", "", ""},
           {"", "", ""},
           {
            RowBox[{
             SuperscriptBox["r", "2"], 
             SuperscriptBox["\[Delta]", 
              RowBox[{"-", 
               FractionBox["1", "2"]}]]}], "", ""}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 3} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"a", " ", "b"}], 
        TagBox[GridBox[{
           {
            RowBox[{
             RowBox[{"-", "1"}], 
             SuperscriptBox["r", 
              RowBox[{"-", "2"}]]}]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"a", " ", "c"}], 
        TagBox[GridBox[{
           {
            RowBox[{
             RowBox[{"-", "1"}], 
             SuperscriptBox["r", 
              RowBox[{"-", "2"}]]}]},
           {""},
           {""}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{3, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"a", " ", "d"}], 
        TagBox[GridBox[{
           {
            RowBox[{"-", "1"}]},
           {""},
           {""},
           {""},
           {"1"}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{3, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"a", " ", "e"}], 
        TagBox[GridBox[{
           {"", "", ""},
           {"", "", ""},
           {"1", "", ""}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 3} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"a", " ", "f"}], 
        TagBox[GridBox[{
           {
            RowBox[{"-", "1"}], "", ""}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 3} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"b", " ", "c"}], 
        TagBox[GridBox[{
           {"", "", 
            SuperscriptBox["r", 
             RowBox[{"-", "2"}]]},
           {"", "", ""},
           {"", "", ""}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{3, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"b", " ", "d"}], 
        TagBox[GridBox[{
           {"", "", "1"},
           {"", "", ""},
           {"", "", ""}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{3, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"b", " ", "e"}], 
        TagBox[GridBox[{
           {""}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          GridBoxBackground->{"Columns" -> {{
               GrayLevel[0.5]}}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"b", " ", "f"}], 
        TagBox[GridBox[{
           {"1"}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"c", " ", "d"}], 
        TagBox[GridBox[{
           {"", "", "1"}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"c", " ", "e"}], 
        TagBox[GridBox[{
           {"1"}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"c", " ", "f"}], 
        TagBox[GridBox[{
           {""}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          GridBoxBackground->{"Columns" -> {{
               GrayLevel[0.5]}}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"d", " ", "e"}], 
        TagBox[GridBox[{
           {
            SuperscriptBox["r", "2"]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"d", " ", "f"}], 
        TagBox[GridBox[{
           {""},
           {""},
           {
            RowBox[{"-", 
             SuperscriptBox["r", "2"]}]}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 1} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]},
       {
        RowBox[{"e", " ", "f"}], 
        TagBox[GridBox[{
           {"", "", ""},
           {"", "", ""},
           {
            RowBox[{"-", 
             SuperscriptBox["r", "2"]}], "", ""}
          },
          AutoDelete->False,
          FrameStyle->Directive[
            Thickness[0.1], 
            AbsoluteDashing[{100, 0.01}], 
            GrayLevel[0.5]],
          
          GridBoxBackground->{
           "ColumnsIndexed" -> {3 -> GrayLevel[0.85]}, 
            "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
            "ItemsIndexed" -> {{1, 3} -> GrayLevel[0.5]}},
          GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
         "Grid"]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
   MatrixForm[{{ATP`a ATP`b, 
      Grid[{{$CellContext`bga ATP`h^(-1) $CellContext`r^(-2) 
         ATP`\[Delta]^Rational[1, 2]}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`a ATP`c, 
      Grid[{{$CellContext`acg ATP`h^(-1) $CellContext`r^(-2)}, {Null}, {
        Null}, {Null}, {$CellContext`gca $CellContext`r^(-2) + \
$CellContext`cga ATP`h^(-1) $CellContext`r^(-2) ATP`\[Delta]}}, Frame -> All, 
       FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {3 -> GrayLevel[0.85]}, {3, 1} -> 
         GrayLevel[0.5]}]}, {ATP`a ATP`d, 
      Grid[{{$CellContext`adg ATP`h^(-1) ATP`\[Delta]^Rational[1, 2]}, {
        Null}, {Null}, {
        Null}, {$CellContext`gda ATP`\[Delta]^Rational[1, 2]}}, Frame -> All, 
       FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {3 -> GrayLevel[0.85]}, {3, 1} -> 
         GrayLevel[0.5]}]}, {ATP`a $CellContext`e, 
      Grid[{{$CellContext`aeg/ATP`h + $CellContext`age ATP`h^(-2) 
          ATP`\[Delta], Null, Null}, {Null, Null, Null}, {Null, Null, Null}, {
        Null, Null, Null}, {$CellContext`gea, Null, Null}}, Frame -> All, 
       FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{3 -> GrayLevel[0.85]}, {3 -> GrayLevel[0.85]}, {3, 3} -> 
         GrayLevel[0.5]}]}, {ATP`a $CellContext`f, 
      Grid[{{$CellContext`agf ATP`h^(-1) ATP`\[Delta]^Rational[1, 2], Null, 
         Null}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{3 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 3} -> 
         GrayLevel[0.5]}]}, {ATP`b ATP`c, 
      Grid[{{
        Null, Null, $CellContext`bcg $CellContext`r^(-2) 
         ATP`\[Delta]^Rational[-1, 2]}, {Null, Null, Null}, {
        Null, Null, Null}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {3 -> GrayLevel[0.85]}, {3, 1} -> 
         GrayLevel[0.5]}]}, {ATP`b ATP`d, 
      Grid[{{Null, Null, $CellContext`bdg}, {Null, Null, Null}, {
        Null, Null, Null}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {3 -> GrayLevel[0.85]}, {3, 1} -> 
         GrayLevel[0.5]}]}, {ATP`b $CellContext`e, 
      Grid[{{$CellContext`beg ATP`\[Delta]^Rational[-1, 2] + $CellContext`bge 
          ATP`h^(-1) ATP`\[Delta]^Rational[1, 2]}, {Null}, {Null}}, Frame -> 
       All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {3 -> GrayLevel[0.85]}, {3, 1} -> 
         GrayLevel[0.5]}]}, {ATP`b $CellContext`f, 
      Grid[{{$CellContext`bgf}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`c ATP`d, 
      Grid[{{Null, Null, $CellContext`cdg ATP`\[Delta]^Rational[1, 2]}}, 
       Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`c $CellContext`e, 
      Grid[{{$CellContext`ceg + $CellContext`gce + $CellContext`cge 
          ATP`h^(-1) ATP`\[Delta]}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`c $CellContext`f, 
      Grid[{{Null}, {
        Null}, {$CellContext`gcf ATP`h 
          ATP`\[Delta]^Rational[-1, 2] + $CellContext`cgf 
          ATP`\[Delta]^Rational[1, 2]}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`d $CellContext`e, 
      Grid[{{$CellContext`gde $CellContext`r^2 ATP`\[Delta]^Rational[1, 2]}}, 
       Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`d $CellContext`f, 
      Grid[{{Null}, {Null}, {$CellContext`gdf ATP`h $CellContext`r^2}}, Frame -> 
       All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {$CellContext`e $CellContext`f, 
      Grid[{{Null, Null, Null}, {
        Null, Null, Null}, {$CellContext`gef ATP`h $CellContext`r^2 
         ATP`\[Delta]^Rational[-1, 2], Null, Null}}, Frame -> All, FrameStyle -> 
       Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{3 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 3} -> 
         GrayLevel[0.5]}]}}], 
   MatrixForm[{{ATP`a ATP`b, 
      Grid[{{$CellContext`r^(-2) ATP`\[Delta]^Rational[1, 2]}}, Frame -> All, 
       FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`a ATP`c, 
      Grid[{{$CellContext`r^(-2)}, {Null}, {Null}, {
        Null}, {$CellContext`r^(-2) + $CellContext`r^(-2) ATP`\[Delta]}}, 
       Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {3 -> GrayLevel[0.85]}, {3, 1} -> 
         GrayLevel[0.5]}]}, {ATP`a ATP`d, 
      Grid[{{ATP`\[Delta]^Rational[1, 2]}, {Null}, {Null}, {Null}, {
        ATP`\[Delta]^Rational[1, 2]}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {3 -> GrayLevel[0.85]}, {3, 1} -> 
         GrayLevel[0.5]}]}, {ATP`a $CellContext`e, 
      Grid[{{1 + ATP`\[Delta], Null, Null}, {Null, Null, Null}, {
        Null, Null, Null}, {Null, Null, Null}, {1, Null, Null}}, Frame -> All,
        FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{3 -> GrayLevel[0.85]}, {3 -> GrayLevel[0.85]}, {3, 3} -> 
         GrayLevel[0.5]}]}, {ATP`a $CellContext`f, 
      Grid[{{ATP`\[Delta]^Rational[1, 2], Null, Null}}, Frame -> All, 
       FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{3 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 3} -> 
         GrayLevel[0.5]}]}, {ATP`b ATP`c, 
      Grid[{{Null, Null, $CellContext`r^(-2) ATP`\[Delta]^Rational[-1, 2]}, {
        Null, Null, Null}, {Null, Null, Null}}, Frame -> All, FrameStyle -> 
       Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {3 -> GrayLevel[0.85]}, {3, 1} -> 
         GrayLevel[0.5]}]}, {ATP`b ATP`d, 
      Grid[{{Null, Null, 1}, {Null, Null, Null}, {Null, Null, Null}}, Frame -> 
       All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {3 -> GrayLevel[0.85]}, {3, 1} -> 
         GrayLevel[0.5]}]}, {ATP`b $CellContext`e, 
      Grid[{{ATP`\[Delta]^Rational[-1, 2] + ATP`\[Delta]^Rational[1, 2]}, {
        Null}, {Null}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {3 -> GrayLevel[0.85]}, {3, 1} -> 
         GrayLevel[0.5]}]}, {ATP`b $CellContext`f, 
      Grid[{{1}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`c ATP`d, 
      Grid[{{Null, Null, ATP`\[Delta]^Rational[1, 2]}}, Frame -> All, 
       FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`c $CellContext`e, 
      Grid[{{2 + ATP`\[Delta]}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`c $CellContext`f, 
      Grid[{{Null}, {Null}, {
        ATP`\[Delta]^Rational[-1, 2] + ATP`\[Delta]^Rational[1, 2]}}, Frame -> 
       All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`d $CellContext`e, 
      Grid[{{$CellContext`r^2 ATP`\[Delta]^Rational[1, 2]}}, Frame -> All, 
       FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`d $CellContext`f, 
      Grid[{{Null}, {Null}, {$CellContext`r^2}}, Frame -> All, FrameStyle -> 
       Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {$CellContext`e $CellContext`f, 
      Grid[{{Null, Null, Null}, {
        Null, Null, Null}, {$CellContext`r^2 ATP`\[Delta]^Rational[-1, 2], 
         Null, Null}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{3 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 3} -> 
         GrayLevel[0.5]}]}}], 
   MatrixForm[{{ATP`a ATP`b, 
      Grid[{{(-1) $CellContext`r^(-2)}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`a ATP`c, 
      Grid[{{(-1) $CellContext`r^(-2)}, {Null}, {Null}}, Frame -> All, 
       FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {3 -> GrayLevel[0.85]}, {3, 1} -> 
         GrayLevel[0.5]}]}, {ATP`a ATP`d, 
      Grid[{{-1}, {Null}, {Null}, {Null}, {1}}, Frame -> All, FrameStyle -> 
       Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {3 -> GrayLevel[0.85]}, {3, 1} -> 
         GrayLevel[0.5]}]}, {ATP`a $CellContext`e, 
      Grid[{{Null, Null, Null}, {Null, Null, Null}, {1, Null, Null}}, Frame -> 
       All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{3 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 3} -> 
         GrayLevel[0.5]}]}, {ATP`a $CellContext`f, 
      Grid[{{-1, Null, Null}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{3 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 3} -> 
         GrayLevel[0.5]}]}, {ATP`b ATP`c, 
      Grid[{{Null, Null, $CellContext`r^(-2)}, {Null, Null, Null}, {
        Null, Null, Null}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {3 -> GrayLevel[0.85]}, {3, 1} -> 
         GrayLevel[0.5]}]}, {ATP`b ATP`d, 
      Grid[{{Null, Null, 1}, {Null, Null, Null}, {Null, Null, Null}}, Frame -> 
       All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {3 -> GrayLevel[0.85]}, {3, 1} -> 
         GrayLevel[0.5]}]}, {ATP`b $CellContext`e, 
      Grid[{{Null}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], Background -> {
         GrayLevel[0.5]}]}, {ATP`b $CellContext`f, 
      Grid[{{1}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`c ATP`d, 
      Grid[{{Null, Null, 1}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`c $CellContext`e, 
      Grid[{{1}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`c $CellContext`f, 
      Grid[{{Null}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], Background -> {
         GrayLevel[0.5]}]}, {ATP`d $CellContext`e, 
      Grid[{{$CellContext`r^2}}, Frame -> All, FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {ATP`d $CellContext`f, 
      Grid[{{Null}, {Null}, {-$CellContext`r^2}}, Frame -> All, FrameStyle -> 
       Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{1 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 1} -> 
         GrayLevel[0.5]}]}, {$CellContext`e $CellContext`f, 
      Grid[{{Null, Null, Null}, {
        Null, Null, Null}, {-$CellContext`r^2, Null, Null}}, Frame -> All, 
       FrameStyle -> Directive[
         Thickness[0.1], 
         AbsoluteDashing[{100, 0.01}], 
         GrayLevel[0.5]], 
       Background -> {{3 -> GrayLevel[0.85]}, {1 -> GrayLevel[0.85]}, {1, 3} -> 
         GrayLevel[0.5]}]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.638965245848309*^9, 3.6389652485504637`*^9}, 
   3.643462348989554*^9, 3.643463051781003*^9, 3.681315709338366*^9, 
   3.6819098889086227`*^9, 3.683962130850368*^9, 3.683970382842177*^9, 
   3.6839721595262413`*^9, 3.6844808917835007`*^9, 3.6857053225533037`*^9, 
   3.686040857908367*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Verification of the axioms for the multivariate Alexanderpolynomial of links\
\>", "Section",
 CellChangeTimes->{{3.6839710581682034`*^9, 3.683971093742784*^9}, {
  3.683971145760292*^9, 3.6839711583684187`*^9}, {3.683971238066668*^9, 
  3.683971249210834*^9}, {3.6839731996455584`*^9, 3.683973204141973*^9}}],

Cell["\<\
see: Jiang, On Conway\[CloseCurlyQuote]s potential function for colored \
links, Acta Math. Sinica (English Series) 32 (2016), no.1, 25-39 (arXiv: \
1407.3081v1)\
\>", "Text",
 CellChangeTimes->{{3.68397126175566*^9, 3.683971315044594*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"(", "II", ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Note", ":", " ", "i"}], "=", "p"}], ",", " ", 
      RowBox[{"j", "=", "q"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DLcrossing", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "b", ",", "e", ",", "d", ",", "L", ",", "q", ",", "p"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "e", ",", "b", ",", "c", ",", "d", ",", "L", ",", "p", ",", "q"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DRcrossing", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "b", ",", "e", ",", "d", ",", "R", ",", "p", ",", "q"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "e", ",", "b", ",", "c", ",", "d", ",", "R", ",", "q", ",", "p"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DLcrossingp", "=", 
     RowBox[{"AlexpolyP", "[", "DLcrossing", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DRcrossingp", "=", 
     RowBox[{"AlexpolyP", "[", "DRcrossing", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"AlexpolytableP", "[", 
    RowBox[{"DLcrossing", ",", 
     RowBox[{"DLcrossingp", "+", "DRcrossingp"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6176998299344263`*^9, 3.6176998373468504`*^9}, {
   3.6176998680166044`*^9, 3.6176999816221027`*^9}, 3.617700029015813*^9, {
   3.617700095875637*^9, 3.6177001207620606`*^9}, {3.617700329961026*^9, 
   3.6177003504621987`*^9}, {3.6177141306513805`*^9, 
   3.6177141445691767`*^9}, {3.620893387462493*^9, 3.620893394278883*^9}, {
   3.6389652756150117`*^9, 3.638965303544609*^9}, {3.6434623982423477`*^9, 
   3.643462400049143*^9}, {3.643463065257949*^9, 3.6434630676810093`*^9}, {
   3.68190993410705*^9, 3.681909934940156*^9}, {3.6819099907611227`*^9, 
   3.681909991479425*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", 
      TagBox[GridBox[{
         {"1", "", "", "", ""},
         {"", "", "", "", ""},
         {"", "", "", "", ""},
         {"", "", "", "", ""},
         {"", "", "", "", "1"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {3 -> GrayLevel[0.85]}, 
          "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
          "ItemsIndexed" -> {{3, 3} -> GrayLevel[0.5]}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]},
     {"b", 
      TagBox[GridBox[{
         {""}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{"Columns" -> {{
             GrayLevel[0.5]}}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]},
     {"c", 
      TagBox[GridBox[{
         {"1", "", "", "", ""},
         {"", "", "", "", ""},
         {"", "", "", "", ""},
         {"", "", "", "", ""},
         {"", "", "", "", "1"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {3 -> GrayLevel[0.85]}, 
          "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
          "ItemsIndexed" -> {{3, 3} -> GrayLevel[0.5]}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]},
     {"d", 
      TagBox[GridBox[{
         {""}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{"Columns" -> {{
             GrayLevel[0.5]}}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685705344896318*^9, 3.686040860476645*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"(", "III", ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Note", ":", " ", "i"}], "=", "p"}], ",", " ", 
      RowBox[{"j", "=", "q"}], ",", " ", 
      RowBox[{"k", "=", "r"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"T31", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "g", ",", "e", ",", "f", ",", "a", ",", "R", ",", "p", ",", "q"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "c", ",", "d", ",", "e", ",", "g", ",", "R", ",", "p", ",", "r"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "b", ",", "c", ",", "g", ",", "a", ",", "L", ",", "r", ",", "q"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T31p", "=", 
     RowBox[{"AlexpolyP", "[", "T31", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T32", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "g", ",", "e", ",", "f", ",", "a", ",", "L", ",", "q", ",", "p"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "c", ",", "d", ",", "e", ",", "g", ",", "L", ",", "r", ",", "p"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "b", ",", "c", ",", "g", ",", "a", ",", "R", ",", "q", ",", "r"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T32p", "=", 
     RowBox[{"AlexpolyP", "[", "T32", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T33", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "g", ",", "e", ",", "f", ",", "a", ",", "L", ",", "q", ",", "p"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "c", ",", "d", ",", "e", ",", "g", ",", "R", ",", "p", ",", "r"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "b", ",", "c", ",", "g", ",", "a", ",", "R", ",", "q", ",", "r"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T33p", "=", 
     RowBox[{"AlexpolyP", "[", "T33", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T34", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "g", ",", "e", ",", "f", ",", "a", ",", "R", ",", "p", ",", "q"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "c", ",", "d", ",", "e", ",", "g", ",", "L", ",", "r", ",", "p"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "b", ",", "c", ",", "g", ",", "a", ",", "L", ",", "r", ",", "q"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T34p", "=", 
     RowBox[{"AlexpolyP", "[", "T34", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T35", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "g", ",", "e", ",", "f", ",", "a", ",", "L", ",", "q", ",", "p"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "c", ",", "d", ",", "e", ",", "g", ",", "L", ",", "r", ",", "p"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "b", ",", "c", ",", "g", ",", "a", ",", "L", ",", "r", ",", "q"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T35p", "=", 
     RowBox[{"AlexpolyP", "[", "T35", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T36", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "g", ",", "e", ",", "f", ",", "a", ",", "R", ",", "p", ",", "q"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "c", ",", "d", ",", "e", ",", "g", ",", "R", ",", "p", ",", "r"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "b", ",", "c", ",", "g", ",", "a", ",", "R", ",", "q", ",", "r"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T36p", "=", 
     RowBox[{"AlexpolyP", "[", "T36", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"p", " ", "q"}], ")"}], 
          RowBox[{"-", "2"}]], "-", 
         RowBox[{
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"T31p", "+", "T32p"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["r", "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q", " ", "r"}], ")"}], 
          RowBox[{"-", "2"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"T33p", "+", "T34p"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["r", 
           RowBox[{"-", "2"}]]}], "-", 
         RowBox[{
          SuperscriptBox["p", 
           RowBox[{"-", "2"}]], 
          SuperscriptBox["r", "2"]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"T35p", "+", "T36p"}], ")"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"h", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"\[Delta]", "\[Rule]", "1"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6177120514814587`*^9, 3.6177121483339987`*^9}, {
  3.617712208136419*^9, 3.617712366448474*^9}, {3.6177124054907064`*^9, 
  3.617712479344931*^9}, {3.617712523647465*^9, 3.6177126254112854`*^9}, {
  3.6177127074889803`*^9, 3.617712851140197*^9}, {3.617712914042794*^9, 
  3.617713101930541*^9}, {3.617713154584553*^9, 3.617713352730886*^9}, {
  3.6177133966793995`*^9, 3.6177134012416606`*^9}, {3.617714077589346*^9, 
  3.6177140960243998`*^9}, {3.620893546138569*^9, 3.6208936125903697`*^9}, {
  3.643462430973219*^9, 3.643462468821322*^9}, {3.681909957109703*^9, 
  3.6819100006290216`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.617713344128394*^9, 3.6177133542449727`*^9}, 
   3.6177134018626957`*^9, 3.620893572575081*^9, 3.620893615900559*^9, 
   3.63896532681194*^9, 3.643462424327671*^9, 3.6434624703019247`*^9, 
   3.681910091294116*^9, 3.6839621345170107`*^9, 3.683970388193935*^9, 
   3.6839721782095127`*^9, 3.684481221978177*^9, 3.685705346282827*^9, 
   3.686040862180361*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"(", "IO", ")"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "is", " ", "clear", " ", "from", " ", "the", " ", 
     "definition"}], ",", " ", 
    RowBox[{
    "because", " ", "there", " ", "is", " ", "a", " ", "closed", " ", 
     "component", " ", "which", " ", "cannot", " ", "be", " ", "occupieed", 
     " ", "by", " ", "a", " ", 
     RowBox[{"marker", "."}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.617706737961543*^9, 3.6177067438598804`*^9}, {
   3.6177077573968515`*^9, 3.617708872976659*^9}, {3.617708942640643*^9, 
   3.6177089714162893`*^9}, {3.617709069091876*^9, 3.6177090906651096`*^9}, {
   3.6177091313114347`*^9, 3.6177091730778236`*^9}, {3.617709255244523*^9, 
   3.6177092580686846`*^9}, {3.6177093351470933`*^9, 3.617709391453314*^9}, {
   3.617709427007347*^9, 3.617709431792621*^9}, {3.6177095726146755`*^9, 
   3.617709611642908*^9}, {3.617709724145343*^9, 3.6177097365680532`*^9}, {
   3.617709811443336*^9, 3.6177098290833445`*^9}, {3.6177103277898693`*^9, 
   3.6177105225320077`*^9}, {3.6177105608431993`*^9, 3.617710712336864*^9}, {
   3.617710784258978*^9, 3.6177108091554017`*^9}, {3.6177108721810064`*^9, 
   3.6177108901910367`*^9}, {3.617711257627053*^9, 3.6177112908169513`*^9}, {
   3.6177116507995415`*^9, 3.6177116541487327`*^9}, 3.6177136930863533`*^9, {
   3.617714155152782*^9, 3.6177142371934743`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"(", "\[CapitalPhi]", ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Note", ":", " ", "i"}], "=", "p"}], ",", " ", 
      RowBox[{"j", "=", "q"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"cir", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "c", ",", "d", ",", "b", ",", "R", ",", "q", ",", "p"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "d", ",", "c", ",", "a", ",", "b", ",", "R", ",", "p", ",", "q"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"cirp", "=", 
    RowBox[{"AlexpolyP", "[", "cir", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"AlexpolytableP", "[", 
    RowBox[{"cir", ",", "cirp"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.617706722330649*^9, 3.617706732042204*^9}, {
   3.617714253707419*^9, 3.61771426176788*^9}, {3.6177142998570585`*^9, 
   3.6177143396723356`*^9}, {3.620893644207178*^9, 3.620893645512253*^9}, 
   3.6208938728812575`*^9, {3.638965332849285*^9, 3.6389653514753504`*^9}, {
   3.643462479273838*^9, 3.6434624796046057`*^9}, 3.681910097536193*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["p", 
   RowBox[{"-", "2"}]], "-", 
  SuperscriptBox["p", "2"]}]], "Output",
 CellChangeTimes->{{3.617714314689907*^9, 3.6177143213142858`*^9}, 
   3.6208936541697483`*^9, 3.6208938254675455`*^9, {3.6208938678519697`*^9, 
   3.620893873218277*^9}, 3.620894296400481*^9, {3.638965336896517*^9, 
   3.638965351906375*^9}, 3.643462498102611*^9, 3.681910105878189*^9, 
   3.683962136581544*^9, 3.6839703906486073`*^9, 3.683972183119729*^9, 
   3.684481223928982*^9, 3.685705348710722*^9, 3.686040863609344*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       TagBox[GridBox[{
          {"1"},
          {""},
          {""},
          {""},
          {
           RowBox[{"-", "1"}]}
         },
         AutoDelete->False,
         FrameStyle->Directive[
           Thickness[0.1], 
           AbsoluteDashing[{100, 0.01}], 
           GrayLevel[0.5]],
         GridBoxBackground->{
          "ColumnsIndexed" -> {1 -> GrayLevel[0.85]}, 
           "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
           "ItemsIndexed" -> {{3, 1} -> GrayLevel[0.5]}},
         GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.617714314689907*^9, 3.6177143213142858`*^9}, 
   3.6208936541697483`*^9, 3.6208938254675455`*^9, {3.6208938678519697`*^9, 
   3.620893873218277*^9}, 3.620894296400481*^9, {3.638965336896517*^9, 
   3.638965351906375*^9}, 3.643462498102611*^9, 3.681910105878189*^9, 
   3.683962136581544*^9, 3.6839703906486073`*^9, 3.683972183119729*^9, 
   3.684481223928982*^9, 3.685705348710722*^9, 3.68604086361057*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", "H", ")"}], " ", "This", " ", "is", " ", "just", " ", 
     "normalisation"}], ";", " ", 
    RowBox[{
     RowBox[{"let", " ", "i"}], "=", 
     RowBox[{"p", " ", "be", " ", "the", " ", "loose", " ", "strand"}]}]}], 
   ",", " ", 
   RowBox[{"then", " ", "we", " ", "obtain", " ", 
    RowBox[{
     RowBox[{"(", "\[CapitalPhi]", ")"}], ".", " ", "So"}], " ", "the", " ", 
    "normalisation", " ", "factor", " ", "we", " ", "need", " ", "to", " ", 
    "introduce", " ", "to", " ", "get", " ", "the", " ", "Conway", " ", 
    "potential", " ", "function", " ", "is", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"c", "-", 
       SuperscriptBox["c", 
        RowBox[{"-", "1"}]]}], ")"}], 
     RowBox[{"-", "1"}]]}], ",", " ", 
   RowBox[{
   "where", " ", "c", " ", "is", " ", "the", " ", "colour", " ", "of", " ", 
    "the", " ", "loose", " ", 
    RowBox[{"strand", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.617714382874807*^9, 3.617714419886924*^9}, {
  3.6177144527178016`*^9, 3.6177145129672475`*^9}, {3.6177146293269033`*^9, 
  3.617714775136243*^9}, {3.6208955302960563`*^9, 3.6208955417057085`*^9}, {
  3.683972317712126*^9, 3.6839723482714453`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Computation for the (2,-3)-pretzel tangle ", "Section",
 CellChangeTimes->{{3.683970886481442*^9, 3.683970889546365*^9}, {
  3.6839727453058567`*^9, 3.683972752850067*^9}, {3.6839731007790337`*^9, 
  3.683973112235179*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pt2m3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "h", ",", "f", ",", "b", ",", "c", ",", "R", ",", "q", ",", "q"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "g", ",", "f", ",", "h", ",", "c", ",", "R", ",", "q", ",", "q"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "d", ",", "f", ",", "g", ",", "c", ",", "R", ",", "q", ",", "q"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "a", ",", "e", ",", "f", ",", "d", ",", "R", ",", "q", ",", "p"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "f", ",", "e", ",", "a", ",", "b", ",", "R", ",", "p", ",", "q"}], 
      "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pt2m3p", "=", 
   RowBox[{"AlexpolyGdh", "[", "pt2m3", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6389645931089745`*^9, 3.638964623829732*^9}, {
   3.638964775723419*^9, 3.6389648036940193`*^9}, {3.6389648742650557`*^9, 
   3.6389648938251743`*^9}, {3.6389649915927663`*^9, 
   3.6389649942399178`*^9}, {3.643448048780984*^9, 3.6434480633586607`*^9}, {
   3.6434482715092497`*^9, 3.643448271741086*^9}, {3.643448334073648*^9, 
   3.6434483395499496`*^9}, {3.643448753397462*^9, 3.643448753533633*^9}, {
   3.6434630180664167`*^9, 3.6434630181056967`*^9}, 3.643463093919751*^9, {
   3.643463689968041*^9, 3.643463698847226*^9}, {3.666725009416155*^9, 
   3.666725044100822*^9}, {3.666728016690969*^9, 3.666728017219928*^9}, {
   3.68061136507215*^9, 3.6806113658277817`*^9}, {3.6806128451619253`*^9, 
   3.680612847128676*^9}, {3.6839708708016777`*^9, 3.683970871846673*^9}, {
   3.683970974092408*^9, 3.6839709884284983`*^9}, {3.683971862243135*^9, 
   3.683971864340918*^9}, {3.683972791995537*^9, 3.683972845292199*^9}, {
   3.683972926663309*^9, 3.6839729302086906`*^9}, {3.684486346915266*^9, 
   3.684486348395269*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DConfig", "[", "pt2m3", "]"}]], "Input",
 CellChangeTimes->{{3.6839728952616987`*^9, 3.683972895438261*^9}}],

Cell[BoxData[
 GraphicsBox[{CircleBox[{0, 0}], 
   {Arrowheads[
    Medium], {
     ArrowBox[NCache[{{-2^Rational[-1, 2], 2^
         Rational[-1, 2]}, {-1.2727922061357855`, 
        1.2727922061357855`}}, {{-0.7071067811865475, 
       0.7071067811865475}, {-1.2727922061357855`, 1.2727922061357855`}}]], 
     InsetBox["p", 
      NCache[{-2^Rational[1, 2], 2^Rational[1, 2]}, {-1.4142135623730951`, 
       1.4142135623730951`}]], 
     InsetBox["1", {-0.4949747468305832, 0.4949747468305832}], 
     InsetBox["a", {-1.5, 1.8369701987210297`*^-16}]}, {
     ArrowBox[NCache[{{-1.2727922061357855`, -1.2727922061357855`}, {-2^
          Rational[-1, 2], -2^
          Rational[-1, 
            2]}}, {{-1.2727922061357855`, -1.2727922061357855`}, \
{-0.7071067811865475, -0.7071067811865475}}]], 
     InsetBox["p", 
      NCache[{-2^Rational[1, 2], -2^
         Rational[1, 2]}, {-1.4142135623730951`, -1.4142135623730951`}]], 
     InsetBox["2", {-0.4949747468305832, -0.4949747468305832}], 
     InsetBox["b", {-2.755455298081545*^-16, -1.5}]}, {
     ArrowBox[NCache[{{1.2727922061357855`, -1.2727922061357855`}, {
        2^Rational[-1, 2], -2^Rational[-1, 2]}}, {{
       1.2727922061357855`, -1.2727922061357855`}, {
       0.7071067811865475, -0.7071067811865475}}]], 
     InsetBox["q", 
      NCache[{2^Rational[1, 2], -2^Rational[1, 2]}, {
       1.4142135623730951`, -1.4142135623730951`}]], 
     InsetBox["3", {0.4949747468305832, -0.4949747468305832}], 
     InsetBox["c", {1.5, -3.6739403974420594`*^-16}]}, {
     ArrowBox[NCache[{{2^Rational[-1, 2], 2^Rational[-1, 2]}, {
        1.2727922061357855`, 1.2727922061357855`}}, {{0.7071067811865475, 
       0.7071067811865475}, {1.2727922061357855`, 1.2727922061357855`}}]], 
     InsetBox["q", 
      NCache[{2^Rational[1, 2], 2^Rational[1, 2]}, {1.4142135623730951`, 
       1.4142135623730951`}]], 
     InsetBox["4", {0.4949747468305832, 0.4949747468305832}], 
     InsetBox["d", {4.592425496802575*^-16, 1.5}]}, 
    {GrayLevel[0], Opacity[0], CircleBox[{0, 0}, 1.3]}}},
  ImageSize->Tiny]], "Output",
 CellChangeTimes->{3.683972895687952*^9, 3.6839729329907846`*^9, 
  3.684481229011672*^9, 3.684483033043828*^9, 3.6844887032847652`*^9, 
  3.68570535213831*^9, 3.686040866793023*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlexpolytableGdh", "[", 
  RowBox[{"pt2m3", ",", "pt2m3p"}], "]"}]], "Input",
 CellChangeTimes->{{3.6389645931089745`*^9, 3.638964623829732*^9}, {
   3.638964775723419*^9, 3.6389648036940193`*^9}, {3.6389648742650557`*^9, 
   3.6389648938251743`*^9}, {3.6389649915927663`*^9, 
   3.6389649942399178`*^9}, {3.643448048780984*^9, 3.6434480633586607`*^9}, {
   3.6434482715092497`*^9, 3.643448271741086*^9}, {3.643448334073648*^9, 
   3.6434483395499496`*^9}, {3.643448753397462*^9, 3.643448753533633*^9}, {
   3.6434630180664167`*^9, 3.6434630181056967`*^9}, 3.643463093919751*^9, {
   3.643463689968041*^9, 3.643463698847226*^9}, {3.666725009416155*^9, 
   3.666725044100822*^9}, {3.666728016690969*^9, 3.666728017219928*^9}, {
   3.68061136507215*^9, 3.6806113658277817`*^9}, {3.6806128451619253`*^9, 
   3.680612847128676*^9}, {3.6839708708016777`*^9, 3.683970871846673*^9}, {
   3.683970974092408*^9, 3.683971015430806*^9}, {3.683971716447658*^9, 
   3.68397173563983*^9}, {3.683972861253587*^9, 3.683972864118195*^9}, 
   3.684482826883131*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", 
      TagBox[GridBox[{
         {
          RowBox[{"hgfae", 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["3", "2"]}]]}], "", "", "", 
          RowBox[{
           RowBox[{
            RowBox[{"h", " ", "hfgae"}], 
            SuperscriptBox["\[Delta]", 
             RowBox[{"-", 
              FractionBox["3", "2"]}]]}], "+", 
           RowBox[{
            RowBox[{"h", " ", "hgfea"}], 
            SuperscriptBox["\[Delta]", 
             RowBox[{"-", 
              FractionBox["3", "2"]}]]}]}], "", "", "", 
          RowBox[{
           RowBox[{
            RowBox[{"fhgae", " ", 
             SuperscriptBox["h", "2"]}], 
            SuperscriptBox["\[Delta]", 
             RowBox[{"-", 
              FractionBox["3", "2"]}]]}], "+", 
           RowBox[{
            RowBox[{
             SuperscriptBox["h", "2"], " ", "hfgea"}], 
            SuperscriptBox["\[Delta]", 
             RowBox[{"-", 
              FractionBox["3", "2"]}]]}]}], "", "", "", 
          RowBox[{
           RowBox[{"fhgea", " ", 
            SuperscriptBox["h", "3"]}], 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["3", "2"]}]]}]}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {7 -> GrayLevel[0.85]}, 
          "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
          "ItemsIndexed" -> {{1, 7} -> GrayLevel[0.5]}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]},
     {"b", 
      TagBox[GridBox[{
         {
          RowBox[{"hgfeb", 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", "1"}]]}], "", "", "", 
          RowBox[{
           RowBox[{"h", " ", "hfgeb"}], 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", "1"}]]}], "", "", "", 
          RowBox[{
           RowBox[{
            RowBox[{"bhgef", " ", 
             SuperscriptBox["h", "3"]}], 
            SuperscriptBox["\[Delta]", 
             RowBox[{"-", "2"}]]}], "+", 
           RowBox[{
            RowBox[{"fhgeb", " ", 
             SuperscriptBox["h", "2"]}], 
            SuperscriptBox["\[Delta]", 
             RowBox[{"-", "1"}]]}]}]},
         {"", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", 
          RowBox[{
           RowBox[{"bhgfe", " ", 
            SuperscriptBox["h", "4"]}], 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", "2"}]]}]}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {3 -> GrayLevel[0.85]}, 
          "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
          "ItemsIndexed" -> {{3, 3} -> GrayLevel[0.5]}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]},
     {"c", 
      TagBox[GridBox[{
         {
          RowBox[{"hgcef", 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["3", "2"]}]]}], "", "", "", 
          RowBox[{
           RowBox[{"h", " ", "hcgef"}], 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["3", "2"]}]]}], "", "", "", 
          RowBox[{
           RowBox[{"chgef", " ", 
            SuperscriptBox["h", "2"]}], 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["3", "2"]}]]}]},
         {"", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", ""},
         {
          RowBox[{
           RowBox[{"h", " ", "hgcfe"}], 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["3", "2"]}]]}], "", "", "", 
          RowBox[{
           RowBox[{
            SuperscriptBox["h", "2"], " ", "hcgfe"}], 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["3", "2"]}]]}], "", "", "", 
          RowBox[{
           RowBox[{"chgfe", " ", 
            SuperscriptBox["h", "3"]}], 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["3", "2"]}]]}]}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {5 -> GrayLevel[0.85]}, 
          "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
          "ItemsIndexed" -> {{3, 5} -> GrayLevel[0.5]}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]},
     {"d", 
      TagBox[GridBox[{
         {
          RowBox[{"hgdef", 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", "2"}]]}], "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", ""},
         {
          RowBox[{
           RowBox[{
            RowBox[{"h", " ", "hgdfe"}], 
            SuperscriptBox["\[Delta]", 
             RowBox[{"-", "2"}]]}], "+", 
           RowBox[{"hgfde", 
            SuperscriptBox["\[Delta]", 
             RowBox[{"-", "1"}]]}]}], "", "", "", 
          RowBox[{
           RowBox[{"h", " ", "hfgde"}], 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", "1"}]]}], "", "", "", 
          RowBox[{
           RowBox[{"fhgde", " ", 
            SuperscriptBox["h", "2"]}], 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", "1"}]]}]}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {7 -> GrayLevel[0.85]}, 
          "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
          "ItemsIndexed" -> {{3, 7} -> GrayLevel[0.5]}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.683971881515421*^9, {3.683971996653132*^9, 3.683972000366529*^9}, 
   3.6839728646449127`*^9, 3.68397293510982*^9, 3.68448123013764*^9, 
   3.684482827297224*^9, 3.684486333067401*^9, 3.6844887040891247`*^9, 
   3.6857053536101418`*^9, 3.686040868364216*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DotGrid", "[", "pt2m3", "]"}]], "Input",
 CellChangeTimes->{{3.6389645931089745`*^9, 3.638964623829732*^9}, {
   3.638964775723419*^9, 3.6389648036940193`*^9}, {3.6389648742650557`*^9, 
   3.6389648938251743`*^9}, {3.6389649915927663`*^9, 
   3.6389649942399178`*^9}, {3.643448048780984*^9, 3.6434480633586607`*^9}, {
   3.6434482715092497`*^9, 3.643448271741086*^9}, {3.643448334073648*^9, 
   3.6434483395499496`*^9}, {3.643448753397462*^9, 3.643448753533633*^9}, {
   3.6434630180664167`*^9, 3.6434630181056967`*^9}, 3.643463093919751*^9, {
   3.643463689968041*^9, 3.643463698847226*^9}, {3.666725009416155*^9, 
   3.666725044100822*^9}, {3.666728016690969*^9, 3.666728017219928*^9}, {
   3.68061136507215*^9, 3.6806113658277817`*^9}, {3.6806128451619253`*^9, 
   3.680612847128676*^9}, {3.6839708708016777`*^9, 3.683970871846673*^9}, {
   3.683970974092408*^9, 3.683971036093151*^9}, {3.6839728764698277`*^9, 
   3.683972878686076*^9}, 3.686040617005341*^9, 3.686040871924872*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-3/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-3/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-3/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}]},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>"},
    {
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-3/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-3/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-3/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-3/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-3/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-3/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}]},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>"},
    {
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-3/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-3/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-3/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}]}
   },
   AutoDelete->False,
   FrameStyle->Directive[
     Thickness[0.1], 
     AbsoluteDashing[{100, 0.01}], 
     GrayLevel[0.5]],
   GridBoxBackground->{
    "ColumnsIndexed" -> {7 -> GrayLevel[0.85]}, 
     "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
     "ItemsIndexed" -> {{3, 7} -> GrayLevel[0.5]}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.683971037194088*^9, 3.683972011677722*^9, 
  3.6839728793013897`*^9, 3.683972937535593*^9, 3.684481232513813*^9, 
  3.684488705043048*^9, 3.685705355682908*^9, 3.6860408726862507`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", ",", 
     RowBox[{"-", "3"}]}], ")"}], "-", 
   RowBox[{
   "pretzel", " ", "with", " ", "orientation", " ", "of", " ", "q", " ", 
    "reversed"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.666341844729817*^9, 3.666341852585041*^9}, {
  3.68448693076931*^9, 3.6844869441296186`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tm2x3r", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "d", ",", "a", ",", "e", ",", "f", ",", "L", ",", "q", ",", "p"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "e", ",", "a", ",", "b", ",", "f", ",", "L", ",", "p", ",", "q"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "g", ",", "c", ",", "d", ",", "f", ",", "R", ",", "q", ",", "q"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "h", ",", "c", ",", "g", ",", "f", ",", "R", ",", "q", ",", "q"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "b", ",", "c", ",", "h", ",", "f", ",", "R", ",", "q", ",", "q"}], 
      "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tm2x3rp", "=", 
   RowBox[{"AlexpolyGd", "[", "Tm2x3r", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"AlexpolytableGd", "[", 
  RowBox[{"Tm2x3r", ",", "Tm2x3rp"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DotGrid", "[", "Tm2x3r", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DConfig", "[", "Tm2x3r", "]"}]}], "Input",
 CellChangeTimes->{{3.681920066595212*^9, 3.6819201744653463`*^9}, {
   3.68192156084446*^9, 3.681921566012731*^9}, {3.681926387593512*^9, 
   3.681926396781588*^9}, 3.686040617015337*^9, 3.68604087690819*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", 
      TagBox[GridBox[{
         {
          RowBox[{"eaghf", 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["1", "2"]}]]}], "", "", "", 
          RowBox[{
           RowBox[{"aeghf", 
            SuperscriptBox["\[Delta]", 
             RowBox[{"-", 
              FractionBox["1", "2"]}]]}], "+", 
           RowBox[{"eagfh", 
            SuperscriptBox["\[Delta]", 
             RowBox[{"-", 
              FractionBox["1", "2"]}]]}]}], "", "", "", 
          RowBox[{
           RowBox[{"aegfh", 
            SuperscriptBox["\[Delta]", 
             RowBox[{"-", 
              FractionBox["1", "2"]}]]}], "+", 
           RowBox[{"eafgh", 
            SuperscriptBox["\[Delta]", 
             RowBox[{"-", 
              FractionBox["1", "2"]}]]}]}], "", "", "", 
          RowBox[{"aefgh", 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["1", "2"]}]]}]}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {7 -> GrayLevel[0.85]}, 
          "RowsIndexed" -> {1 -> GrayLevel[0.85]}, 
          "ItemsIndexed" -> {{1, 7} -> GrayLevel[0.5]}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]},
     {"b", 
      TagBox[GridBox[{
         {
          RowBox[{"ebghf", "+", 
           RowBox[{"efghb", 
            SuperscriptBox["\[Delta]", 
             RowBox[{"-", "1"}]]}]}], "", "", "", "ebgfh", "", "", "", 
          "ebfgh"},
         {"", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", ""},
         {
          RowBox[{"feghb", 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", "1"}]]}], "", "", "", "", "", "", "", ""}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {7 -> GrayLevel[0.85]}, 
          "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
          "ItemsIndexed" -> {{3, 7} -> GrayLevel[0.5]}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]},
     {"c", 
      TagBox[GridBox[{
         {
          RowBox[{"efghc", 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["1", "2"]}]]}], "", "", "", 
          RowBox[{"efgch", 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["1", "2"]}]]}], "", "", "", 
          RowBox[{"efcgh", 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["1", "2"]}]]}]},
         {"", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", ""},
         {
          RowBox[{"feghc", 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["1", "2"]}]]}], "", "", "", 
          RowBox[{"fegch", 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["1", "2"]}]]}], "", "", "", 
          RowBox[{"fecgh", 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", 
             FractionBox["1", "2"]}]]}]}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {5 -> GrayLevel[0.85]}, 
          "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
          "ItemsIndexed" -> {{3, 5} -> GrayLevel[0.5]}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]},
     {"d", 
      TagBox[GridBox[{
         {"", "", "", "", "", "", "", "", 
          RowBox[{"efdgh", 
           SuperscriptBox["\[Delta]", 
            RowBox[{"-", "1"}]]}]},
         {"", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", ""},
         {"", "", "", "", "", "", "", "", ""},
         {"deghf", "", "", "", "degfh", "", "", "", 
          RowBox[{"defgh", "+", 
           RowBox[{"fedgh", 
            SuperscriptBox["\[Delta]", 
             RowBox[{"-", "1"}]]}]}]}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          Thickness[0.1], 
          AbsoluteDashing[{100, 0.01}], 
          GrayLevel[0.5]],
        GridBoxBackground->{
         "ColumnsIndexed" -> {3 -> GrayLevel[0.85]}, 
          "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
          "ItemsIndexed" -> {{3, 3} -> GrayLevel[0.5]}},
        GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6844869461541843`*^9, 3.684487018141171*^9, 3.685705357234734*^9, {
   3.686040874210743*^9, 3.686040877529681*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"0\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"0\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"0\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}]},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>"},
    {
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1/2\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}], "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}]},
    {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>"},
    {
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"0\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"0\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, InsetBox[
        GraphicsBox[{
          {RGBColor[0, 1, 0], DiskBox[{0, 0}, 0.1]}, 
          {GrayLevel[0], 
           InsetBox["\<\"-1/2\"\>", 
            NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
          {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
         ImageSize->30], {15.75, -24.749999999999996`}, 
        ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], {}},
      ContentSelectable->True,
      ImageSize->30,
      PlotRangePadding->{6, 5}], "\<\" \"\>", 
     GraphicsBox[{{}, {InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"-1\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {16., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}], InsetBox[
         GraphicsBox[{
           {RGBColor[1, 1, 0], DiskBox[{0, 0}, 0.1]}, 
           {GrayLevel[0], 
            InsetBox["\<\"0\"\>", 
             NCache[{0, Rational[3, 7]}, {0, 0.42857142857142855`}]]}, 
           {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.2]}},
          ImageSize->30], {48., -24.749999999999996`}, 
         ImageScaled[{0.5, 0.5}], {30, 47.14285714285714}]}, {}},
      ContentSelectable->True,
      ImageSize->60,
      PlotRangePadding->{6, 5}]}
   },
   AutoDelete->False,
   FrameStyle->Directive[
     Thickness[0.1], 
     AbsoluteDashing[{100, 0.01}], 
     GrayLevel[0.5]],
   GridBoxBackground->{
    "ColumnsIndexed" -> {7 -> GrayLevel[0.85]}, 
     "RowsIndexed" -> {3 -> GrayLevel[0.85]}, 
     "ItemsIndexed" -> {{3, 7} -> GrayLevel[0.5]}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.6844869461541843`*^9, 3.684487018141171*^9, 3.685705357234734*^9, {
   3.686040874210743*^9, 3.686040877596936*^9}}],

Cell[BoxData[
 GraphicsBox[{CircleBox[{0, 0}], 
   {Arrowheads[
    Medium], {
     ArrowBox[NCache[{{-2^Rational[-1, 2], 2^
         Rational[-1, 2]}, {-1.2727922061357855`, 
        1.2727922061357855`}}, {{-0.7071067811865475, 
       0.7071067811865475}, {-1.2727922061357855`, 1.2727922061357855`}}]], 
     InsetBox["p", 
      NCache[{-2^Rational[1, 2], 2^Rational[1, 2]}, {-1.4142135623730951`, 
       1.4142135623730951`}]], 
     InsetBox["1", {-0.4949747468305832, 0.4949747468305832}], 
     InsetBox["a", {-1.5, 1.8369701987210297`*^-16}]}, {
     ArrowBox[NCache[{{-1.2727922061357855`, -1.2727922061357855`}, {-2^
          Rational[-1, 2], -2^
          Rational[-1, 
            2]}}, {{-1.2727922061357855`, -1.2727922061357855`}, \
{-0.7071067811865475, -0.7071067811865475}}]], 
     InsetBox["p", 
      NCache[{-2^Rational[1, 2], -2^
         Rational[1, 2]}, {-1.4142135623730951`, -1.4142135623730951`}]], 
     InsetBox["2", {-0.4949747468305832, -0.4949747468305832}], 
     InsetBox["b", {-2.755455298081545*^-16, -1.5}]}, {
     ArrowBox[NCache[{{2^Rational[-1, 2], -2^Rational[-1, 2]}, {
        1.2727922061357855`, -1.2727922061357855`}}, {{
       0.7071067811865475, -0.7071067811865475}, {
       1.2727922061357855`, -1.2727922061357855`}}]], 
     InsetBox["q", 
      NCache[{2^Rational[1, 2], -2^Rational[1, 2]}, {
       1.4142135623730951`, -1.4142135623730951`}]], 
     InsetBox["3", {0.4949747468305832, -0.4949747468305832}], 
     InsetBox["c", {1.5, -3.6739403974420594`*^-16}]}, {
     ArrowBox[NCache[{{1.2727922061357855`, 1.2727922061357855`}, {
        2^Rational[-1, 2], 2^Rational[-1, 2]}}, {{1.2727922061357855`, 
       1.2727922061357855`}, {0.7071067811865475, 0.7071067811865475}}]], 
     InsetBox["q", 
      NCache[{2^Rational[1, 2], 2^Rational[1, 2]}, {1.4142135623730951`, 
       1.4142135623730951`}]], 
     InsetBox["4", {0.4949747468305832, 0.4949747468305832}], 
     InsetBox["d", {4.592425496802575*^-16, 1.5}]}, 
    {GrayLevel[0], Opacity[0], CircleBox[{0, 0}, 1.3]}}},
  ImageSize->Tiny]], "Output",
 CellChangeTimes->{
  3.6844869461541843`*^9, 3.684487018141171*^9, 3.685705357234734*^9, {
   3.686040874210743*^9, 3.686040877605301*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 974},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{595.1999999999999, 841.8},
"PrintingMargins"->{{25.653543585, 25.653543585}, {43.65354378, 43.65354378}}},
FrontEndVersion->"10.3 for Linux x86 (64-bit) (December 10, 2015)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "10.3 for Linux x86 (64-bit) (December 10, 2015)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 189, 3, 93, "Title"],
Cell[772, 27, 825, 13, 91, "Text"],
Cell[CellGroupData[{
Cell[1622, 44, 396, 5, 65, "Section"],
Cell[CellGroupData[{
Cell[2043, 53, 308, 5, 32, "Input"],
Cell[2354, 60, 3062, 47, 443, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5465, 113, 177, 2, 65, "Section"],
Cell[5645, 117, 1910, 41, 143, "Input"],
Cell[CellGroupData[{
Cell[7580, 162, 1135, 17, 32, "Input"],
Cell[8718, 181, 4676, 174, 98, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13431, 360, 1081, 16, 32, "Input"],
Cell[14515, 378, 3385, 115, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17937, 498, 1240, 21, 32, "Input"],
Cell[19180, 521, 1306, 33, 113, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20523, 559, 1086, 16, 32, "Input"],
Cell[21612, 577, 4931, 128, 366, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26580, 710, 1092, 16, 32, "Input"],
Cell[27675, 728, 5587, 149, 392, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33299, 882, 1140, 17, 32, "Input"],
Cell[34442, 901, 6421, 177, 392, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40900, 1083, 1033, 15, 32, "Input"],
Cell[41936, 1100, 12107, 274, 248, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54080, 1379, 980, 14, 32, "Input"],
Cell[55063, 1395, 2887, 53, 115, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57987, 1453, 258, 5, 32, "Input"],
Cell[58248, 1460, 952, 24, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59237, 1489, 180, 4, 32, "Input"],
Cell[59420, 1495, 2175, 43, 115, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61632, 1543, 253, 5, 32, "Input"],
Cell[61888, 1550, 17023, 370, 248, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78948, 1925, 184, 4, 32, "Input"],
Cell[79135, 1931, 1043, 27, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80215, 1963, 129, 2, 32, "Input"],
Cell[80347, 1967, 2177, 43, 115, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82561, 2015, 151, 3, 32, "Input"],
Cell[82715, 2020, 27783, 605, 330, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[110547, 2631, 205, 2, 65, "Section"],
Cell[CellGroupData[{
Cell[110777, 2637, 2244, 49, 121, "Input"],
Cell[113024, 2688, 14537, 396, 171, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127598, 3089, 2363, 51, 121, "Input"],
Cell[129964, 3142, 54583, 1499, 905, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[184596, 4647, 319, 5, 65, "Section"],
Cell[184918, 4654, 250, 5, 31, "Text"],
Cell[CellGroupData[{
Cell[185193, 4663, 2246, 58, 143, "Input"],
Cell[187442, 4723, 2987, 88, 274, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190466, 4816, 6775, 197, 322, "Input"],
Cell[197244, 5015, 409, 6, 32, "Output"]
}, Open  ]],
Cell[197668, 5024, 1472, 26, 77, "Input"],
Cell[CellGroupData[{
Cell[199165, 5054, 1298, 33, 99, "Input"],
Cell[200466, 5089, 547, 10, 34, "Output"],
Cell[201016, 5101, 1715, 45, 124, "Output"]
}, Open  ]],
Cell[202746, 5149, 1280, 30, 79, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204063, 5184, 229, 3, 65, "Section"],
Cell[204295, 5189, 2089, 45, 165, "Input"],
Cell[CellGroupData[{
Cell[206409, 5238, 132, 2, 32, "Input"],
Cell[206544, 5242, 2257, 44, 115, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208838, 5291, 1071, 16, 32, "Input"],
Cell[209912, 5309, 7467, 209, 392, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217416, 5523, 1009, 14, 32, "Input"],
Cell[218428, 5539, 12155, 274, 248, "Output"]
}, Open  ]],
Cell[230598, 5816, 360, 10, 32, "Input"],
Cell[CellGroupData[{
Cell[230983, 5830, 1487, 37, 231, "Input"],
Cell[232473, 5869, 5871, 163, 392, "Output"],
Cell[238347, 6034, 12084, 274, 248, "Output"],
Cell[250434, 6310, 2215, 44, 115, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/APT/licence.txt <==
The following license can be found at

https://www.gnu.org/licenses/agpl-3.0.txt

------------------------------------------------------------------------

                    GNU AFFERO GENERAL PUBLIC LICENSE
                       Version 3, 19 November 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU Affero General Public License is a free, copyleft license for
software and other kinds of works, specifically designed to ensure
cooperation with the community in the case of network server software.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
our General Public Licenses are intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  Developers that use our General Public Licenses protect your rights
with two steps: (1) assert copyright on the software, and (2) offer
you this License which gives you legal permission to copy, distribute
and/or modify the software.

  A secondary benefit of defending all users' freedom is that
improvements made in alternate versions of the program, if they
receive widespread use, become available for other developers to
incorporate.  Many developers of free software are heartened and
encouraged by the resulting cooperation.  However, in the case of
software used on network servers, this result may fail to come about.
The GNU General Public License permits making a modified version and
letting the public access it on a server without ever releasing its
source code to the public.

  The GNU Affero General Public License is designed specifically to
ensure that, in such cases, the modified source code becomes available
to the community.  It requires the operator of a network server to
provide the source code of the modified version running there to the
users of that server.  Therefore, public use of a modified version, on
a publicly accessible server, gives the public access to the source
code of the modified version.

  An older license, called the Affero General Public License and
published by Affero, was designed to accomplish similar goals.  This is
a different license, not a version of the Affero GPL, but Affero has
released a new version of the Affero GPL which permits relicensing under
this license.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU Affero General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Remote Network Interaction; Use with the GNU General Public License.

  Notwithstanding any other provision of this License, if you modify the
Program, your modified version must prominently offer all users
interacting with it remotely through a computer network (if your version
supports such interaction) an opportunity to receive the Corresponding
Source of your version by providing access to the Corresponding Source
from a network server at no charge, through some standard or customary
means of facilitating copying of software.  This Corresponding Source
shall include the Corresponding Source for any work covered by version 3
of the GNU General Public License that is incorporated pursuant to the
following paragraph.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the work with which it is combined will remain governed by version
3 of the GNU General Public License.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU Affero General Public License from time to time.  Such new versions
will be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU Affero General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU Affero General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU Affero General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU Affero General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU Affero General Public License for more details.

    You should have received a copy of the GNU Affero General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If your software can interact with users remotely through a computer
network, you should also make sure that it provides a way for users to
get its source.  For example, if your program is a web application, its
interface could display a "Source" link that leads users to an archive
of the code.  There are many ways you could offer source, and different
solutions will be better for different programs; see section 13 for the
specific requirements.

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU AGPL, see
<http://www.gnu.org/licenses/>.


==> anc/BSFH/.unison/0.license.txt <==
The following license can be found at

https://www.gnu.org/licenses/agpl-3.0.txt

------------------------------------------------------------------------

                    GNU AFFERO GENERAL PUBLIC LICENSE
                       Version 3, 19 November 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU Affero General Public License is a free, copyleft license for
software and other kinds of works, specifically designed to ensure
cooperation with the community in the case of network server software.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
our General Public Licenses are intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  Developers that use our General Public Licenses protect your rights
with two steps: (1) assert copyright on the software, and (2) offer
you this License which gives you legal permission to copy, distribute
and/or modify the software.

  A secondary benefit of defending all users' freedom is that
improvements made in alternate versions of the program, if they
receive widespread use, become available for other developers to
incorporate.  Many developers of free software are heartened and
encouraged by the resulting cooperation.  However, in the case of
software used on network servers, this result may fail to come about.
The GNU General Public License permits making a modified version and
letting the public access it on a server without ever releasing its
source code to the public.

  The GNU Affero General Public License is designed specifically to
ensure that, in such cases, the modified source code becomes available
to the community.  It requires the operator of a network server to
provide the source code of the modified version running there to the
users of that server.  Therefore, public use of a modified version, on
a publicly accessible server, gives the public access to the source
code of the modified version.

  An older license, called the Affero General Public License and
published by Affero, was designed to accomplish similar goals.  This is
a different license, not a version of the Affero GPL, but Affero has
released a new version of the Affero GPL which permits relicensing under
this license.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU Affero General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Remote Network Interaction; Use with the GNU General Public License.

  Notwithstanding any other provision of this License, if you modify the
Program, your modified version must prominently offer all users
interacting with it remotely through a computer network (if your version
supports such interaction) an opportunity to receive the Corresponding
Source of your version by providing access to the Corresponding Source
from a network server at no charge, through some standard or customary
means of facilitating copying of software.  This Corresponding Source
shall include the Corresponding Source for any work covered by version 3
of the GNU General Public License that is incorporated pursuant to the
following paragraph.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the work with which it is combined will remain governed by version
3 of the GNU General Public License.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU Affero General Public License from time to time.  Such new versions
will be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU Affero General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU Affero General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU Affero General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU Affero General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU Affero General Public License for more details.

    You should have received a copy of the GNU Affero General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If your software can interact with users remotely through a computer
network, you should also make sure that it provides a way for users to
get its source.  For example, if your program is a web application, its
interface could display a "Source" link that leads users to an archive
of the code.  There are many ways you could offer source, and different
solutions will be better for different programs; see section 13 for the
specific requirements.

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU AGPL, see
<http://www.gnu.org/licenses/>.


==> anc/BSFH/2m3ptBSD.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    356548,       7773]
NotebookOptionsPosition[    348574,       7515]
NotebookOutlinePosition[    348911,       7530]
CellTagsIndexPosition[    348868,       7527]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["2m3ptBSD.nb", "Title",
 CellChangeTimes->{{3.683902871124304*^9, 3.68390290606082*^9}, {
   3.6839498343279467`*^9, 3.683949835151998*^9}, {3.684141648169284*^9, 
   3.684141649737145*^9}, {3.6841417156830883`*^9, 3.684141717706863*^9}, 
   3.685711912342619*^9}],

Cell["\<\
Description: 
We compute a type D structure for the (2,-3)-pretzel tangle. Compare this to \
the calculation in \[OpenCurlyQuote]2m3ptmutBSD.nb\[CloseCurlyQuote], where \
we use a different parametrization. Exchanging the two parametrizations \
corresponds to mutation.\
\>", "Text",
 CellChangeTimes->{{3.683950109886711*^9, 3.68395027867488*^9}, {
   3.683950357452958*^9, 3.683950446367662*^9}, 3.6857119061815434`*^9}],

Cell[CellGroupData[{

Cell["Load package BSFH.m", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.68390335323253*^9, 
  3.683903371168364*^9}, {3.683949830312366*^9, 3.683949830550836*^9}, {
  3.685186908447523*^9, 3.6851869085320377`*^9}, {3.685198191575903*^9, 
  3.685198207056624*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "BSFH.m"}]], "Input",
 CellChangeTimes->{{3.683896286022256*^9, 3.683896288299066*^9}, {
  3.6839021785176077`*^9, 3.6839021860575857`*^9}, {3.6839491778963013`*^9, 
  3.6839491783118887`*^9}, {3.685186971048904*^9, 3.685186973487808*^9}, {
  3.685187264296172*^9, 3.685187267583693*^9}, {3.685203668910954*^9, 
  3.685203670179483*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"This is BSFH.m, version 1.0, \\na tool for computing bordered \
sutured Heegaard Floer homology,\\nbased on an algorithm due to Rumen \
Zarev,\\nwritten in Mathematica 10.3.1.0 for Linux x86 (64-bit). \\nA manual \
for this Mathematica package can be found in appendix D of\\n\\n   C.B. \
Zibrowius, \"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"On a Heegaard Floer theory for tangles\"\>",
    StripOnInput->False,
    FontSlant->Italic], 
   "\[InvisibleSpace]", "\<\", PhD thesis (2016), Cambridge. \\n\\nFor more \
background on bordered sutured Floer theory, see\\n\\n   R. Zarev, \"\>", 
   "\[InvisibleSpace]", 
   StyleBox["\<\"Bordered Floer homology for sutured manifolds\"\>",
    StripOnInput->False,
    FontSlant->Italic], 
   "\[InvisibleSpace]", "\<\", arXiv: 0908.1106v2.\\n\\nFor questions, \
suggestions or comments, please email claudius.zibrowius\"\>", 
   "\[InvisibleSpace]", "\<\"@\"\>", 
   "\[InvisibleSpace]", "\<\"gmail.com. \\n\\n    Copyright (C) 2015-2016 \
Claudius Zibrowius\\n\\n    This program is free software: you can \
redistribute it and/or modify\\n    it under the terms of the GNU Affero \
General Public License as published by\\n    the Free Software Foundation, \
either version 3 of the License, or\\n    (at your option) any later version.\
\\n\\n    This program is distributed in the hope that it will be useful,\\n  \
  but WITHOUT ANY WARRANTY; without even the implied warranty of\\n    \
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the\\n    GNU \
Affero General Public License for more details.\\n\\n    You should have \
received a copy of the GNU Affero General Public License\\n    along with \
this program.  If not, see <http://www.gnu.org/licenses/>.\"\>"}],
  SequenceForm[
  "This is BSFH.m, version 1.0, \na tool for computing bordered sutured \
Heegaard Floer homology,\nbased on an algorithm due to Rumen Zarev,\nwritten \
in Mathematica 10.3.1.0 for Linux x86 (64-bit). \nA manual for this \
Mathematica package can be found in appendix D of\n\n   C.B. Zibrowius, ", 
   Style["On a Heegaard Floer theory for tangles", Italic], 
   ", PhD thesis (2016), Cambridge. \n\nFor more background on bordered \
sutured Floer theory, see\n\n   R. Zarev, ", 
   Style["Bordered Floer homology for sutured manifolds", Italic], 
   ", arXiv: 0908.1106v2.\n\nFor questions, suggestions or comments, please \
email claudius.zibrowius", "@", 
   "gmail.com. \n\n    Copyright (C) 2015-2016 Claudius Zibrowius\n\n    This \
program is free software: you can redistribute it and/or modify\n    it under \
the terms of the GNU Affero General Public License as published by\n    the \
Free Software Foundation, either version 3 of the License, or\n    (at your \
option) any later version.\n\n    This program is distributed in the hope \
that it will be useful,\n    but WITHOUT ANY WARRANTY; without even the \
implied warranty of\n    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. \
 See the\n    GNU Affero General Public License for more details.\n\n    You \
should have received a copy of the GNU Affero General Public License\n    \
along with this program.  If not, see <http://www.gnu.org/licenses/>."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.685203698151988*^9, 3.685203705067401*^9}, 
   3.6852037817068872`*^9, 3.6852038625098257`*^9, 3.685246622224927*^9, 
   3.6852477466607237`*^9, 3.685248986779213*^9, 3.6852491665949183`*^9, 
   3.685254474431779*^9, {3.6852587902608347`*^9, 3.685258792835278*^9}, 
   3.68525890264445*^9, 3.68569631512576*^9, 3.685696390769709*^9, 
   3.6856967870706177`*^9, {3.685697053247446*^9, 3.68569712335627*^9}, 
   3.685697159326499*^9, 3.685697193749625*^9, 3.685697311945281*^9, 
   3.685699411414978*^9, 3.6857060379482727`*^9, 3.685711666174616*^9, 
   3.685711918930409*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Input data from nice Heegaard diagram", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"regionsInput", "=", " ", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "1", "65", "\[Placeholder]", "\[Placeholder]"},
       {"2", "2", "1", "65", "66"},
       {"3", "3", "2", "66", "67"},
       {"4", "4", "3", "67", "68"},
       {"5", "5", "4", "68", "69"},
       {"6", "6", "5", "69", "70"},
       {"7", "8", "7", "10", "9"},
       {"8", "9", "8", "\[Placeholder]", "\[Placeholder]"},
       {"9", "9", "10", "11", "12"},
       {"10", "10", "11", "\[Placeholder]", "\[Placeholder]"},
       {"11", "15", "16", "13", "14"},
       {"12", "14", "15", "\[Placeholder]", "\[Placeholder]"},
       {"13", "8", "16", "\[Placeholder]", "\[Placeholder]"},
       {"14", "7", "8", "16", "15"},
       {"15", "6", "7", "15", "14"},
       {"16", "5", "6", "14", "13"},
       {"17", "4", "5", "13", "12"},
       {"18", "3", "4", "12", "11"},
       {"19", "17", "1", "\[Placeholder]", "\[Placeholder]"},
       {"20", "18", "17", "1", "2"},
       {"21", "64", "17", "\[Placeholder]", "\[Placeholder]"},
       {"22", "17", "18", "63", "64"},
       {"23", "18", "19", "62", "63"},
       {"24", "19", "20", "61", "62"},
       {"25", "20", "21", "60", "61"},
       {"26", "21", "22", "59", "60"},
       {"27", "22", "23", "58", "59"},
       {"28", "24", "25", "39", "40"},
       {"29", "25", "26", "38", "39"},
       {"30", "26", "27", "37", "38"},
       {"31", "27", "37", "\[Placeholder]", "\[Placeholder]"},
       {"32", "28", "27", "\[Placeholder]", "\[Placeholder]"},
       {"33", "29", "28", "27", "26"},
       {"34", "30", "29", "26", "25"},
       {"35", "31", "30", "25", "24"},
       {"36", "32", "31", "24", "23"},
       {"37", "33", "32", "23", "22"},
       {"38", "34", "33", "22", "21"},
       {"39", "35", "34", "21", "20"},
       {"40", "36", "35", "20", "19"},
       {"41", "36", "57", "\[Placeholder]", "\[Placeholder]"},
       {"42", "35", "36", "57", "56"},
       {"43", "34", "35", "56", "55"},
       {"44", "33", "34", "55", "54"},
       {"45", "32", "33", "54", "53"},
       {"46", "31", "32", "53", "52"},
       {"47", "30", "31", "52", "51"},
       {"48", "29", "30", "51", "50"},
       {"49", "28", "29", "50", "49"},
       {"50", "38", "37", "44", "43"},
       {"51", "39", "38", "43", "42"},
       {"52", "40", "39", "42", "41"},
       {"53", "41", "40", "\[Placeholder]", "\[Placeholder]"},
       {"54", "41", "42", "104", "103"},
       {"55", "42", "43", "88", "104"},
       {"56", "43", "44", "89", "88"},
       {"57", "44", "45", "90", "89"},
       {"58", "45", "46", "91", "90"},
       {"59", "46", "45", "\[Placeholder]", "\[Placeholder]"},
       {"60", "46", "47", "92", "91"},
       {"61", "47", "48", "93", "92"},
       {"62", "48", "47", "\[Placeholder]", "\[Placeholder]"},
       {"63", "48", "49", "94", "93"},
       {"64", "49", "50", "95", "94"},
       {"65", "50", "51", "96", "95"},
       {"66", "51", "52", "97", "96"},
       {"67", "52", "53", "98", "97"},
       {"68", "53", "54", "99", "98"},
       {"69", "54", "55", "100", "99"},
       {"70", "55", "56", "101", "100"},
       {"71", "56", "57", "102", "101"},
       {"72", "58", "71", "\[Placeholder]", "\[Placeholder]"},
       {"73", "59", "58", "71", "72"},
       {"74", "60", "59", "72", "73"},
       {"75", "61", "60", "73", "74"},
       {"76", "62", "61", "74", "75"},
       {"77", "63", "62", "75", "76"},
       {"78", "64", "63", "76", "77"},
       {"79", "66", "65", "82", "83"},
       {"80", "67", "66", "83", "84"},
       {"81", "68", "67", "84", "85"},
       {"82", "69", "68", "85", "86"},
       {"83", "70", "69", "86", "87"},
       {"84", "87", "70", "\[Placeholder]", "\[Placeholder]"},
       {"85", "72", "71", "88", "89"},
       {"86", "73", "72", "89", "90"},
       {"87", "74", "73", "90", "91"},
       {"88", "75", "74", "91", "92"},
       {"89", "76", "75", "92", "93"},
       {"90", "77", "76", "93", "94"},
       {"91", "78", "77", "94", "95"},
       {"92", "78", "79", "\[Placeholder]", "\[Placeholder]"},
       {"93", "79", "78", "95", "96"},
       {"94", "80", "79", "96", "97"},
       {"95", "80", "81", "\[Placeholder]", "\[Placeholder]"},
       {"96", "81", "80", "97", "98"},
       {"97", "82", "81", "98", "99"},
       {"98", "83", "82", "99", "100"},
       {"99", "84", "83", "100", "101"},
       {"100", "85", "84", "101", "102"},
       {"101", "86", "85", "102", "103"},
       {"102", "87", "86", "103", "104"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alphaarcsInput", "=", 
   RowBox[{"(", GridBox[{
      {"1", 
       RowBox[{"{", 
        RowBox[{
        "17", ",", "18", ",", "19", ",", "20", ",", "21", ",", "22", ",", 
         "23", ",", "24", ",", "25", ",", "26", ",", "27"}], "}"}]},
      {"2", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", 
         "8"}], "}"}]},
      {"3", 
       RowBox[{"{", 
        RowBox[{
        "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15",
          ",", "16"}], "}"}]},
      {"4", 
       RowBox[{"{", 
        RowBox[{
        "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", "33", ",", 
         "34", ",", "35", ",", "36", ",", "37", ",", "38", ",", "39", ",", 
         "40", ",", "41", ",", "42", ",", "43", ",", "44", ",", "45", ",", 
         "46", ",", "47", ",", "48", ",", "49", ",", "50", ",", "51", ",", 
         "52", ",", "53", ",", "54", ",", "55", ",", "56", ",", "57"}], "}"}]},
      {"5", 
       RowBox[{"{", 
        RowBox[{
        "58", ",", "59", ",", "60", ",", "61", ",", "62", ",", "63", ",", 
         "64", ",", "65", ",", "66", ",", "67", ",", "68", ",", "69", ",", 
         "70", ",", "71", ",", "72", ",", "73", ",", "74", ",", "75", ",", 
         "76", ",", "77", ",", "78", ",", "79", ",", "80", ",", "81", ",", 
         "82", ",", "83", ",", "84", ",", "85", ",", "86", ",", "87"}], "}"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alphacurvesInput", "=", 
   RowBox[{"(", GridBox[{
      {"6", 
       RowBox[{"{", 
        RowBox[{
        "88", ",", "89", ",", "90", ",", "91", ",", "92", ",", "93", ",", 
         "94", ",", "95", ",", "96", ",", "97", ",", "98", ",", "99", ",", 
         "100", ",", "101", ",", "102", ",", "103", ",", "104"}], "}"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"betacurvesInput", "=", 
   RowBox[{"(", GridBox[{
      {"1", 
       RowBox[{"{", 
        RowBox[{
        "89", ",", "44", ",", "37", ",", "27", ",", "28", ",", "49", ",", 
         "94", ",", "77", ",", "64", ",", "17", ",", "1", ",", "65", ",", 
         "82", ",", "99", ",", "54", ",", "33", ",", "22", ",", "59", ",", 
         "72"}], "}"}]},
      {"2", 
       RowBox[{"{", 
        RowBox[{
        "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
         "9", ",", "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", 
         "15", ",", "16", ",", "18", ",", "19", ",", "20", ",", "21", ",", 
         "23", ",", "24", ",", "25", ",", "26", ",", "29", ",", "30", ",", 
         "31", ",", "32", ",", "34", ",", "35", ",", "36", ",", "38", ",", 
         "39", ",", "40", ",", "41", ",", "42", ",", "43", ",", "45", ",", 
         "46", ",", "47", ",", "48", ",", "50", ",", "51", ",", "52", ",", 
         "53", ",", "55", ",", "56", ",", "57", ",", "58", ",", "60", ",", 
         "61", ",", "62", ",", "63", ",", "66", ",", "67", ",", "68", ",", 
         "69", ",", "70", ",", "71", ",", "73", ",", "74", ",", "75", ",", 
         "76", ",", "78", ",", "79", ",", "80", ",", "81", ",", "83", ",", 
         "84", ",", "85", ",", "86", ",", "87", ",", "88", ",", "90", ",", 
         "91", ",", "92", ",", "93", ",", "95", ",", "96", ",", "97", ",", 
         "98", ",", "100", ",", "101", ",", "102", ",", "103", ",", "104"}], 
        "}"}]}
     }], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CancellationSortListInput", "=", 
   TagBox[
    RowBox[{"(", GridBox[{
       {"46", "45"},
       {"91", "90"},
       {"74", "73"},
       {"61", "60"},
       {"20", "21"},
       {"35", "34"},
       {"56", "55"},
       {"101", "100"},
       {"84", "83"},
       {"67", "66"},
       {"3", "2"},
       {"48", "47"},
       {"93", "92"},
       {"76", "75"},
       {"63", "62"},
       {"18", "19"},
       {"78", "79"},
       {"95", "96"},
       {"50", "51"},
       {"29", "30"},
       {"26", "25"},
       {"38", "39"},
       {"43", "42"},
       {"88", "104"},
       {"80", "81"},
       {"97", "98"},
       {"52", "53"},
       {"31", "32"},
       {"24", "23"},
       {"14", "15"},
       {"6", "7"},
       {"13", "16"},
       {"5", "8"},
       {"10", "11"},
       {"9", "12"},
       {"87", "70"},
       {"86", "69"},
       {"85", "68"},
       {"82", "65"},
       {"58", "71"},
       {"59", "72"},
       {"64", "77"},
       {"36", "57"},
       {"33", "54"},
       {"28", "49"},
       {"41", "40"},
       {"44", "37"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, 
        "ItemsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, 
        "ItemsIndexed" -> {}}], ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RelevantGeneratorQ", "[", "v_", "]"}], ":=", "True"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RelevantGeneratorGenerationQ", "[", "listOfAlphas_", "]"}], ":=", 
   "True"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1BoundaryInput", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"13", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "21"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"31", ",", "32"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"TypeS1", "=", "TypeD"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S2BoundaryInput", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"TypeS2", "=", "TypeD"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ArcDiagram1MatchingsInput", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "7"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ArcDiagram2MatchingsInput", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1AlwaysOccupiedAlphaArcs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S2AlwaysOccupiedAlphaArcs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S1PotentiallyOccupiedAlphaArcs", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"S2PotentiallyOccupiedAlphaArcs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1NeverOccupiedAlphaArcs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S2NeverOccupiedAlphaArcs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"NS1oaa", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"NS2oaa", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NR", "=", "102"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NI", "=", "104"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Step0Preparation", ";"}]}], "Input",
 CellChangeTimes->{{3.6497530722503233`*^9, 3.6497531640105715`*^9}, {
   3.649753200182641*^9, 3.6497532306203814`*^9}, {3.649753295437089*^9, 
   3.6497537205584044`*^9}, {3.649753809663501*^9, 3.6497540947948093`*^9}, {
   3.64975417591745*^9, 3.6497544232615967`*^9}, {3.649754582102682*^9, 
   3.6497546193148108`*^9}, {3.6497597447969356`*^9, 3.649759820857286*^9}, {
   3.6497598739923253`*^9, 3.6497600406208553`*^9}, {3.6498348056844025`*^9, 
   3.649834809398615*^9}, {3.6500118158196554`*^9, 3.6500119552486305`*^9}, {
   3.6500120907763824`*^9, 3.650012100424934*^9}, {3.6500121318167295`*^9, 
   3.6500121752402134`*^9}, {3.650012235023633*^9, 3.6500124904712434`*^9}, {
   3.6500125549099293`*^9, 3.6500135229893*^9}, {3.6500137752877307`*^9, 
   3.6500137980100307`*^9}, {3.650014346297391*^9, 3.6500144942018504`*^9}, {
   3.651649531551473*^9, 3.651649715648744*^9}, {3.651649748025792*^9, 
   3.651650111090334*^9}, {3.651650146439418*^9, 3.6516501589804354`*^9}, {
   3.651650192001482*^9, 3.651650433735837*^9}, {3.6516504753718996`*^9, 
   3.6516519704441*^9}, {3.651652054997223*^9, 3.651652060628233*^9}, {
   3.6519345605327864`*^9, 3.6519345810648155`*^9}, {3.6519358757890897`*^9, 
   3.6519358917171125`*^9}, {3.6519359368331766`*^9, 
   3.6519359370731773`*^9}, {3.651935978236236*^9, 3.6519360167562904`*^9}, {
   3.651936124565445*^9, 3.651936172629513*^9}, {3.651936220229581*^9, 
   3.6519362497016225`*^9}, {3.651936345052758*^9, 3.651937012110732*^9}, {
   3.6519370562627954`*^9, 3.651937314038168*^9}, {3.651937665336673*^9, 
   3.651937669427678*^9}, {3.6519377101977406`*^9, 3.651937863584965*^9}, {
   3.651937897214015*^9, 3.6519381861784363`*^9}, {3.6519382217124863`*^9, 
   3.6519384265657835`*^9}, {3.6519384666458426`*^9, 3.651938520239919*^9}, {
   3.6519385515209646`*^9, 3.6519388240813603`*^9}, {3.651938855954406*^9, 
   3.6519388862824492`*^9}, {3.6519392745537353`*^9, 
   3.6519392799437428`*^9}, {3.6519393372788243`*^9, 
   3.6519393914219007`*^9}, {3.651939423092946*^9, 3.6519395761171694`*^9}, {
   3.651939612384222*^9, 3.651939714064367*^9}, {3.65193975111042*^9, 
   3.6519399760747414`*^9}, {3.651941430807907*^9, 3.6519414332769117`*^9}, {
   3.651945362054637*^9, 3.651945363210703*^9}, {3.6519454225397882`*^9, 
   3.6519455694779973`*^9}, {3.651945720107213*^9, 3.6519457916863155`*^9}, {
   3.6519458487563953`*^9, 3.651945862358415*^9}, {3.651945927406509*^9, 
   3.651946006478621*^9}, {3.6519460579536943`*^9, 3.6519461737618604`*^9}, {
   3.651946204178903*^9, 3.651946227686937*^9}, {3.651946265880993*^9, 
   3.6519466589295626`*^9}, {3.651946690234609*^9, 3.6519467289476686`*^9}, {
   3.6519467600477147`*^9, 3.651946934603969*^9}, {3.6519469707200203`*^9, 
   3.6519470228180943`*^9}, {3.6519472390614033`*^9, 
   3.6519472412114067`*^9}, {3.6519472854534683`*^9, 
   3.6519473691605873`*^9}, {3.651948557668288*^9, 3.651948558138289*^9}, {
   3.6523417291331387`*^9, 3.652341766577015*^9}, {3.652343691754648*^9, 
   3.652343701715831*^9}, {3.65234386740432*^9, 3.6523439446431303`*^9}, {
   3.652344032687261*^9, 3.6523440596433907`*^9}, {3.652358747272119*^9, 
   3.652358986818255*^9}, {3.6523590916238422`*^9, 3.652359092089066*^9}, {
   3.652378686654628*^9, 3.652378730052348*^9}, {3.652378811671297*^9, 
   3.652378858709206*^9}, {3.6523789541849403`*^9, 3.65237921139062*^9}, 
   3.652379257576953*^9, {3.652507866916305*^9, 3.652507867239162*^9}, {
   3.6527159962477207`*^9, 3.652716042325199*^9}, {3.652716363312395*^9, 
   3.65271680328963*^9}, {3.6527169177729797`*^9, 3.652716918059433*^9}, {
   3.652717303055015*^9, 3.65271730330694*^9}, {3.652790736845571*^9, 
   3.65279074215808*^9}, {3.652790774966799*^9, 3.652790789743931*^9}, 
   3.653124165618794*^9, 3.653125890605195*^9, {3.6534471181783257`*^9, 
   3.653447122852326*^9}, {3.6534471620035152`*^9, 3.653447327499275*^9}, {
   3.653447448194496*^9, 3.6534478276643457`*^9}, {3.653447881673066*^9, 
   3.6534480504974194`*^9}, {3.653448089596459*^9, 3.653448208613467*^9}, {
   3.653448239094824*^9, 3.653449345615569*^9}, {3.653449384296937*^9, 
   3.653449507080082*^9}, {3.653449554328115*^9, 3.653449742551841*^9}, {
   3.653449805976263*^9, 3.653449861005069*^9}, {3.653449898022132*^9, 
   3.653450094006476*^9}, {3.653450148433264*^9, 3.653450416688586*^9}, {
   3.653450457907782*^9, 3.6534505694720583`*^9}, {3.653450608674986*^9, 
   3.653450773591426*^9}, {3.653450808496027*^9, 3.653450926856135*^9}, {
   3.6534509667392807`*^9, 3.653451123128397*^9}, {3.6534511645267897`*^9, 
   3.653451624907023*^9}, {3.653451768110091*^9, 3.653451773589279*^9}, {
   3.653645392293866*^9, 3.653645459559637*^9}, {3.653645700349249*^9, 
   3.6536458264115257`*^9}, {3.653645860138418*^9, 3.653646117204277*^9}, {
   3.6536462030397873`*^9, 3.653646512275378*^9}, {3.6536491677669697`*^9, 
   3.6536491695033207`*^9}, {3.653649648307026*^9, 3.653649650931691*^9}, {
   3.6539023990312862`*^9, 3.6539024120716743`*^9}, {3.654001721429076*^9, 
   3.654001725411331*^9}, {3.654001834747726*^9, 3.654001838677055*^9}, {
   3.654001886392312*^9, 3.6540018902218723`*^9}, {3.654001924972046*^9, 
   3.6540019274664392`*^9}, {3.654002021825857*^9, 3.654002050814403*^9}, {
   3.6540020837955217`*^9, 3.654002209262237*^9}, {3.654080975998732*^9, 
   3.654080986792881*^9}, {3.6540841797305727`*^9, 3.654084580791286*^9}, {
   3.654084647424561*^9, 3.654084938895278*^9}, {3.654084975695881*^9, 
   3.654085188005872*^9}, {3.654189112984047*^9, 3.6541891306026983`*^9}, {
   3.654279101274822*^9, 3.654279110214291*^9}, 3.670226470106555*^9, 
   3.672564778125291*^9, {3.6736107144428673`*^9, 3.67361071673802*^9}, {
   3.673610785955585*^9, 3.67361135996733*^9}, {3.673773958449003*^9, 
   3.67377396487294*^9}, {3.673886685926611*^9, 3.6738866862138453`*^9}, {
   3.6738885485791597`*^9, 3.673888548784831*^9}, 3.67532364078561*^9, 
   3.675510019026894*^9, 3.675510051233177*^9, 3.6755754684527073`*^9, {
   3.675580786025653*^9, 3.67558086913097*^9}, {3.675591097902276*^9, 
   3.675591098195758*^9}, {3.67559116628647*^9, 3.6755911669263783`*^9}, {
   3.6755911999068737`*^9, 3.675591200173562*^9}, {3.6755915244292*^9, 
   3.6755918989747963`*^9}, {3.675592002522607*^9, 3.675592022435896*^9}, {
   3.675592089113963*^9, 3.675592089701181*^9}, {3.675593425511962*^9, 
   3.675593429599656*^9}, {3.675593470474856*^9, 3.6755935621622753`*^9}, {
   3.675595252252369*^9, 3.675595317034992*^9}, {3.675681759366687*^9, 
   3.675681806490787*^9}, {3.675851569617619*^9, 3.675851637197174*^9}, {
   3.6759226733014708`*^9, 3.675922683031599*^9}, {3.675924874544126*^9, 
   3.6759250783099422`*^9}, {3.675925765316263*^9, 3.675925853845504*^9}, {
   3.6759386639242983`*^9, 3.6759387209604273`*^9}, {3.6759584239651003`*^9, 
   3.6759585214012747`*^9}, {3.675958553821933*^9, 3.675958570771214*^9}, {
   3.6759600153765717`*^9, 3.675960057712853*^9}, {3.6759602372898693`*^9, 
   3.675960242562107*^9}, {3.6759602873497257`*^9, 3.6759603900916567`*^9}, {
   3.6759604399252377`*^9, 3.675960446607627*^9}, 3.676005272937895*^9, 
   3.6760053240393467`*^9, 3.676021482545515*^9, {3.676021560052281*^9, 
   3.676022127436892*^9}, {3.676022216512494*^9, 3.6760229843015423`*^9}, {
   3.676023177212393*^9, 3.676023546449527*^9}, {3.676024271478404*^9, 
   3.676024603324912*^9}, {3.676024665484136*^9, 3.676024782787224*^9}, {
   3.676024854119236*^9, 3.6760248640841513`*^9}, {3.6760250088069153`*^9, 
   3.676025057439742*^9}, {3.676025249390964*^9, 3.6760253009161587`*^9}, {
   3.676025343840477*^9, 3.676025454046672*^9}, {3.676119221103794*^9, 
   3.676119228237918*^9}, {3.6761193013380613`*^9, 3.676119510407556*^9}, {
   3.676119543752206*^9, 3.676119727419374*^9}, {3.676119761094864*^9, 
   3.676119890665061*^9}, {3.676120078015214*^9, 3.676120083406232*^9}, {
   3.676121221198847*^9, 3.676121921702248*^9}, {3.6761219691023912`*^9, 
   3.676122334365264*^9}, {3.676122380870414*^9, 3.676122406798971*^9}, {
   3.67612244311215*^9, 3.6761225221941767`*^9}, {3.676122639453322*^9, 
   3.676122939279006*^9}, {3.676123227018145*^9, 3.676123257096648*^9}, {
   3.6761237135454493`*^9, 3.676123734364585*^9}, {3.6761250122199507`*^9, 
   3.676125012376691*^9}, {3.676125176189796*^9, 3.67612517638523*^9}, {
   3.677676312748744*^9, 3.677676327903968*^9}, {3.677676991863443*^9, 
   3.67767729526375*^9}, {3.677677333016506*^9, 3.677677490646119*^9}, {
   3.677677523157702*^9, 3.677677667586739*^9}, {3.677677718868541*^9, 
   3.6776778204809504`*^9}, {3.677677873168643*^9, 3.677677927030601*^9}, {
   3.67767796875508*^9, 3.6776780297813463`*^9}, {3.677678064052412*^9, 
   3.677678451162526*^9}, {3.677678660504642*^9, 3.677678916339388*^9}, {
   3.67767894672374*^9, 3.6776792507558193`*^9}, {3.6776793205431004`*^9, 
   3.677679488099471*^9}, {3.677679533149323*^9, 3.677679754394271*^9}, 
   3.677681168910832*^9, {3.678722500020762*^9, 3.678722518955509*^9}, {
   3.6787230661747*^9, 3.678723242930275*^9}, {3.678723283137291*^9, 
   3.67872332957576*^9}, {3.678723365853586*^9, 3.67872383272751*^9}, {
   3.6787238948014593`*^9, 3.6787239608564997`*^9}, {3.678724796691175*^9, 
   3.678724820003809*^9}, {3.67872485860867*^9, 3.678724868788558*^9}, {
   3.678729313739044*^9, 3.67872933221128*^9}, {3.6787294763543367`*^9, 
   3.6787299065469646`*^9}, {3.6787300710280848`*^9, 3.678730071422598*^9}, {
   3.678730322495199*^9, 3.678730323785355*^9}, {3.6787303950068274`*^9, 
   3.678730395674675*^9}, {3.678765758197289*^9, 3.678766381340143*^9}, {
   3.67876643099756*^9, 3.6787665616908283`*^9}, {3.678768317890379*^9, 
   3.678768318508003*^9}, {3.678768423156954*^9, 3.6787684278849363`*^9}, {
   3.678768509959207*^9, 3.6787685197194843`*^9}, {3.678768553818428*^9, 
   3.678768554569421*^9}, {3.678768589208424*^9, 3.678769290619643*^9}, {
   3.678769326536812*^9, 3.678769428639135*^9}, {3.678769493829928*^9, 
   3.678769509433446*^9}, {3.678769549578459*^9, 3.678769590779674*^9}, {
   3.6787704361854763`*^9, 3.678770641273473*^9}, {3.678773223101853*^9, 
   3.678773239704031*^9}, 3.679373090029645*^9, {3.683894359412177*^9, 
   3.683894407306477*^9}, {3.6838945110481052`*^9, 3.6838945173890753`*^9}, 
   3.68389683590415*^9, {3.683901863456834*^9, 3.683901890387862*^9}, 
   3.6839019752670717`*^9, {3.683902018178482*^9, 3.683902048968762*^9}, {
   3.683902118716179*^9, 3.6839021222572412`*^9}, {3.683902287755432*^9, 
   3.683902287917288*^9}, {3.683906644387364*^9, 3.6839066446741962`*^9}, {
   3.68390670210072*^9, 3.68390670236974*^9}, {3.68398447852845*^9, 
   3.6839844790536222`*^9}, {3.684038701674336*^9, 3.684038706669203*^9}, {
   3.685188570586812*^9, 3.685188599093625*^9}, {3.685189608057357*^9, 
   3.685189623863472*^9}, {3.6851900509380713`*^9, 3.685190072082631*^9}, {
   3.685190109244026*^9, 3.685190247420245*^9}, {3.685190334233671*^9, 
   3.685190360919217*^9}, {3.685197303680831*^9, 3.6851973889965363`*^9}, {
   3.685197420990172*^9, 3.685197617340919*^9}, {3.6851976971770067`*^9, 
   3.685197772978985*^9}, {3.685197845150587*^9, 3.685197845392006*^9}, {
   3.6857119293550034`*^9, 3.685712038453731*^9}, 3.685712075181467*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"CHECK THE FOLLOWING FEEDBACK CAREFULLY! \"\>"], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685712040046843*^9, 3.685712078033058*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"#{regions}=\"\>", "\[InvisibleSpace]", "102"}],
  SequenceForm["#{regions}=", 102],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685712040046843*^9, 3.685712078035158*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"#{intersection points}=\"\>", "\[InvisibleSpace]", "104"}],
  SequenceForm["#{intersection points}=", 104],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685712040046843*^9, 3.685712078035705*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" 0 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "4", ",", "5", ",", "8", ",", "14", ",", "15", ",", "17", ",", 
     "20", ",", "21", ",", "22", ",", "25", ",", "26", ",", "27", ",", "29", 
     ",", "30", ",", "31", ",", "32", ",", "33", ",", "34", ",", "35", ",", 
     "38", ",", "39", ",", "42", ",", "43", ",", "50", ",", "51", ",", "52", 
     ",", "53", ",", "54", ",", "55", ",", "56", ",", "59", ",", "60", ",", 
     "61", ",", "62", ",", "63", ",", "66", ",", "67", ",", "68", ",", "69", 
     ",", "72", ",", "73", ",", "74", ",", "75", ",", "76", ",", "83", ",", 
     "84", ",", "85", ",", "86", ",", "89", ",", "90", ",", "91", ",", "92", 
     ",", "93", ",", "94", ",", "95", ",", "96", ",", "97", ",", "98", ",", 
     "99", ",", "100", ",", "101"}], "}"}]}],
  SequenceForm[
  " 0 vertices = ", {1, 4, 5, 8, 14, 15, 17, 20, 21, 22, 25, 26, 27, 29, 30, 
   31, 32, 33, 34, 35, 38, 39, 42, 43, 50, 51, 52, 53, 54, 55, 56, 59, 60, 61,
    62, 63, 66, 67, 68, 69, 72, 73, 74, 75, 76, 83, 84, 85, 86, 89, 90, 91, 
   92, 93, 94, 95, 96, 97, 98, 99, 100, 101}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685712040046843*^9, 3.6857120780366917`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+1 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "6", ",", "9", ",", "10", ",", "13", ",", "18", ",", "24", ",", 
     "28", ",", "36", ",", "41", ",", "44", ",", "46", ",", "48", ",", "58", 
     ",", "64", ",", "78", ",", "80", ",", "82", ",", "87", ",", "88", ",", 
     "102"}], "}"}]}],
  SequenceForm[
  "+1 vertices = ", {3, 6, 9, 10, 13, 18, 24, 28, 36, 41, 44, 46, 48, 58, 64, 
   78, 80, 82, 87, 88, 102}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685712040046843*^9, 3.685712078037681*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-1 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "7", ",", "11", ",", "12", ",", "16", ",", "19", ",", "23", ",",
      "37", ",", "40", ",", "45", ",", "47", ",", "49", ",", "57", ",", "65", 
     ",", "70", ",", "71", ",", "77", ",", "79", ",", "81", ",", "103", ",", 
     "104"}], "}"}]}],
  SequenceForm[
  "-1 vertices = ", {2, 7, 11, 12, 16, 19, 23, 37, 40, 45, 47, 49, 57, 65, 70,
    71, 77, 79, 81, 103, 104}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685712040046843*^9, 3.6857120780385036`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+2 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["+2 vertices = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685712040046843*^9, 3.6857120780392857`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-2 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["-2 vertices = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685712040046843*^9, 3.685712078039988*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"bigon regions = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "8", ",", "10", ",", "12", ",", "13", ",", "19", ",", "21", ",",
      "31", ",", "32", ",", "41", ",", "53", ",", "59", ",", "62", ",", "72", 
     ",", "84", ",", "92", ",", "95"}], "}"}]}],
  SequenceForm[
  "bigon regions = ", {1, 8, 10, 12, 13, 19, 21, 31, 32, 41, 53, 59, 62, 72, 
   84, 92, 95}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685712040046843*^9, 3.685712078040786*^9}],

Cell[BoxData["\<\"No multiple cancellation. Good! \"\>"], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685712040046843*^9, 3.6857120780415163`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Intersection points whose cancellation will be attempted last: \
\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "4", ",", "17", ",", "22", ",", "27", ",", "89", ",", "94", ",",
      "99", ",", "102", ",", "103"}], "}"}]}],
  SequenceForm[
  "Intersection points whose cancellation will be attempted last: ", {1, 4, 
   17, 22, 27, 89, 94, 99, 102, 103}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685712040046843*^9, 3.6857120780422993`*^9}],

Cell[BoxData["\<\"Cancelling pairs belong to same \[Alpha]s. Good!\"\>"], \
"Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685712040046843*^9, 3.685712078043062*^9}],

Cell[BoxData["\<\"Cancelling pairs belong to same \[Beta]s. Good!\"\>"], \
"Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685712040046843*^9, 3.685712078043784*^9}],

Cell[BoxData["\<\"All intersection points lie on exactly one \[Alpha]-curve. \
Good!\"\>"], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685712040046843*^9, 3.685712078044252*^9}],

Cell[BoxData["\<\"All intersection points lie on exactly one \[Beta]-curve. \
Good!\"\>"], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685712040046843*^9, 3.685712078044732*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NAC=#{\[Alpha]-circles}=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["NAC=#{\[Alpha]-circles}=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685712040046843*^9, 3.685712078045236*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NAA=#{\[Alpha]-arcs}=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["NAA=#{\[Alpha]-arcs}=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685712040046843*^9, 3.6857120780457277`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NA=#{\[Alpha]-curves}=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["NA=#{\[Alpha]-curves}=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685712040046843*^9, 3.685712078046217*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NB=#{\[Beta]-circles}=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["NB=#{\[Beta]-circles}=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685712040046843*^9, 3.6857120780466833`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Surface 1 (\"\>", "\[InvisibleSpace]", "TypeD", 
   "\[InvisibleSpace]", "\<\"): #occupied \[Alpha]-arcs = \"\>", 
   "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", #moving strands = \"\>", "\[InvisibleSpace]", 
   "4"}],
  SequenceForm[
  "Surface 1 (", $CellContext`TypeD, "): #occupied \[Alpha]-arcs = ", 1, 
   ", #moving strands = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685712040046843*^9, 3.685712078047151*^9}],

Cell[BoxData["\<\"There is only one glueing surface.\"\>"], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685712040046843*^9, 3.68571207804762*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Setup for backups", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
   3.6839024516165123`*^9, 3.683902475521956*^9}, {3.68390335323253*^9, 
   3.683903371168364*^9}, {3.683949830312366*^9, 3.683949830550836*^9}, {
   3.685186908447523*^9, 3.6851869085320377`*^9}, {3.685187100587757*^9, 
   3.685187104979512*^9}, {3.685187153661024*^9, 3.68518716342925*^9}, {
   3.685198090550712*^9, 3.6851980924296083`*^9}, 3.68519813049438*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"BackupFilePath", "=", 
      RowBox[{"<", 
       RowBox[{"path", " ", "for", " ", "backup"}], ">"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"To", " ", "save", " ", "all", " ", "variables"}]}], ",", " ", 
    RowBox[{
     RowBox[{"use", ":", " ", 
      RowBox[{"DumpSave", "[", 
       RowBox[{
        RowBox[{"BackupFilePath", "<>", "\"\<.mx\>\""}], ",", 
        "\"\<Global`\>\""}], "]"}]}], ";", "\n", 
     RowBox[{
     "To", " ", "load", " ", "all", " ", "variables", " ", "from", " ", 
      "this", " ", "file"}]}], ",", " ", 
    RowBox[{
     RowBox[{"use", ":", " ", 
      RowBox[{"<<", 
       RowBox[{"(", 
        RowBox[{"BackupFilePath", "<>", "\"\<.mx\>\""}], ")"}]}]}], ";"}]}], 
   "\[IndentingNewLine]", "*)"}], "\n", 
  RowBox[{"BackupFilePath", "=", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<Backups/\>\"", "<>", 
    RowBox[{"StringDrop", "[", 
     RowBox[{
      RowBox[{"FileNameTake", "[", 
       RowBox[{"NotebookFileName", "[", "]"}], "]"}], ",", 
      RowBox[{"-", "3"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.685187085220419*^9, 3.685187085619646*^9}, {
  3.685187115996806*^9, 3.685187117420495*^9}, {3.685187180166778*^9, 
  3.685187271160758*^9}, {3.6851876607312403`*^9, 3.685187679762589*^9}, {
  3.6851877211005583`*^9, 3.6851878014470453`*^9}, {3.685188020564032*^9, 
  3.685188024022112*^9}, {3.6851880573745403`*^9, 3.6851882124099407`*^9}, {
  3.685188243804207*^9, 3.6851882507369843`*^9}, {3.685202300849607*^9, 
  3.68520234868612*^9}}],

Cell[BoxData["\<\"/mhome/dpmms/c/cbz20/Documents/PhD/Research/thesis/BSFH/\
Backups/2m3ptBSD\"\>"], "Output",
 CellChangeTimes->{
  3.685202350065628*^9, 3.6852477522167463`*^9, 3.685248991231922*^9, 
   3.685258909150461*^9, 3.685692740393689*^9, 3.685706229642539*^9, 
   3.685711702345194*^9, {3.68571205799084*^9, 3.685712084802433*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation of bordered sutured algebra", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
   3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
   3.683902551851089*^9}, {3.683902843994619*^9, 3.6839028464994917`*^9}, {
   3.683903880670438*^9, 3.683903893160449*^9}, 3.6851906152290363`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step1x1Algebra", ";"}]], "Input",
 CellChangeTimes->{{3.683894564398328*^9, 3.683894567470285*^9}, 
   3.6838968494193707`*^9, {3.6851903740240927`*^9, 3.685190396536707*^9}, {
   3.6851904896752787`*^9, 3.68519049325898*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Idempotents for S1 (occupied arcs in strands diagram):\\n \
\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "2", "3", "4", "5"},
       {
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "}"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Idempotents for S1 (occupied arcs in strands diagram):\n ", 
   MatrixForm[{{1, 2, 3, 4, 5}, {{1, 2, 3, 4}, {1, 2, 3, 5}, {1, 2, 4, 5}, {1,
      3, 4, 5}, {2, 3, 4, 5}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.68389456864986*^9, 3.6838946234736547`*^9, 3.6838968500122004`*^9, 
   3.683899172980453*^9, 3.6838995524215097`*^9, 3.683903578791626*^9, {
   3.683903796738854*^9, 3.683903821259932*^9}, 3.6839039858898287`*^9, 
   3.683904596171867*^9, 3.683904668575684*^9, 3.68390546967093*^9, 
   3.68390623088945*^9, 3.683906649950728*^9, 3.683906712317583*^9, 
   3.68394927827203*^9, 3.683949850668906*^9, 3.683952373169733*^9, 
   3.683955118254199*^9, 3.683958897086561*^9, 3.685190833502232*^9, 
   3.685191535214994*^9, 3.685191885507491*^9, 3.6851920442229223`*^9, 
   3.6851922073521833`*^9, 3.685193111648541*^9, 3.685193836139495*^9, 
   3.685247754578397*^9, 3.685248996142511*^9, 3.685254501259327*^9, 
   3.685258911078904*^9, 3.685706232058814*^9, 3.6857117035769053`*^9, {
   3.6857120652937613`*^9, 3.685712086284192*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Idempotents for S2 (occupied arcs in strands diagram):\\n \
\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1"},
       {
        RowBox[{"{", "}"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Idempotents for S2 (occupied arcs in strands diagram):\n ", 
   MatrixForm[{{1}, {{}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.68389456864986*^9, 3.6838946234736547`*^9, 3.6838968500122004`*^9, 
   3.683899172980453*^9, 3.6838995524215097`*^9, 3.683903578791626*^9, {
   3.683903796738854*^9, 3.683903821259932*^9}, 3.6839039858898287`*^9, 
   3.683904596171867*^9, 3.683904668575684*^9, 3.68390546967093*^9, 
   3.68390623088945*^9, 3.683906649950728*^9, 3.683906712317583*^9, 
   3.68394927827203*^9, 3.683949850668906*^9, 3.683952373169733*^9, 
   3.683955118254199*^9, 3.683958897086561*^9, 3.685190833502232*^9, 
   3.685191535214994*^9, 3.685191885507491*^9, 3.6851920442229223`*^9, 
   3.6851922073521833`*^9, 3.685193111648541*^9, 3.685193836139495*^9, 
   3.685247754578397*^9, 3.685248996142511*^9, 3.685254501259327*^9, 
   3.685258911078904*^9, 3.685706232058814*^9, 3.6857117035769053`*^9, {
   3.6857120652937613`*^9, 3.685712086284902*^9}}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Naming", " ", "idempotents", " ", 
     RowBox[{"(", 
      RowBox[{
      "choose", " ", "any", " ", "variable", " ", "you", " ", "find", " ", 
       "appropriate"}], ")"}]}], ";"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S1IdemNames", "=", 
     RowBox[{"{", 
      RowBox[{"r", ",", "e", ",", "t", ",", "d", ",", "c"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S2IdemNames", "=", 
     RowBox[{"{", "x", "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.677558847878817*^9, 3.6775588977945127`*^9}, {
   3.677558930459526*^9, 3.677559079416768*^9}, {3.6775591141377296`*^9, 
   3.6775591232809258`*^9}, {3.6775591673069763`*^9, 
   3.6775591708097677`*^9}, {3.677559237909267*^9, 3.677559274365768*^9}, {
   3.678365462544454*^9, 3.678365463974029*^9}, 3.679373264719275*^9, {
   3.679373345409265*^9, 3.679373355329522*^9}, 3.679373416779231*^9, {
   3.6793786869009542`*^9, 3.679378710833679*^9}, {3.679379554595536*^9, 
   3.679379638336299*^9}, {3.679380115539069*^9, 3.679380246150484*^9}, {
   3.6793803137773333`*^9, 3.679380320299905*^9}, {3.679381504792593*^9, 
   3.679381625229982*^9}, {3.6793817347272243`*^9, 3.679381738256918*^9}, {
   3.679381830811235*^9, 3.679381831562584*^9}, {3.6793818653461313`*^9, 
   3.6793819321950274`*^9}, {3.683897311350361*^9, 3.683897324687079*^9}, {
   3.68519155465518*^9, 3.6851915949356947`*^9}, 3.6857121018237963`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"SANITY", " ", 
      RowBox[{"CHECK", ":", " ", 
       RowBox[{
       "test", " ", "for", " ", "multiplication", " ", "in", " ", "strands", 
        " ", "algebra"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"S1Reeb", "[", "z__", "]"}], " ", "takes", " ", "a", " ", 
      "sequence", " ", 
      SubscriptBox["z", "1"]}]}], ",", 
    SubscriptBox["z", "2"], ",", 
    RowBox[{
     RowBox[{
     "...", " ", "of", " ", "an", " ", "even", " ", "number", " ", "of", " ", 
      "integers", " ", "and", " ", "computes", " ", "the", " ", "element", 
      " ", "in", " ", "the", " ", "strands", " ", "algebra", " ", "for", " ", 
      "the", " ", "surface", " ", "S1", " ", "which", " ", "has", " ", "a", 
      " ", "moving", " ", "strand", " ", "from", " ", "the", " ", 
      SubscriptBox["z", 
       RowBox[{
        RowBox[{"2", "i"}], "+", "1"}]], "st", " ", "to", " ", "the", " ", 
      SubscriptBox["z", 
       RowBox[{
        RowBox[{"2", "i"}], "+", "2"}]], "nd", " ", "level"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"MorH1AlgComp", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], " ", "computes", " ", 
      SubscriptBox["\[Mu]", "2"], " ", "of", " ", "two", " ", "elements", " ",
       "a", " ", "and", " ", "b", " ", "in", " ", "the", " ", "strands", " ", 
      "algebra", " ", "and", " ", "displays", " ", "the", " ", "result", " ", 
      "using", " ", "the", " ", 
      RowBox[{"function", " ", "'"}], 
      RowBox[{"S1H", "'"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"see", " ", "'"}], "Step", " ", "5"}], ":", " ", 
      RowBox[{"Basic", " ", "graphical", " ", 
       RowBox[{"outputs", "'"}], " ", "in", " ", "manual"}]}], ";"}]}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MorH1AlgComp", "[", 
    RowBox[{
     RowBox[{"S1Reeb", "[", 
      RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"S1Reeb", "[", 
      RowBox[{"3", ",", "4", ",", "6", ",", "9"}], "]"}]}], "]"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.675148960735221*^9, 3.6751491156688137`*^9}, {
   3.675149153653947*^9, 3.675149183454502*^9}, {3.6751492167671957`*^9, 
   3.675149401938579*^9}, {3.675149486456636*^9, 3.6751494869367847`*^9}, 
   3.67514954451958*^9, {3.6751564533370657`*^9, 3.67515645413692*^9}, {
   3.675156524722777*^9, 3.675156560242648*^9}, {3.675156616520442*^9, 
   3.6751568101289454`*^9}, {3.675163957259375*^9, 3.675163970832073*^9}, {
   3.6751668771042137`*^9, 3.675166877110574*^9}, {3.675240959486168*^9, 
   3.6752410690644703`*^9}, {3.675326768492325*^9, 3.6753267702114143`*^9}, {
   3.675488784994639*^9, 3.675488800599482*^9}, {3.683892446779804*^9, 
   3.683892568970303*^9}, {3.6838946292210503`*^9, 3.683894629403434*^9}, {
   3.685190847044396*^9, 3.685191102313513*^9}, {3.6851911472048492`*^9, 
   3.685191271326366*^9}, {3.685204837861514*^9, 3.685204856946199*^9}, {
   3.685256088953251*^9, 3.685256135520506*^9}, {3.685697400552388*^9, 
   3.685697476866653*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(2\\)]\\)(\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    TagBox[GridBox[{
       {"8", "8"},
       {"6", "6"},
       {
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["5",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["2",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], "+", 
    TagBox[GridBox[{
       {"9", "9"},
       {"8", "8"},
       {
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["5",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["2",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], "+", 
    TagBox[GridBox[{
       {"10", "10"},
       {"6", "6"},
       {
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["5",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["2",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], "+", 
    TagBox[GridBox[{
       {"10", "10"},
       {"9", "9"},
       {
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["5",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["2",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"]}], "\[InvisibleSpace]", "\<\" ,\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{
    TagBox[GridBox[{
       {"8", "8"},
       {
        StyleBox["6",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["9",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {"5", "5"},
       {
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], "+", 
    TagBox[GridBox[{
       {"8", "8"},
       {
        StyleBox["6",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["9",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {"2", "2"}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], "+", 
    TagBox[GridBox[{
       {"10", "10"},
       {
        StyleBox["6",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["9",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {"5", "5"},
       {
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], "+", 
    TagBox[GridBox[{
       {"10", "10"},
       {
        StyleBox["6",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["9",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {"2", "2"}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"]}], "\[InvisibleSpace]", "\<\") =\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{
    TagBox[GridBox[{
       {"8", "8"},
       {
        StyleBox["6",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["9",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["5",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["2",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], "+", 
    TagBox[GridBox[{
       {"10", "10"},
       {
        StyleBox["6",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["9",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["5",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["2",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(\[Mu]\), \(2\)]\)(", Grid[{{8, 8}, {6, 6}, {
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[5, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[2, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True] + 
   Grid[{{9, 9}, {8, 8}, {
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[5, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[2, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True] + 
   Grid[{{10, 10}, {6, 6}, {
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[5, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[2, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True] + 
   Grid[{{10, 10}, {9, 9}, {
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[5, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[2, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True], 
   " ,\n", Grid[{{8, 8}, {
       Style[6, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[9, {Bold, Background -> RGBColor[1, 1, 0]}]}, {5, 5}, {
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True] + 
   Grid[{{8, 8}, {
       Style[6, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[9, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}]}, {2, 2}}, Frame -> 
     True] + Grid[{{10, 10}, {
       Style[6, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[9, {Bold, Background -> RGBColor[1, 1, 0]}]}, {5, 5}, {
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True] + 
   Grid[{{10, 10}, {
       Style[6, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[9, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}]}, {2, 2}}, Frame -> 
     True], ") =\n", Grid[{{8, 8}, {
       Style[6, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[9, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[5, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[2, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True] + 
   Grid[{{10, 10}, {
       Style[6, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[9, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[5, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[2, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.68389462471453*^9, 3.683894630193058*^9}, 
   3.68389685177421*^9, 3.683899175650861*^9, 3.683899554426527*^9, 
   3.683903987712611*^9, 3.6839045977182837`*^9, 3.68390467072602*^9, 
   3.683905472148747*^9, 3.68390623716576*^9, 3.683906653805142*^9, 
   3.683906715689011*^9, 3.683949288745957*^9, 3.68394985342809*^9, 
   3.683955122156901*^9, 3.683958901081587*^9, {3.685190970573328*^9, 
   3.685190974038107*^9}, {3.685191261596065*^9, 3.6851912779095592`*^9}, 
   3.685191543035482*^9, {3.68519160095391*^9, 3.6851916098629713`*^9}, 
   3.685191888757268*^9, 3.685192047642233*^9, 3.685192209052795*^9, 
   3.685193115844283*^9, 3.6851938395359707`*^9, 3.685248999275526*^9, 
   3.685254505324308*^9, 3.685258914455195*^9, 3.6857062357713823`*^9, {
   3.68571171641415*^9, 3.685711718848358*^9}, 3.685712108476718*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step1x2Algebra", ";"}]], "Input",
 CellChangeTimes->{{3.683894573809146*^9, 3.68389457569536*^9}, 
   3.683896854916707*^9, {3.685190544973094*^9, 3.685190547812798*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S1: Idempotents (occupied \[Alpha]-arcs) and their names (from \
'S1IdemNames'):\\n \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "}"}]},
       {"r", "e", "t", "d", "c"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "S1: Idempotents (occupied \[Alpha]-arcs) and their names (from \
'S1IdemNames'):\n ", 
   MatrixForm[{{{1, 2, 3, 4}, {1, 2, 3, 5}, {1, 2, 4, 5}, {1, 3, 4, 5}, {2, 3,
      4, 5}}, {$CellContext`r, $CellContext`e, $CellContext`t, \
$CellContext`d, $CellContext`c}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.685712117523994*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S2: Idempotents (occupied \[Alpha]-arcs) and their names (from \
'S2IdemNames'):\\n \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"{", "}"}]},
       {"x"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "S2: Idempotents (occupied \[Alpha]-arcs) and their names (from \
'S2IdemNames'):\n ", 
   MatrixForm[{{{}}, {$CellContext`x}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.6857121175251617`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S1: number of algebra elements for each pair of idempotents = \
\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"9", "5", "3", "6", "10"},
       {"3", "13", "1", "2", "8"},
       {"5", "3", "13", "8", "6"},
       {"10", "6", "8", "16", "12"},
       {"6", "8", "2", "4", "16"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "S1: number of algebra elements for each pair of idempotents = ", 
   MatrixForm[{{9, 5, 3, 6, 10}, {3, 13, 1, 2, 8}, {5, 3, 13, 8, 6}, {10, 6, 
    8, 16, 12}, {6, 8, 2, 4, 16}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.6857121203923607`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S2: number of algebra elements for each pair of idempotents = \
\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "S2: number of algebra elements for each pair of idempotents = ", 
   MatrixForm[{{1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.685712120486052*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sanity checks for algebra basis: \"\>", 
   "\[InvisibleSpace]", "\<\"S1 ok\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", "\<\"S2 ok\"\>"}],
  SequenceForm["Sanity checks for algebra basis: ", "S1 ok", ", ", "S2 ok"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.685712120486611*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There\"\>", 
   "\[InvisibleSpace]", "\<\" are 183 basis elements \"\>", 
   "\[InvisibleSpace]", "\<\"in the algebra for S1. The multiplication table \
looks like this: \"\>", "\[InvisibleSpace]", 
   GraphicsBox[
    RasterBox[SparseArray[Automatic, {183, 183}, 1., {1, {CompressedData["
1:eJwlzk0o3gEAwOG/j1q21E67WIto5uOgNZfVYmsIqdk0FjuYlSWjUG+5sN6i
GDVrcfBKrWWJWS6EHNbWNEtrTVmk6d3HSVpLr5TsWfvVc/+l3Wu92RIXBMF8
8L9kzpBBJrlc4jJXKOQq1ymhlDLKqaaOehpo4iFh+nnCU0YYZYxxFnnHJ77w
lU1iJJo7yWlSOEca57lANjnkco1K7tNEGyHC9DPAEM8YIcIY4yzzns+ss8UO
UX4S45iE+CA4QRKnSCWLPIop5RY11NNAIx2E6KSLbh4xTIQXTDDFDK+ZZZEV
VlljnU222OYbUb7zg132+M0hR/9+E/ySTAqppJNBJllkk0MeF8mngCJKqKCS
Km5TzR1qqeMuD2imhRCddBOmh176eMwAg0R4zksmmeYVcyywxBvessIHPrJB
lF/s8od9YhxwNjEIbtDOIDP8BTdxXq0=
        "], CompressedData["
1:eJx1lI83U2EYx3d3d2OarEVimWYtK/IjKyEpKYXIFHFLTWissCJWJGJb+TVa
YiGWWH40G9v+vZ73vbvb7k6dc8+993nf55z7fj/P93vlLd2aFj6Px3MJeDwC
ntSCfXnVseHc3nN7fdTKmmPHs+/1U/OL9vVN567L7Tnw+SmHl7I73T7oXXXs
QduaA/V48Abe9FF+ihL0GPqNYybLlPWLTWAwWW0CowXebGS5ppFu1pK0ln8m
XZWZlZN7IU998VL+5YLCoivFV0v4qpy8/MLiEn6uuggqqPOgUOPXEiIq5rAo
9kic+KgkPuFEUrL0ZIos9ZQ8TXFaSYjEkiSpLE2hJGJiE5KlqXK0KIVSJElT
Ekrq28KifWn5x+qa4+f6r41N59b2H9eee//AC5I4shk9zB0Ld7kDslnlfiyw
tU3Xoe/qNgwOjYx+NJknJq2zczaQ3dtvfD/CKm/Xder7BozDo+Nmy/TM7ByC
MYJo6PSjZtSPqYSz6tQPGKFZEKCmN0ML0wXwrl0vvVF281Z5RWV1zT1N3f0H
9Q0PG5voR4+bnzzVkuXVmnoMt7Sspq6hiUZrtJYlXlbXRJM0Ap+uysphqBcU
cpgjzCzqaCGgjhMfi084nohQp8jkCkIoEicCZQWBEEONW9hhpMgCo5AqwqaB
OgPtaAuNhMs7DOz/oHKRhcggO4U0V9XUsqqrNeHCa5FyUoPFk2RQLVIZFMQ5
M3NKru3xAcHlrL8DdgacqozsSM9ms6bNVUMJl5rPj/SlMhQw0B+ZIiZCHC8x
FJjvIlOEtIMsOvhxdoAgTZL470gIcSbwImhVEtTXeRSP70vLK6GA/N7a3tlF
GfHgkAhanrW2tT/XdXTqX7zs6u4xvHrd2/emf8D49t3g0PvhDzCvsXGT2fLp
88Tk1PSMFXk96Nfbdyoqq+6CZ2sjTYv+AmfPZWSez8qO/BUQh6KihcHAB40Y
yvxf6l2AmQ==
        "]}, CompressedData["
1:eJztwUENACAMBLAjwcgsIYGEN9KwOA3829a+64wkbwYAAAAAAAAAAIBPDcvg
Al4=
       "]}], {{0, 0}, {183, 183}}, {0, 1}],
    Frame->Automatic,
    FrameLabel->{None, None},
    FrameTicks->{{None, None}, {None, None}},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    Method->{
     "DefaultBoundaryStyle" -> Automatic, "DefaultPlotStyle" -> Automatic}]}],
  SequenceForm[
  "There", " are 183 basis elements ", 
   "in the algebra for S1. The multiplication table looks like this: ", 
   Graphics[
    Raster[SparseArray[Automatic, {183, 183}, 1., {1, {CompressedData["
1:eJwlzk0o3gEAwOG/j1q21E67WIto5uOgNZfVYmsIqdk0FjuYlSWjUG+5sN6i
GDVrcfBKrWWJWS6EHNbWNEtrTVmk6d3HSVpLr5TsWfvVc/+l3Wu92RIXBMF8
8L9kzpBBJrlc4jJXKOQq1ymhlDLKqaaOehpo4iFh+nnCU0YYZYxxFnnHJ77w
lU1iJJo7yWlSOEca57lANjnkco1K7tNEGyHC9DPAEM8YIcIY4yzzns+ss8UO
UX4S45iE+CA4QRKnSCWLPIop5RY11NNAIx2E6KSLbh4xTIQXTDDFDK+ZZZEV
VlljnU222OYbUb7zg132+M0hR/9+E/ySTAqppJNBJllkk0MeF8mngCJKqKCS
Km5TzR1qqeMuD2imhRCddBOmh176eMwAg0R4zksmmeYVcyywxBvessIHPrJB
lF/s8od9YhxwNjEIbtDOIDP8BTdxXq0=
        "], CompressedData["
1:eJx1lI83U2EYx3d3d2OarEVimWYtK/IjKyEpKYXIFHFLTWissCJWJGJb+TVa
YiGWWH40G9v+vZ73vbvb7k6dc8+993nf55z7fj/P93vlLd2aFj6Px3MJeDwC
ntSCfXnVseHc3nN7fdTKmmPHs+/1U/OL9vVN567L7Tnw+SmHl7I73T7oXXXs
QduaA/V48Abe9FF+ihL0GPqNYybLlPWLTWAwWW0CowXebGS5ppFu1pK0ln8m
XZWZlZN7IU998VL+5YLCoivFV0v4qpy8/MLiEn6uuggqqPOgUOPXEiIq5rAo
9kic+KgkPuFEUrL0ZIos9ZQ8TXFaSYjEkiSpLE2hJGJiE5KlqXK0KIVSJElT
Ekrq28KifWn5x+qa4+f6r41N59b2H9eee//AC5I4shk9zB0Ld7kDslnlfiyw
tU3Xoe/qNgwOjYx+NJknJq2zczaQ3dtvfD/CKm/Xder7BozDo+Nmy/TM7ByC
MYJo6PSjZtSPqYSz6tQPGKFZEKCmN0ML0wXwrl0vvVF281Z5RWV1zT1N3f0H
9Q0PG5voR4+bnzzVkuXVmnoMt7Sspq6hiUZrtJYlXlbXRJM0Ap+uysphqBcU
cpgjzCzqaCGgjhMfi084nohQp8jkCkIoEicCZQWBEEONW9hhpMgCo5AqwqaB
OgPtaAuNhMs7DOz/oHKRhcggO4U0V9XUsqqrNeHCa5FyUoPFk2RQLVIZFMQ5
M3NKru3xAcHlrL8DdgacqozsSM9ms6bNVUMJl5rPj/SlMhQw0B+ZIiZCHC8x
FJjvIlOEtIMsOvhxdoAgTZL470gIcSbwImhVEtTXeRSP70vLK6GA/N7a3tlF
GfHgkAhanrW2tT/XdXTqX7zs6u4xvHrd2/emf8D49t3g0PvhDzCvsXGT2fLp
88Tk1PSMFXk96Nfbdyoqq+6CZ2sjTYv+AmfPZWSez8qO/BUQh6KihcHAB40Y
yvxf6l2AmQ==
        "]}, CompressedData["
1:eJztwUENACAMBLAjwcgsIYGEN9KwOA3829a+64wkbwYAAAAAAAAAAIBPDcvg
Al4=
       "]}], {{0, 0}, {183, 183}}, {0, 1}], Frame -> Automatic, 
    FrameLabel -> {None, None}, FrameTicks -> {{None, None}, {None, None}}, 
    GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], 
    Method -> {
     "DefaultBoundaryStyle" -> Automatic, "DefaultPlotStyle" -> Automatic}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.6857121223387203`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There\"\>", 
   "\[InvisibleSpace]", "\<\" is one basis element \"\>", 
   "\[InvisibleSpace]", "\<\"in the algebra for S2. The multiplication table \
looks like this: \"\>", "\[InvisibleSpace]", 
   GraphicsBox[RasterBox[{{{0., 0., 0.}}}, {{0, 0}, {1, 1}}, {0, 1}],
    Frame->Automatic,
    FrameLabel->{None, None},
    FrameTicks->{{None, None}, {None, None}},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    Method->{
     "DefaultBoundaryStyle" -> Automatic, "DefaultPlotStyle" -> Automatic}]}],
  SequenceForm[
  "There", " is one basis element ", 
   "in the algebra for S2. The multiplication table looks like this: ", 
   Graphics[
    Raster[{{{0., 0., 0.}}}, {{0, 0}, {1, 1}}, {0, 1}], Frame -> Automatic, 
    FrameLabel -> {None, None}, FrameTicks -> {{None, None}, {None, None}}, 
    GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], 
    Method -> {
     "DefaultBoundaryStyle" -> Automatic, "DefaultPlotStyle" -> Automatic}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.685712122452669*^9}],

Cell[BoxData["\<\"Sanity check for the differential on S1 algebra: ok.\"\>"], \
"Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.6857121233883553`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There\"\>", 
   "\[InvisibleSpace]", "\<\" are 72 basis elements \"\>", 
   "\[InvisibleSpace]", "\<\"in the algebra for S1 whose differential is \
non-vanishing.\"\>"}],
  SequenceForm[
  "There", " are 72 basis elements ", 
   "in the algebra for S1 whose differential is non-vanishing."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.685712123389283*^9}],

Cell[BoxData["\<\"Sanity check for the differential on S2 algebra: ok.\"\>"], \
"Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.685712123438855*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There\"\>", 
   "\[InvisibleSpace]", "\<\" are 0 basis elements \"\>", 
   "\[InvisibleSpace]", "\<\"in the algebra for S2 whose differential is \
non-vanishing.\"\>"}],
  SequenceForm[
  "There", " are 0 basis elements ", 
   "in the algebra for S2 whose differential is non-vanishing."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.685712123441638*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Define", " ", "subalgebra", " ", "of", " ", "glueing", " ", "algebras"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S1SubalgebraGensInput", "=", 
     RowBox[{"(", GridBox[{
        {"\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(1\)]\)\>\"", 
         "\"\<\\\\tau_{1}\>\"", "4", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "3"},
        {"\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\>\"", 
         "\"\<\\\\tau_{2}\>\"", "3", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], "4"},
        {"\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)\>\"", 
         "\"\<\\\\rho_{2}\>\"", "5", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], "4"},
        {"\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)\>\"", 
         "\"\<\\\\rho_{13}\>\"", "4", 
         RowBox[{"{", 
          RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], "5"},
        {"\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(1\)]\)\>\"", 
         "\"\<\\\\varepsilon_{1}\>\"", "5", 
         RowBox[{"{", 
          RowBox[{"8", ",", "9"}], "}"}], "2"},
        {"\"\<\!\(\*SubscriptBox[\(\[Epsilon]\), \(2\)]\)\>\"", 
         "\"\<\\\\varepsilon_{2}\>\"", "2", 
         RowBox[{"{", 
          RowBox[{"9", ",", "10"}], "}"}], "5"}
       }], ")"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"S2SubalgebraGensInput", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Step1x3Algebra", ";"}]}]}]], "Input",
 CellChangeTimes->{{3.67541670490312*^9, 3.675416943706355*^9}, {
   3.6754170205791273`*^9, 3.675417160207923*^9}, {3.6754171988645773`*^9, 
   3.6754172047285013`*^9}, {3.67541726389194*^9, 3.675417411421652*^9}, {
   3.675417504592208*^9, 3.675417671756445*^9}, {3.675417702455329*^9, 
   3.6754177955677443`*^9}, {3.675417857795292*^9, 3.6754180486165743`*^9}, {
   3.6754181200985603`*^9, 3.675418156692951*^9}, {3.6754182097573767`*^9, 
   3.675418233939465*^9}, {3.675418578868428*^9, 3.675418585533842*^9}, {
   3.6754187853257713`*^9, 3.6754191790874443`*^9}, {3.6754196050117188`*^9, 
   3.6754196402749863`*^9}, {3.6754197357439947`*^9, 3.675419766438498*^9}, {
   3.675419986525477*^9, 3.675420009644898*^9}, {3.675420050158463*^9, 
   3.675420079462613*^9}, {3.6754201403113937`*^9, 3.6754201888257*^9}, {
   3.675420232067382*^9, 3.675420386424735*^9}, {3.675420417032227*^9, 
   3.675420509776697*^9}, {3.675420545939254*^9, 3.6754205864055357`*^9}, {
   3.675420722813902*^9, 3.675420723408658*^9}, {3.675421190651394*^9, 
   3.675421195333506*^9}, {3.675421884925761*^9, 3.675421885037178*^9}, {
   3.675422070693953*^9, 3.675422191917118*^9}, {3.675422236953292*^9, 
   3.675422449285512*^9}, {3.675422489267954*^9, 3.675422509463949*^9}, {
   3.675422635165626*^9, 3.675422640045535*^9}, {3.675422685645858*^9, 
   3.675422750348567*^9}, {3.675422785240765*^9, 3.67542280706288*^9}, {
   3.675422855020863*^9, 3.675422859344832*^9}, {3.675424215280971*^9, 
   3.675424221070169*^9}, {3.6754242919296637`*^9, 3.6754243212187567`*^9}, {
   3.67542602176145*^9, 3.67542602609664*^9}, {3.6754260603369637`*^9, 
   3.675426068589275*^9}, {3.675429232464768*^9, 3.675429323920988*^9}, {
   3.6754293690262938`*^9, 3.675429369521201*^9}, {3.6754294085392933`*^9, 
   3.675429435698406*^9}, {3.675489570048691*^9, 3.6754895887810993`*^9}, {
   3.6754896880190897`*^9, 3.6754896937036343`*^9}, {3.6754897259876423`*^9, 
   3.675489738120859*^9}, {3.675489801566051*^9, 3.675489826478066*^9}, {
   3.6754904308821793`*^9, 3.675490455156652*^9}, {3.675490489672057*^9, 
   3.675490502896306*^9}, {3.67549062825817*^9, 3.675490980950973*^9}, {
   3.675491047466683*^9, 3.675491089193486*^9}, {3.67549121466953*^9, 
   3.6754913164714518`*^9}, 3.675491391767598*^9, {3.6754914249514227`*^9, 
   3.675491472388465*^9}, {3.675491506053948*^9, 3.675491507522543*^9}, {
   3.675491616142733*^9, 3.6754916228800497`*^9}, {3.675491766836528*^9, 
   3.6754917910789957`*^9}, {3.675492000529435*^9, 3.6754920619598293`*^9}, 
   3.675493085052888*^9, {3.675496723655764*^9, 3.675496774348954*^9}, {
   3.6754968300053883`*^9, 3.675496890103347*^9}, {3.675496958064917*^9, 
   3.675496980749998*^9}, {3.675497027081711*^9, 3.675497072937887*^9}, {
   3.675500494000929*^9, 3.6755005190493*^9}, {3.675501434290371*^9, 
   3.6755014406626368`*^9}, {3.6755022859449368`*^9, 3.67550231374466*^9}, {
   3.675576639058669*^9, 3.6755766395736933`*^9}, {3.675576695541645*^9, 
   3.675576860809417*^9}, {3.67557704449465*^9, 3.675577357618638*^9}, {
   3.6755953877500257`*^9, 3.675595392298416*^9}, {3.6756818427121563`*^9, 
   3.6756818487330112`*^9}, {3.675927638493026*^9, 3.6759276689603777`*^9}, {
   3.6759586354724283`*^9, 3.675958645259203*^9}, {3.6759605315291443`*^9, 
   3.675960760207101*^9}, 3.6760053846449127`*^9, {3.676026462041202*^9, 
   3.6760265881084013`*^9}, {3.676026684200674*^9, 3.676026815068563*^9}, {
   3.6760269150023746`*^9, 3.676026993126997*^9}, {3.6761254946040907`*^9, 
   3.676125552395556*^9}, {3.676125606553938*^9, 3.676125711299168*^9}, {
   3.676125753429627*^9, 3.676125773481463*^9}, {3.676265137067075*^9, 
   3.676265220549065*^9}, {3.676288128022416*^9, 3.676288201806101*^9}, {
   3.677681981601057*^9, 3.677682107280738*^9}, {3.677682137522174*^9, 
   3.677682265999445*^9}, {3.677682307394906*^9, 3.6776823431857147`*^9}, {
   3.677682379758047*^9, 3.677682403763871*^9}, {3.677682492007575*^9, 
   3.6776826007343893`*^9}, {3.6787715125583973`*^9, 
   3.6787715614795017`*^9}, {3.678771609093541*^9, 3.6787717536203117`*^9}, {
   3.678771805742807*^9, 3.678771868759883*^9}, {3.678772027332717*^9, 
   3.678772034436185*^9}, {3.6787722605150347`*^9, 3.678772283682819*^9}, {
   3.678772373965992*^9, 3.678772449903233*^9}, {3.678772529785922*^9, 
   3.678772531905593*^9}, {3.678772824890971*^9, 3.678772827481413*^9}, {
   3.6787728690995407`*^9, 3.678772871578577*^9}, {3.678774431296946*^9, 
   3.678774434324017*^9}, {3.679373140304928*^9, 3.679373144800671*^9}, {
   3.6838946851494904`*^9, 3.683894703205244*^9}, {3.685190554574445*^9, 
   3.685190556892708*^9}, {3.685192961281529*^9, 3.685192987809022*^9}, {
   3.685207421645051*^9, 3.685207426225121*^9}, 3.685207467365735*^9, 
   3.685697492274362*^9, 3.685712128786378*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Note: If this step produces an error message, double-check \
'S1SubalgebraGensInput' and 'S2SubalgebraGensInput'.\\n If some of the \
entries of the lists below are empty, you have probably only mixed up the \
starting/ending idempotents.\"\>"], "Print",
 CellChangeTimes->{
  3.675577358840218*^9, 3.67557784106756*^9, 3.675581579650231*^9, 
   3.675595500289331*^9, 3.675613125973466*^9, 3.675656236601492*^9, 
   3.675681856180417*^9, 3.675682207840516*^9, 3.6756824475633097`*^9, 
   3.675852729718355*^9, 3.6758617463689203`*^9, {3.675927619547714*^9, 
   3.675927651329775*^9}, 3.675938927383788*^9, 3.67595865191124*^9, 
   3.675960603697714*^9, 3.6759606522289267`*^9, {3.675960729708458*^9, 
   3.675960760646541*^9}, 3.675961789029345*^9, 3.676004009504449*^9, {
   3.6760053876838408`*^9, 3.676005391390046*^9}, {3.6760267460268908`*^9, 
   3.67602677066754*^9}, 3.676026818467801*^9, {3.67602691981961*^9, 
   3.676026955021439*^9}, {3.676026993767375*^9, 3.6760270089952517`*^9}, {
   3.6761255821669617`*^9, 3.676125713077436*^9}, 3.676125774688211*^9, 
   3.676265293611487*^9, 3.676288224107232*^9, 3.6763477949276323`*^9, 
   3.676388666448176*^9, 3.676440141917055*^9, 3.67644206113505*^9, 
   3.6764734260760403`*^9, 3.677484677351678*^9, 3.67750386490447*^9, 
   3.677682252521587*^9, 3.677682344242956*^9, 3.677682405799204*^9, {
   3.677682559314039*^9, 3.677682601748749*^9}, 3.678771755603828*^9, 
   3.6787718704111567`*^9, 3.6787720354712553`*^9, {3.678772266822555*^9, 
   3.678772284607242*^9}, {3.678772375092311*^9, 3.678772409154812*^9}, {
   3.678772441192569*^9, 3.67877245072477*^9}, 3.678772532795595*^9, {
   3.678772817801484*^9, 3.678772828460821*^9}, 3.678772872535182*^9, 
   3.678774475451853*^9, 3.678775839601779*^9, 3.679373148388205*^9, 
   3.6838947043272953`*^9, 3.68389686364214*^9, 3.683899190547463*^9, 
   3.683899560122406*^9, 3.6839038492626743`*^9, 3.683903995232173*^9, 
   3.683904603740594*^9, 3.6839046780311937`*^9, 3.6839054787572117`*^9, 
   3.683906251985915*^9, 3.68390668065705*^9, 3.683906723095969*^9, 
   3.683949302957801*^9, 3.683949860524699*^9, 3.6839523804559183`*^9, 
   3.6839551294524803`*^9, 3.683958906704781*^9, {3.685192867733756*^9, 
   3.6851928832382393`*^9}, {3.6851929468598423`*^9, 3.6851929884163*^9}, 
   3.685193122696867*^9, 3.685193849822316*^9, 3.6852490140941887`*^9, 
   3.6852545093644657`*^9, 3.685258976314921*^9, 3.685706242225347*^9, 
   3.685711724459684*^9, 3.6857121315952883`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S1 algebra indices of the subalgebra generators = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "91", ",", "121", ",", 
     "148", ",", "168", ",", "63", ",", "162"}], "}"}]}],
  SequenceForm[
  "S1 algebra indices of the subalgebra generators = ", {1, 2, 3, 4, 5, 91, 
   121, 148, 168, 63, 162}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.675577358840218*^9, 3.67557784106756*^9, 3.675581579650231*^9, 
   3.675595500289331*^9, 3.675613125973466*^9, 3.675656236601492*^9, 
   3.675681856180417*^9, 3.675682207840516*^9, 3.6756824475633097`*^9, 
   3.675852729718355*^9, 3.6758617463689203`*^9, {3.675927619547714*^9, 
   3.675927651329775*^9}, 3.675938927383788*^9, 3.67595865191124*^9, 
   3.675960603697714*^9, 3.6759606522289267`*^9, {3.675960729708458*^9, 
   3.675960760646541*^9}, 3.675961789029345*^9, 3.676004009504449*^9, {
   3.6760053876838408`*^9, 3.676005391390046*^9}, {3.6760267460268908`*^9, 
   3.67602677066754*^9}, 3.676026818467801*^9, {3.67602691981961*^9, 
   3.676026955021439*^9}, {3.676026993767375*^9, 3.6760270089952517`*^9}, {
   3.6761255821669617`*^9, 3.676125713077436*^9}, 3.676125774688211*^9, 
   3.676265293611487*^9, 3.676288224107232*^9, 3.6763477949276323`*^9, 
   3.676388666448176*^9, 3.676440141917055*^9, 3.67644206113505*^9, 
   3.6764734260760403`*^9, 3.677484677351678*^9, 3.67750386490447*^9, 
   3.677682252521587*^9, 3.677682344242956*^9, 3.677682405799204*^9, {
   3.677682559314039*^9, 3.677682601748749*^9}, 3.678771755603828*^9, 
   3.6787718704111567`*^9, 3.6787720354712553`*^9, {3.678772266822555*^9, 
   3.678772284607242*^9}, {3.678772375092311*^9, 3.678772409154812*^9}, {
   3.678772441192569*^9, 3.67877245072477*^9}, 3.678772532795595*^9, {
   3.678772817801484*^9, 3.678772828460821*^9}, 3.678772872535182*^9, 
   3.678774475451853*^9, 3.678775839601779*^9, 3.679373148388205*^9, 
   3.6838947043272953`*^9, 3.68389686364214*^9, 3.683899190547463*^9, 
   3.683899560122406*^9, 3.6839038492626743`*^9, 3.683903995232173*^9, 
   3.683904603740594*^9, 3.6839046780311937`*^9, 3.6839054787572117`*^9, 
   3.683906251985915*^9, 3.68390668065705*^9, 3.683906723095969*^9, 
   3.683949302957801*^9, 3.683949860524699*^9, 3.6839523804559183`*^9, 
   3.6839551294524803`*^9, 3.683958906704781*^9, {3.685192867733756*^9, 
   3.6851928832382393`*^9}, {3.6851929468598423`*^9, 3.6851929884163*^9}, 
   3.685193122696867*^9, 3.685193849822316*^9, 3.6852490140941887`*^9, 
   3.6852545093644657`*^9, 3.685258976314921*^9, 3.685706242225347*^9, 
   3.685711724459684*^9, 3.685712131616351*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S2 algebra indices of the subalgebra generators = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "1", "}"}]}],
  SequenceForm["S2 algebra indices of the subalgebra generators = ", {1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.675577358840218*^9, 3.67557784106756*^9, 3.675581579650231*^9, 
   3.675595500289331*^9, 3.675613125973466*^9, 3.675656236601492*^9, 
   3.675681856180417*^9, 3.675682207840516*^9, 3.6756824475633097`*^9, 
   3.675852729718355*^9, 3.6758617463689203`*^9, {3.675927619547714*^9, 
   3.675927651329775*^9}, 3.675938927383788*^9, 3.67595865191124*^9, 
   3.675960603697714*^9, 3.6759606522289267`*^9, {3.675960729708458*^9, 
   3.675960760646541*^9}, 3.675961789029345*^9, 3.676004009504449*^9, {
   3.6760053876838408`*^9, 3.676005391390046*^9}, {3.6760267460268908`*^9, 
   3.67602677066754*^9}, 3.676026818467801*^9, {3.67602691981961*^9, 
   3.676026955021439*^9}, {3.676026993767375*^9, 3.6760270089952517`*^9}, {
   3.6761255821669617`*^9, 3.676125713077436*^9}, 3.676125774688211*^9, 
   3.676265293611487*^9, 3.676288224107232*^9, 3.6763477949276323`*^9, 
   3.676388666448176*^9, 3.676440141917055*^9, 3.67644206113505*^9, 
   3.6764734260760403`*^9, 3.677484677351678*^9, 3.67750386490447*^9, 
   3.677682252521587*^9, 3.677682344242956*^9, 3.677682405799204*^9, {
   3.677682559314039*^9, 3.677682601748749*^9}, 3.678771755603828*^9, 
   3.6787718704111567`*^9, 3.6787720354712553`*^9, {3.678772266822555*^9, 
   3.678772284607242*^9}, {3.678772375092311*^9, 3.678772409154812*^9}, {
   3.678772441192569*^9, 3.67877245072477*^9}, 3.678772532795595*^9, {
   3.678772817801484*^9, 3.678772828460821*^9}, 3.678772872535182*^9, 
   3.678774475451853*^9, 3.678775839601779*^9, 3.679373148388205*^9, 
   3.6838947043272953`*^9, 3.68389686364214*^9, 3.683899190547463*^9, 
   3.683899560122406*^9, 3.6839038492626743`*^9, 3.683903995232173*^9, 
   3.683904603740594*^9, 3.6839046780311937`*^9, 3.6839054787572117`*^9, 
   3.683906251985915*^9, 3.68390668065705*^9, 3.683906723095969*^9, 
   3.683949302957801*^9, 3.683949860524699*^9, 3.6839523804559183`*^9, 
   3.6839551294524803`*^9, 3.683958906704781*^9, {3.685192867733756*^9, 
   3.6851928832382393`*^9}, {3.6851929468598423`*^9, 3.6851929884163*^9}, 
   3.685193122696867*^9, 3.685193849822316*^9, 3.6852490140941887`*^9, 
   3.6852545093644657`*^9, 3.685258976314921*^9, 3.685706242225347*^9, 
   3.685711724459684*^9, 3.6857121316170273`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step1x4Algebra", ";"}]], "Input",
 CellChangeTimes->{{3.6851905751101*^9, 3.6851905772932377`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S1Subalgebra=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"1"},
            {
             SubscriptBox["\[Iota]", "1"]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"2"},
            {
             SubscriptBox["\[Iota]", "2"]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"3"},
            {
             SubscriptBox["\[Iota]", "3"]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"4"},
            {
             SubscriptBox["\[Iota]", "4"]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"5"},
            {
             SubscriptBox["\[Iota]", "5"]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"53"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"54"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"55"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"57"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"58"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"63"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"69"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"71"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"84"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"87"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"91"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"92"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"94"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"95"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"97"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"108"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"110"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"112"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"113"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"114"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"117"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"121"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"122"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"124"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"127"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"130"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"136"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"137"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"139"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"141"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"142"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"144"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"145"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"147"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"148"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"156"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"157"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"162"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"163"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"164"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"165"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"166"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"167"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"168"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"170"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"171"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"175"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"177"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"181"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["S1Subalgebra=", 
   MatrixForm[{{
      MatrixForm[{{1}, {
         Subscript[$CellContext`\[Iota], 1]}}], 
      MatrixForm[{{2}, {
         Subscript[$CellContext`\[Iota], 2]}}], 
      MatrixForm[{{3}, {
         Subscript[$CellContext`\[Iota], 3]}}], 
      MatrixForm[{{4}, {
         Subscript[$CellContext`\[Iota], 4]}}], 
      MatrixForm[{{5}, {
         Subscript[$CellContext`\[Iota], 5]}}], 
      MatrixForm[{{53}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(1\)]\)"}}], 
      MatrixForm[{{54}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Epsilon]\), \(1\)]\)"}}], 
      MatrixForm[{{55}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(1\)]\)"}}], 
      MatrixForm[{{57}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(1\)]\)"}}], 
      MatrixForm[{{58}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(1\)]\)"}}]}, {
      MatrixForm[{{63}, {"\!\(\*SubscriptBox[\(\[Epsilon]\), \(1\)]\)"}}], 
      MatrixForm[{{69}, {
        "\!\(\*SubscriptBox[\(\[Epsilon]\), \(2\)]\)\!\(\*SubscriptBox[\(\
\[Rho]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)\!\(\*SubscriptBox[\
\(\[Rho]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(1\)]\)"}}], 
      MatrixForm[{{71}, {
        "\!\(\*SubscriptBox[\(\[Epsilon]\), \(2\)]\)\!\(\*SubscriptBox[\(\
\[Rho]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(1\)]\)"}}], 
      MatrixForm[{{84}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Epsilon]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(1\)]\)"}}], 
      MatrixForm[{{87}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(1\)]\)"}}], 
      MatrixForm[{{91}, {"\!\(\*SubscriptBox[\(\[Tau]\), \(1\)]\)"}}], 
      MatrixForm[{{92}, {
        "\!\(\*SubscriptBox[\(\[Epsilon]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(1\)]\)"}}], 
      MatrixForm[{{94}, {
        "\!\(\*SubscriptBox[\(\[Epsilon]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(1\)]\)"}}], 
      MatrixForm[{{95}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(1\)]\)"}}], 
      MatrixForm[{{97}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(1\)]\)"}}]}, {
      MatrixForm[{{108}, {
        "\!\(\*SubscriptBox[\(\[Epsilon]\), \(2\)]\)\!\(\*SubscriptBox[\(\
\[Rho]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)\!\(\*SubscriptBox[\
\(\[Rho]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{110}, {
        "\!\(\*SubscriptBox[\(\[Epsilon]\), \(2\)]\)\!\(\*SubscriptBox[\(\
\[Rho]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)\!\(\*SubscriptBox[\
\(\[Rho]\), \(2\)]\)"}}], 
      MatrixForm[{{112}, {
        "\!\(\*SubscriptBox[\(\[Epsilon]\), \(2\)]\)\!\(\*SubscriptBox[\(\
\[Rho]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{113}, {
        "\!\(\*SubscriptBox[\(\[Epsilon]\), \(2\)]\)\!\(\*SubscriptBox[\(\
\[Rho]\), \(2\)]\)"}}], 
      MatrixForm[{{114}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Epsilon]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)"}}], 
      MatrixForm[{{117}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)"}}], 
      MatrixForm[{{121}, {"\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{122}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Epsilon]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{124}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Epsilon]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)"}}], 
      MatrixForm[{{127}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)"}}]}, {
      MatrixForm[{{130}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)"}}], 
      MatrixForm[{{136}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{137}, {
        "\!\(\*SubscriptBox[\(\[Epsilon]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)"}}], 
      MatrixForm[{{139}, {
        "\!\(\*SubscriptBox[\(\[Epsilon]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)"}}], 
      MatrixForm[{{141}, {
        "\!\(\*SubscriptBox[\(\[Epsilon]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)"}}], 
      MatrixForm[{{142}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)"}}], 
      MatrixForm[{{144}, {
        "\!\(\*SubscriptBox[\(\[Epsilon]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)"}}], 
      MatrixForm[{{145}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)"}}], 
      MatrixForm[{{147}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)"}}], 
      MatrixForm[{{148}, {"\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)"}}]}, {
      MatrixForm[{{156}, {
        "\!\(\*SubscriptBox[\(\[Epsilon]\), \(2\)]\)\!\(\*SubscriptBox[\(\
\[Rho]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(13\)]\)"}}], 
      MatrixForm[{{157}, {
        "\!\(\*SubscriptBox[\(\[Epsilon]\), \(2\)]\)\!\(\*SubscriptBox[\(\
\[Rho]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)"}}], 
      MatrixForm[{{162}, {"\!\(\*SubscriptBox[\(\[Epsilon]\), \(2\)]\)"}}], 
      MatrixForm[{{163}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Epsilon]\), \(2\)]\)"}}], 
      MatrixForm[{{164}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)"}}], 
      MatrixForm[{{165}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Epsilon]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(2\)]\)"}}], 
      MatrixForm[{{166}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Epsilon]\), \(2\)]\)"}}], 
      MatrixForm[{{167}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(13\)]\)"}}], 
      MatrixForm[{{168}, {"\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)"}}], 
      MatrixForm[{{170}, {
        "\!\(\*SubscriptBox[\(\[Epsilon]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)"}}]}, {
      MatrixForm[{{171}, {
        "\!\(\*SubscriptBox[\(\[Epsilon]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)"}}], 
      MatrixForm[{{175}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)"}}], 
      MatrixForm[{{177}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)"}}], 
      MatrixForm[{{181}, {
        "\!\(\*SubscriptBox[\(\[Epsilon]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(2\)]\)"}}], 
      MatrixForm[""], 
      MatrixForm[""], 
      MatrixForm[""], 
      MatrixForm[""], 
      MatrixForm[""], 
      MatrixForm[""]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.683894720447112*^9, 3.6838968668468018`*^9, 
  3.683899198805331*^9, 3.683899562039463*^9, 3.683903850917775*^9, 
  3.683903999315219*^9, 3.683904605899776*^9, 3.683904680346571*^9, 
  3.6839054808932447`*^9, 3.683906254214137*^9, 3.683906688799885*^9, 
  3.6839067255501547`*^9, 3.683949307746722*^9, 3.6839498623762913`*^9, 
  3.6839523828028383`*^9, 3.683955131153241*^9, 3.683958910291017*^9, 
  3.6851931255300837`*^9, 3.6851938653373003`*^9, 3.685254511106864*^9, 
  3.685258992752664*^9, 3.685706244525*^9, 3.685711726494656*^9, 
  3.68571214534173*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S2Subalgebra=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"1"},
            {
             SubscriptBox["\[Iota]", "1"]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["S2Subalgebra=", 
   MatrixForm[{{
      MatrixForm[{{1}, {
         Subscript[$CellContext`\[Iota], 1]}}]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.683894720447112*^9, 3.6838968668468018`*^9, 
  3.683899198805331*^9, 3.683899562039463*^9, 3.683903850917775*^9, 
  3.683903999315219*^9, 3.683904605899776*^9, 3.683904680346571*^9, 
  3.6839054808932447`*^9, 3.683906254214137*^9, 3.683906688799885*^9, 
  3.6839067255501547`*^9, 3.683949307746722*^9, 3.6839498623762913`*^9, 
  3.6839523828028383`*^9, 3.683955131153241*^9, 3.683958910291017*^9, 
  3.6851931255300837`*^9, 3.6851938653373003`*^9, 3.685254511106864*^9, 
  3.685258992752664*^9, 3.685706244525*^9, 3.685711726494656*^9, 
  3.685712145349677*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Step1x5Algebra", ";"}]], "Input",
 CellChangeTimes->{
  3.683894830461444*^9, {3.6851905801180687`*^9, 3.685190585509602*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation of generators", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.683902551851089*^9}, {3.683902843994619*^9, 3.6839028464994917`*^9}, {
  3.683903880670438*^9, 3.683903893160449*^9}, {3.6851906152290363`*^9, 
  3.6851906281173563`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step2Generators", ";"}]], "Input",
 CellChangeTimes->{{3.683894537461843*^9, 3.6838945431879177`*^9}, 
   3.683896844267519*^9, {3.685190630579959*^9, 3.685190640942966*^9}, {
   3.685248875406439*^9, 3.6852488757824078`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of prefiltered (RelevantGeneratorGenerationQ) \
generators = \"\>", "\[InvisibleSpace]", "437"}],
  SequenceForm[
  "Number of prefiltered (RelevantGeneratorGenerationQ) generators = ", 437],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894543869298*^9, 3.683896846407238*^9, 3.683899171636959*^9, 
   3.683899550999612*^9, 3.68390341308134*^9, 3.683903487359417*^9, {
   3.683903575170375*^9, 3.683903580924982*^9}, {3.683903794785561*^9, 
   3.683903798387924*^9}, 3.6839038692686567`*^9, 3.6839040053230257`*^9, 
   3.683904191184215*^9, 3.6839042879017773`*^9, 3.683904612034918*^9, {
   3.6839046848598967`*^9, 3.683904691479237*^9}, 3.683905484692594*^9, 
   3.683906258270974*^9, 3.683906729250897*^9, 3.683949311284865*^9, 
   3.683949866022407*^9, 3.683952386424906*^9, 3.683955134941909*^9, 
   3.6839589138886127`*^9, 3.685193073719002*^9, 3.685193129928636*^9, 
   3.6851931966453743`*^9, 3.6851938896178083`*^9, {3.685249057025475*^9, 
   3.68524907850462*^9}, 3.685259002990913*^9, 3.685706249520693*^9, 
   3.685711735967304*^9, 3.685712151215249*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Final number of generators = \"\>", "\[InvisibleSpace]", "437",
    "\[InvisibleSpace]", "\<\". The first (up to) 10 generators are = \"\>", 
   "\[InvisibleSpace]", 
   TagBox[GridBox[{
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"89"},
            {"45"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"89"},
            {"46"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"94"},
            {"45"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"94"},
            {"46"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"99"},
            {"45"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"99"},
            {"46"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"90"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"91"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"17"},
            {"90"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"17"},
            {"91"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$]]]}],
  SequenceForm[
  "Final number of generators = ", 437, 
   ". The first (up to) 10 generators are = ", 
   TableForm[{{
      MatrixForm[{89, 45}], 
      MatrixForm[{89, 46}], 
      MatrixForm[{94, 45}], 
      MatrixForm[{94, 46}], 
      MatrixForm[{99, 45}], 
      MatrixForm[{99, 46}], 
      MatrixForm[{1, 90}], 
      MatrixForm[{1, 91}], 
      MatrixForm[{17, 90}], 
      MatrixForm[{17, 91}]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894543869298*^9, 3.683896846407238*^9, 3.683899171636959*^9, 
   3.683899550999612*^9, 3.68390341308134*^9, 3.683903487359417*^9, {
   3.683903575170375*^9, 3.683903580924982*^9}, {3.683903794785561*^9, 
   3.683903798387924*^9}, 3.6839038692686567`*^9, 3.6839040053230257`*^9, 
   3.683904191184215*^9, 3.6839042879017773`*^9, 3.683904612034918*^9, {
   3.6839046848598967`*^9, 3.683904691479237*^9}, 3.683905484692594*^9, 
   3.683906258270974*^9, 3.683906729250897*^9, 3.683949311284865*^9, 
   3.683949866022407*^9, 3.683952386424906*^9, 3.683955134941909*^9, 
   3.6839589138886127`*^9, 3.685193073719002*^9, 3.685193129928636*^9, 
   3.6851931966453743`*^9, 3.6851938896178083`*^9, {3.685249057025475*^9, 
   3.68524907850462*^9}, 3.685259002990913*^9, 3.685706249520693*^9, 
   3.685711735967304*^9, 3.6857121512181263`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"After the initial cancellation (de-niceification), we expect \
to have \"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\" generators left.\"\>"}],
  SequenceForm[
  "After the initial cancellation (de-niceification), we expect to have ", 11,
    " generators left."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894543869298*^9, 3.683896846407238*^9, 3.683899171636959*^9, 
   3.683899550999612*^9, 3.68390341308134*^9, 3.683903487359417*^9, {
   3.683903575170375*^9, 3.683903580924982*^9}, {3.683903794785561*^9, 
   3.683903798387924*^9}, 3.6839038692686567`*^9, 3.6839040053230257`*^9, 
   3.683904191184215*^9, 3.6839042879017773`*^9, 3.683904612034918*^9, {
   3.6839046848598967`*^9, 3.683904691479237*^9}, 3.683905484692594*^9, 
   3.683906258270974*^9, 3.683906729250897*^9, 3.683949311284865*^9, 
   3.683949866022407*^9, 3.683952386424906*^9, 3.683955134941909*^9, 
   3.6839589138886127`*^9, 3.685193073719002*^9, 3.685193129928636*^9, 
   3.6851931966453743`*^9, 3.6851938896178083`*^9, {3.685249057025475*^9, 
   3.68524907850462*^9}, 3.685259002990913*^9, 3.685706249520693*^9, 
   3.685711735967304*^9, 3.6857121512186947`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"They will lie in the following idempotents:\\n\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"idempotents\"\>", "\<\"#{generators}\"\>"},
       {
        RowBox[{"{", 
         RowBox[{"\<\"d\"\>", ",", "\<\"x\"\>"}], "}"}], "5"},
       {
        RowBox[{"{", 
         RowBox[{"\<\"c\"\>", ",", "\<\"x\"\>"}], "}"}], "6"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["They will lie in the following idempotents:\n", 
   MatrixForm[{{
     "idempotents", "#{generators}"}, {{"d", "x"}, 5}, {{"c", "x"}, 6}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894543869298*^9, 3.683896846407238*^9, 3.683899171636959*^9, 
   3.683899550999612*^9, 3.68390341308134*^9, 3.683903487359417*^9, {
   3.683903575170375*^9, 3.683903580924982*^9}, {3.683903794785561*^9, 
   3.683903798387924*^9}, 3.6839038692686567`*^9, 3.6839040053230257`*^9, 
   3.683904191184215*^9, 3.6839042879017773`*^9, 3.683904612034918*^9, {
   3.6839046848598967`*^9, 3.683904691479237*^9}, 3.683905484692594*^9, 
   3.683906258270974*^9, 3.683906729250897*^9, 3.683949311284865*^9, 
   3.683949866022407*^9, 3.683952386424906*^9, 3.683955134941909*^9, 
   3.6839589138886127`*^9, 3.685193073719002*^9, 3.685193129928636*^9, 
   3.6851931966453743`*^9, 3.6851938896178083`*^9, {3.685249057025475*^9, 
   3.68524907850462*^9}, 3.685259002990913*^9, 3.685706249520693*^9, 
   3.685711735967304*^9, 3.685712151267579*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation of domains and structure maps", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.6839025833159637`*^9}, {3.683902614317812*^9, 3.683902621444993*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step3x1Domains", ";"}]], "Input",
 CellChangeTimes->{{3.6838947269387207`*^9, 3.6838947298832827`*^9}, 
   3.6838947755524597`*^9, {3.68519067320802*^9, 3.685190679928112*^9}, {
   3.685248878742404*^9, 3.685248878886519*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "1689", 
   "\[InvisibleSpace]", "\<\" rectangles, bigons or boundary rectangles. Here \
is a random selection of up to 10 of these:\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1576", "1492", "352", "1244", "1364", "1143", "174", "1030", "961", 
        "1359"},
       {
        RowBox[{"{", 
         RowBox[{
         "96", ",", "94", ",", "93", ",", "91", ",", "90", ",", "89", ",", 
          "88", ",", "87", ",", "86"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"74", ",", "73"}], "}"}], 
        RowBox[{"{", 
         RowBox[{
         "4", ",", "81", ",", "100", ",", "71", ",", "42", ",", "40", ",", 
          "24", ",", "76"}], "}"}], 
        RowBox[{"{", "55", "}"}], 
        RowBox[{"{", 
         RowBox[{"77", ",", "89", ",", "61"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"68", ",", "45", ",", "69", ",", "44"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"100", ",", "81", ",", "4", ",", "99", ",", "80", ",", "3"}],
          "}"}], 
        RowBox[{"{", 
         RowBox[{"46", ",", "36"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"35", ",", "34", ",", "33"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"64", ",", "63", ",", "61", ",", "60"}], "}"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "There are ", 1689, 
   " rectangles, bigons or boundary rectangles. Here is a random selection of \
up to 10 of these:", 
   MatrixForm[{{1576, 1492, 352, 1244, 1364, 1143, 174, 1030, 961, 
     1359}, {{96, 94, 93, 91, 90, 89, 88, 87, 86}, {74, 73}, {4, 81, 100, 71, 
      42, 40, 24, 76}, {55}, {77, 89, 61}, {68, 45, 69, 44}, {100, 81, 4, 99, 
      80, 3}, {46, 36}, {35, 34, 33}, {64, 63, 61, 60}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.683894730955065*^9, 3.6838947783069363`*^9, 
  3.683894849892799*^9, 3.683896385425003*^9, 3.683896875241727*^9, 
  3.6838992152472486`*^9, 3.683899568257552*^9, 3.683904569129693*^9, 
  3.683904615298397*^9, 3.683904696135613*^9, 3.6839054921439457`*^9, 
  3.6839062640974073`*^9, 3.68390673333317*^9, 3.6839072142815037`*^9, 
  3.6839493213703203`*^9, 3.683949878004867*^9, 3.683952394631023*^9, 
  3.6839551403057747`*^9, 3.683958924101*^9, 3.685193337800858*^9, 
  3.6851938971431427`*^9, 3.685202311684525*^9, 3.685249082427041*^9, 
  3.6852590077462797`*^9, 3.685706253568079*^9, 3.685711740102295*^9, 
  3.685712176709339*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\" domains with boundary on S1, \"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\" on S2 and \"\>", 
   "\[InvisibleSpace]", "1641", 
   "\[InvisibleSpace]", "\<\" without any boundary.\"\>"}],
  SequenceForm[
  "There are ", 48, " domains with boundary on S1, ", 0, " on S2 and ", 1641, 
   " without any boundary."],
  Editable->False]], "Print",
 CellChangeTimes->{3.683894730955065*^9, 3.6838947783069363`*^9, 
  3.683894849892799*^9, 3.683896385425003*^9, 3.683896875241727*^9, 
  3.6838992152472486`*^9, 3.683899568257552*^9, 3.683904569129693*^9, 
  3.683904615298397*^9, 3.683904696135613*^9, 3.6839054921439457`*^9, 
  3.6839062640974073`*^9, 3.68390673333317*^9, 3.6839072142815037`*^9, 
  3.6839493213703203`*^9, 3.683949878004867*^9, 3.683952394631023*^9, 
  3.6839551403057747`*^9, 3.683958924101*^9, 3.685193337800858*^9, 
  3.6851938971431427`*^9, 3.685202311684525*^9, 3.685249082427041*^9, 
  3.6852590077462797`*^9, 3.685706253568079*^9, 3.685711740102295*^9, 
  3.685712176711666*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" << backup saved at: \"\>", 
   "\[InvisibleSpace]", \
"\<\"/mhome/dpmms/c/cbz20/Documents/PhD/Research/thesis/BSFH/Backups/2m3ptBSD_\
AfterDomains1.mx >>\"\>"}],
  SequenceForm[
  " << backup saved at: ", 
   "/mhome/dpmms/c/cbz20/Documents/PhD/Research/thesis/BSFH/Backups/2m3ptBSD_\
AfterDomains1.mx >>"],
  Editable->False]], "Print",
 CellChangeTimes->{3.683894730955065*^9, 3.6838947783069363`*^9, 
  3.683894849892799*^9, 3.683896385425003*^9, 3.683896875241727*^9, 
  3.6838992152472486`*^9, 3.683899568257552*^9, 3.683904569129693*^9, 
  3.683904615298397*^9, 3.683904696135613*^9, 3.6839054921439457`*^9, 
  3.6839062640974073`*^9, 3.68390673333317*^9, 3.6839072142815037`*^9, 
  3.6839493213703203`*^9, 3.683949878004867*^9, 3.683952394631023*^9, 
  3.6839551403057747`*^9, 3.683958924101*^9, 3.685193337800858*^9, 
  3.6851938971431427`*^9, 3.685202311684525*^9, 3.685249082427041*^9, 
  3.6852590077462797`*^9, 3.685706253568079*^9, 3.685711740102295*^9, 
  3.685712176764813*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"<<", 
  RowBox[{"(", 
   RowBox[{"BackupFilePath", "<>", "\"\<_AfterDomains1.mx\>\""}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.67401554637004*^9, 3.674015550954636*^9}, 
   3.674027617098591*^9, {3.683907168603799*^9, 3.6839071704999237`*^9}}],

Cell["\<\
The next two steps can take quite a while for large diagrams, for 250 000 \
generators up to a week or more. Parallel processing is possible, so consider \
using a computer with multiple kernels to speed up.\
\>", "Text",
 CellChangeTimes->{{3.683904487701765*^9, 3.683904540055222*^9}, {
  3.6839067513604193`*^9, 3.6839067871764097`*^9}, {3.683907238892846*^9, 
  3.6839072757256117`*^9}, {3.6839073161515713`*^9, 3.683907319646093*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step3x2Domains", ";"}]], "Input",
 CellChangeTimes->{{3.68389561766648*^9, 3.683895623768882*^9}, {
  3.685190703361431*^9, 3.685190705639604*^9}, {3.685248881614497*^9, 
  3.685248881790359*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Computed indices for domains.\"\>"], "Print",
 CellChangeTimes->{3.6838956246100893`*^9, 3.683895684554982*^9, 
  3.683896099063699*^9, 3.6838961508419447`*^9, 3.68389639107202*^9, 
  3.683896615873249*^9, 3.6838968837250547`*^9, 3.6838992386609*^9, 
  3.683899573469658*^9, 3.683901250664845*^9, 3.683904706146625*^9, 
  3.6839056527730093`*^9, 3.6839062695679092`*^9, 3.683949330866878*^9, 
  3.6839498827606487`*^9, 3.683952400833411*^9, 3.68395892921129*^9, 
  3.6851937142246103`*^9, 3.685193906917478*^9, 3.685249092025691*^9, 
  3.685259023392149*^9, 3.685259056942852*^9, 3.685706258821162*^9, 
  3.6857117468757668`*^9, 3.685712187292469*^9}],

Cell[BoxData["\<\"Computed starting intersection points of domains.\"\>"], \
"Print",
 CellChangeTimes->{3.6838956246100893`*^9, 3.683895684554982*^9, 
  3.683896099063699*^9, 3.6838961508419447`*^9, 3.68389639107202*^9, 
  3.683896615873249*^9, 3.6838968837250547`*^9, 3.6838992386609*^9, 
  3.683899573469658*^9, 3.683901250664845*^9, 3.683904706146625*^9, 
  3.6839056527730093`*^9, 3.6839062695679092`*^9, 3.683949330866878*^9, 
  3.6839498827606487`*^9, 3.683952400833411*^9, 3.68395892921129*^9, 
  3.6851937142246103`*^9, 3.685193906917478*^9, 3.685249092025691*^9, 
  3.685259023392149*^9, 3.685259056942852*^9, 3.685706258821162*^9, 
  3.6857117468757668`*^9, 3.685712187388835*^9}],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 17:56:27\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"17", ",", "56", ",", "27.499182`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{3.6838956246100893`*^9, 3.683895684554982*^9, 
  3.683896099063699*^9, 3.6838961508419447`*^9, 3.68389639107202*^9, 
  3.683896615873249*^9, 3.6838968837250547`*^9, 3.6838992386609*^9, 
  3.683899573469658*^9, 3.683901250664845*^9, 3.683904706146625*^9, 
  3.6839056527730093`*^9, 3.6839062695679092`*^9, 3.683949330866878*^9, 
  3.6839498827606487`*^9, 3.683952400833411*^9, 3.68395892921129*^9, 
  3.6851937142246103`*^9, 3.685193906917478*^9, 3.685249092025691*^9, 
  3.685259023392149*^9, 3.685259056942852*^9, 3.685706258821162*^9, 
  3.6857117468757668`*^9, 3.6857121875025806`*^9}],

Cell[BoxData["\<\"There are 1689 domains that I need to look at.\"\>"], \
"Print",
 CellChangeTimes->{3.6838956246100893`*^9, 3.683895684554982*^9, 
  3.683896099063699*^9, 3.6838961508419447`*^9, 3.68389639107202*^9, 
  3.683896615873249*^9, 3.6838968837250547`*^9, 3.6838992386609*^9, 
  3.683899573469658*^9, 3.683901250664845*^9, 3.683904706146625*^9, 
  3.6839056527730093`*^9, 3.6839062695679092`*^9, 3.683949330866878*^9, 
  3.6839498827606487`*^9, 3.683952400833411*^9, 3.68395892921129*^9, 
  3.6851937142246103`*^9, 3.685193906917478*^9, 3.685249092025691*^9, 
  3.685259023392149*^9, 3.685259056942852*^9, 3.685706258821162*^9, 
  3.6857117468757668`*^9, 3.6857121875040007`*^9}],

Cell[BoxData["\<\"Computed starting generators for all domains.\"\>"], "Print",
 CellChangeTimes->{3.6838956246100893`*^9, 3.683895684554982*^9, 
  3.683896099063699*^9, 3.6838961508419447`*^9, 3.68389639107202*^9, 
  3.683896615873249*^9, 3.6838968837250547`*^9, 3.6838992386609*^9, 
  3.683899573469658*^9, 3.683901250664845*^9, 3.683904706146625*^9, 
  3.6839056527730093`*^9, 3.6839062695679092`*^9, 3.683949330866878*^9, 
  3.6839498827606487`*^9, 3.683952400833411*^9, 3.68395892921129*^9, 
  3.6851937142246103`*^9, 3.685193906917478*^9, 3.685249092025691*^9, 
  3.685259023392149*^9, 3.685259056942852*^9, 3.685706258821162*^9, 
  3.6857117468757668`*^9, 3.685712188842186*^9}],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 17:56:28\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"17", ",", "56", ",", "28.841868`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{3.6838956246100893`*^9, 3.683895684554982*^9, 
  3.683896099063699*^9, 3.6838961508419447`*^9, 3.68389639107202*^9, 
  3.683896615873249*^9, 3.6838968837250547`*^9, 3.6838992386609*^9, 
  3.683899573469658*^9, 3.683901250664845*^9, 3.683904706146625*^9, 
  3.6839056527730093`*^9, 3.6839062695679092`*^9, 3.683949330866878*^9, 
  3.6839498827606487`*^9, 3.683952400833411*^9, 3.68395892921129*^9, 
  3.6851937142246103`*^9, 3.685193906917478*^9, 3.685249092025691*^9, 
  3.685259023392149*^9, 3.685259056942852*^9, 3.685706258821162*^9, 
  3.6857117468757668`*^9, 3.685712188845017*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step3x3Domains", ";"}]], "Input",
 CellChangeTimes->{{3.68389606856364*^9, 3.683896070573711*^9}, {
  3.685190710440928*^9, 3.685190712688836*^9}, {3.685249107324833*^9, 
  3.6852491074910917`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 17:56:31\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"17", ",", "56", ",", "31.647274`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{3.685249109994158*^9, 3.685259025303008*^9, 
  3.6852590586172037`*^9, 3.6857062612414713`*^9, 3.685711748953321*^9, 
  3.685712191667988*^9}],

Cell[BoxData["\<\"Calculation of the structure map. There are 437 generators.\
\"\>"], "Print",
 CellChangeTimes->{3.685249109994158*^9, 3.685259025303008*^9, 
  3.6852590586172037`*^9, 3.6857062612414713`*^9, 3.685711748953321*^9, 
  3.685712191670487*^9}],

Cell[BoxData["\<\"Good: There are no multiple labels in the structure!\"\>"], \
"Print",
 CellChangeTimes->{3.685249109994158*^9, 3.685259025303008*^9, 
  3.6852590586172037`*^9, 3.6857062612414713`*^9, 3.685711748953321*^9, 
  3.6857121918191967`*^9}],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 17:56:31\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"17", ",", "56", ",", "31.785214`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{3.685249109994158*^9, 3.685259025303008*^9, 
  3.6852590586172037`*^9, 3.6857062612414713`*^9, 3.685711748953321*^9, 
  3.685712191821859*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step3x4Domains", ";"}]], "Input",
 CellChangeTimes->{{3.683896075892415*^9, 3.683896076077523*^9}, {
  3.68519071569775*^9, 3.685190717729068*^9}, {3.685248883862629*^9, 
  3.685248884014323*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "330", 
   "\[InvisibleSpace]", "\<\" domains that contribute to the structure \
maps.\"\>"}],
  SequenceForm[
  "There are ", 330, " domains that contribute to the structure maps."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.68571219590702*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "282", 
   "\[InvisibleSpace]", "\<\" domains that contribute an honest differential \
to the structure maps, e.g. \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"10"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"12"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"41"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"53"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"56"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"57"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"59"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"62"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"63"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"64"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"68"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"69"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"72"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"84"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"85"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "There are ", 282, 
   " domains that contribute an honest differential to the structure maps, \
e.g. \n", 
   MatrixForm[{{{10}, {12}, {41}, {53}, {56}, {57}, {59}, {62}, {63}, {64}, {
    68}, {69}, {72}, {84}, {85}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6857121959097643`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\" domains that contribute an S1 algebra element \
to the structure maps, e.g. \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"Regions\"\>", 
        RowBox[{"{", "1", "}"}], 
        RowBox[{"{", "8", "}"}], 
        RowBox[{"{", "13", "}"}], 
        RowBox[{"{", "19", "}"}], 
        RowBox[{"{", "21", "}"}], 
        RowBox[{"{", "31", "}"}], 
        RowBox[{"{", "32", "}"}]},
       {"\<\"moving strands\"\>", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"5", ",", "6"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"6", ",", "7"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"8", ",", "9"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"9", ",", "10"}], "}"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "There are ", 48, 
   " domains that contribute an S1 algebra element to the structure maps, \
e.g. \n", 
   MatrixForm[{{"Regions", {1}, {8}, {13}, {19}, {21}, {31}, {32}}, {
     "moving strands", {4, 5}, {2, 3}, {1, 2}, {5, 6}, {6, 7}, {8, 9}, {9, 
      10}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.685712195910676*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" domains that contribute an S2 algebra element \
to the structure maps, e.g. \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"Regions\"\>"},
       {"\<\"moving strands\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "There are ", 0, 
   " domains that contribute an S2 algebra element to the structure maps, \
e.g. \n", 
   MatrixForm[{{"Regions"}, {"moving strands"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6857121959114017`*^9}],

Cell[BoxData["\<\"Note: If this calculation gives an error message 'Part 1 of \
{} does not exist', there are some algebra elements generated by domains, \
that do not show up in the glueing algebra. This should not happen. If it \
does, check your algebra input data.\"\>"], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.685712195973216*^9}],

Cell[BoxData["\<\"OK. All domains for S1 can contribute.\"\>"], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.685712196363579*^9}],

Cell[BoxData["\<\"OK. All domains for S2 can contribute.\"\>"], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.685712196410964*^9}],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 17:56:36\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"17", ",", "56", ",", "36.367995`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.685712196415084*^9}],

Cell[BoxData["\<\"Calculation of StructureMapsSparse.\"\>"], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.685712196415923*^9}],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 17:56:36\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"17", ",", "56", ",", "36.390347`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6857121964186907`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"This is what the upper left corner of \
'StructureMapsWith1Action' looks like:\\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"2\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"2\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"2\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"4\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>", \
"\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{\\\"148\\\", \
\\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"148\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>"},
       {"0", "0", "0", "0", "0", "0", "0", "0", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"5\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {10, 10}, 0, {
       1, {{0, 1, 1, 2, 2, 3, 3, 5, 6, 7, 7}, {{2}, {4}, {6}, {8}, {9}, {
         10}, {10}}}, {
        "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"2\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"2\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"2\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"4\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"148\", \",\", \
\"1\"}], \"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"148\", \",\", \
\"1\"}], \"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"5\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)"}}]]]]}],
  SequenceForm[
  "This is what the upper left corner of 'StructureMapsWith1Action' looks \
like:\n", 
   MatrixForm[
   SparseArray[
    Automatic, {10, 10}, 0, {
     1, {{0, 1, 1, 2, 2, 3, 3, 5, 6, 7, 7}, {{2}, {4}, {6}, {8}, {9}, {10}, {
       10}}}, {"\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"2\", \",\", \"1\
\"}], \"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"2\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"2\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"4\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"148\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"148\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"5\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)"}}]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.685712196536079*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" << backup saved at: \"\>", 
   "\[InvisibleSpace]", \
"\<\"/mhome/dpmms/c/cbz20/Documents/PhD/Research/thesis/BSFH/Backups/2m3ptBSD_\
BeforeCancellation.mx >>\"\>"}],
  SequenceForm[
  " << backup saved at: ", 
   "/mhome/dpmms/c/cbz20/Documents/PhD/Research/thesis/BSFH/Backups/2m3ptBSD_\
BeforeCancellation.mx >>"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.685712196538579*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", 
   RowBox[{"(", 
    RowBox[{"BackupFilePath", "<>", "\"\<_BeforeCancellation.mx\>\""}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.676092257232688*^9, 3.676092257977479*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"SANITY", " ", "CHECK"}], ";", " ", 
    RowBox[{
    "you", " ", "might", " ", "want", " ", "to", " ", "check", " ", "if", " ",
      "you", " ", "can", " ", "find", " ", "some", " ", "differentials", " ", 
     "computed", " ", "here", " ", "in", " ", "your", " ", "nice", " ", 
     "Heegaard", " ", "diagram"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"SparseNiceFindAllArrowsStartingAt", "[", "n_", "]"}], " ", 
     "lists", " ", "all", " ", "arrows", " ", "that", " ", "start", " ", "at",
      " ", "generator", " ", "of", " ", 
     RowBox[{"index", " ", "'"}], 
     RowBox[{"n", "'"}], " ", "in", " ", "the", " ", 
     RowBox[{"list", " ", "'"}], 
     RowBox[{"generators", "'"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"SparseNiceFindAllArrowsStartingAt", "[", "n_", "]"}], " ", 
     "lists", " ", "all", " ", "arrows", " ", "that", " ", "end", " ", "at", 
     " ", "generator", " ", "of", " ", 
     RowBox[{"index", " ", "'"}], 
     RowBox[{"n", "'"}], " ", "in", " ", "the", " ", 
     RowBox[{"list", " ", "'"}], 
     RowBox[{"generators", "'"}]}], ";"}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SparseNiceFindAllArrowsStartingAt", "[", "2", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"SparseNiceFindAllArrowsEndingAt", "[", "3", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.674104304443412*^9, 3.674104307474148*^9}, 
   3.674104966443514*^9, {3.674105085853196*^9, 3.6741050869424877`*^9}, {
   3.674228773456483*^9, 3.6742287789948273`*^9}, {3.674268634047946*^9, 
   3.674268635627301*^9}, {3.674268790102474*^9, 3.6742688117888603`*^9}, {
   3.674269107233716*^9, 3.6742691076093807`*^9}, {3.6742765544263973`*^9, 
   3.67427655485629*^9}, 3.675245199212315*^9, {3.675245268803441*^9, 
   3.675245294940248*^9}, {3.675245613734436*^9, 3.675245614036627*^9}, {
   3.675935426998316*^9, 3.675935427252965*^9}, {3.676441741691539*^9, 
   3.67644175022666*^9}, {3.6838969940205708`*^9, 3.683896994204054*^9}, {
   3.6851939440098352`*^9, 3.685193977665649*^9}, {3.685194036684403*^9, 
   3.6851941015901117`*^9}, {3.685194137103114*^9, 3.685194258090046*^9}, {
   3.68519429023514*^9, 3.685194382196105*^9}, {3.685194417518076*^9, 
   3.685194417725258*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"From 2=(89|46)      {regions} = Relevant Domain Index (Old \
Index)\"\>", 
   "\[InvisibleSpace]", "\<\"\\n To  1=(89|45) via (59) = 7 (52), label \
=((2|1))\"\>"}],
  SequenceForm[
  "From 2=(89|46)      {regions} = Relevant Domain Index (Old Index)", 
   "\n To  1=(89|45) via (59) = 7 (52), label =((2|1))"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.674149533028758*^9, 3.674149613295639*^9, {3.67422875015836*^9, 
   3.6742287793379374`*^9}, 3.674268636201438*^9, {3.674268790888933*^9, 
   3.674268812213994*^9}, 3.674269108319046*^9, 3.674276555521348*^9, 
   3.674278431214143*^9, 3.674279561803392*^9, 3.675240304731463*^9, 
   3.67524055059062*^9, 3.675242328123254*^9, 3.67524519978808*^9, {
   3.675245270088979*^9, 3.6752452952635193`*^9}, {3.6752455965712852`*^9, 
   3.675245614489789*^9}, 3.675272485838872*^9, {3.675272601160602*^9, 
   3.67527271885688*^9}, 3.675272793273382*^9, 3.675272846678245*^9, 
   3.675503699806039*^9, {3.675507867971129*^9, 3.6755078958091373`*^9}, 
   3.67550935516679*^9, 3.675509425533766*^9, {3.6759354173925447`*^9, 
   3.67593542778658*^9}, 3.675935534043977*^9, {3.6759356389280024`*^9, 
   3.6759356598173847`*^9}, {3.675935749004092*^9, 3.6759357720758543`*^9}, 
   3.6759421296376123`*^9, 3.675958787663187*^9, 3.675962599266767*^9, 
   3.6760054406677027`*^9, 3.676389732279505*^9, {3.67644174352247*^9, 
   3.676441751092914*^9}, 3.676475067922023*^9, 3.677558347572921*^9, 
   3.6789371436314898`*^9, 3.6789382478871098`*^9, 3.683896779420425*^9, 
   3.683896904192246*^9, 3.6838969947649813`*^9, 3.6838992605164824`*^9, 
   3.683899622598269*^9, 3.683899819133437*^9, 3.683906280399602*^9, 
   3.6839068019023046`*^9, 3.683949355652266*^9, 3.6839498914696693`*^9, 
   3.683952408955373*^9, 3.683958936989856*^9, 3.6851944185927553`*^9, 
   3.685194582335441*^9, 3.6852590806499767`*^9, 3.685706267130395*^9, 
   3.685711755199422*^9, 3.685712201246606*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"From 3=(94|45)      {regions} = Relevant Domain Index (Old \
Index)\"\>", 
   "\[InvisibleSpace]", "\<\"\\n From 4=(94|46) via (59) = 7 (52), label \
=((2|1))\"\>", 
   "\[InvisibleSpace]", "\<\"\\n From 140=(44|93) via \
(90|78|22|20|2|79|98|69|44|38|26|74|86|57) = 261 (1397), label =((2|1))\"\>"}],
  SequenceForm[
  "From 3=(94|45)      {regions} = Relevant Domain Index (Old Index)", 
   "\n From 4=(94|46) via (59) = 7 (52), label =((2|1))", 
   "\n From 140=(44|93) via (90|78|22|20|2|79|98|69|44|38|26|74|86|57) = 261 \
(1397), label =((2|1))"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.674149533028758*^9, 3.674149613295639*^9, {3.67422875015836*^9, 
   3.6742287793379374`*^9}, 3.674268636201438*^9, {3.674268790888933*^9, 
   3.674268812213994*^9}, 3.674269108319046*^9, 3.674276555521348*^9, 
   3.674278431214143*^9, 3.674279561803392*^9, 3.675240304731463*^9, 
   3.67524055059062*^9, 3.675242328123254*^9, 3.67524519978808*^9, {
   3.675245270088979*^9, 3.6752452952635193`*^9}, {3.6752455965712852`*^9, 
   3.675245614489789*^9}, 3.675272485838872*^9, {3.675272601160602*^9, 
   3.67527271885688*^9}, 3.675272793273382*^9, 3.675272846678245*^9, 
   3.675503699806039*^9, {3.675507867971129*^9, 3.6755078958091373`*^9}, 
   3.67550935516679*^9, 3.675509425533766*^9, {3.6759354173925447`*^9, 
   3.67593542778658*^9}, 3.675935534043977*^9, {3.6759356389280024`*^9, 
   3.6759356598173847`*^9}, {3.675935749004092*^9, 3.6759357720758543`*^9}, 
   3.6759421296376123`*^9, 3.675958787663187*^9, 3.675962599266767*^9, 
   3.6760054406677027`*^9, 3.676389732279505*^9, {3.67644174352247*^9, 
   3.676441751092914*^9}, 3.676475067922023*^9, 3.677558347572921*^9, 
   3.6789371436314898`*^9, 3.6789382478871098`*^9, 3.683896779420425*^9, 
   3.683896904192246*^9, 3.6838969947649813`*^9, 3.6838992605164824`*^9, 
   3.683899622598269*^9, 3.683899819133437*^9, 3.683906280399602*^9, 
   3.6839068019023046`*^9, 3.683949355652266*^9, 3.6839498914696693`*^9, 
   3.683952408955373*^9, 3.683958936989856*^9, 3.6851944185927553`*^9, 
   3.685194582335441*^9, 3.6852590806499767`*^9, 3.685706267130395*^9, 
   3.685711755199422*^9, 3.6857122012475767`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Initial cancellation (de-niceification)", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.6839025833159637`*^9}, {3.683902614317812*^9, 3.683902621444993*^9}, {
  3.6839026606787653`*^9, 3.683902706656199*^9}, {3.683902768385414*^9, 
  3.6839028035945807`*^9}}],

Cell[BoxData[
 RowBox[{"Step4CancellationPreparation", ";"}]], "Input",
 CellChangeTimes->{{3.6838972567262897`*^9, 3.6838972613485126`*^9}, 
   3.685194519470417*^9, {3.68524888962287*^9, 3.685248890046817*^9}}],

Cell["\<\
The next step can take quite a while for large diagrams. Consider using a \
computer with a single fast kernel to speed up, as no parallel evaluation is \
possible.\
\>", "Text",
 CellChangeTimes->{{3.683904487701765*^9, 3.683904540055222*^9}, {
  3.683906443512352*^9, 3.6839064977306423`*^9}, {3.683907404281674*^9, 
  3.683907411497081*^9}, {3.683907443442786*^9, 3.683907445257428*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"BackToStart", "=", 
   RowBox[{"CancellationSparse", "[", 
    RowBox[{"StructureMapsSparse", ",", "generators"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MMit", "=", 
   RowBox[{"BackToStart", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"generatorsit", "=", 
    RowBox[{"BackToStart", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "backup", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{"BackupFilePath", "<>", "\"\<_AfterCancellation.mx\>\""}], ",", 
    "\"\<Global`\>\""}], "]"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\< << backup saved at: \>\"", " ", ",", 
    RowBox[{"BackupFilePath", "<>", "\"\<_AfterCancellation.mx >>\>\""}]}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.675529652739524*^9, 3.675529692839591*^9}, {
   3.675533781109782*^9, 3.675533788559823*^9}, {3.6755339029195147`*^9, 
   3.6755339057155733`*^9}, {3.675534517304041*^9, 3.67553451981328*^9}, {
   3.6755354813960943`*^9, 3.6755354971737413`*^9}, {3.675535640875539*^9, 
   3.6755356519778547`*^9}, {3.6755359652661943`*^9, 3.675535976345201*^9}, {
   3.6755360643622417`*^9, 3.675536064611867*^9}, {3.6755361393965387`*^9, 
   3.6755361396533003`*^9}, {3.6755709179569883`*^9, 3.675570929236774*^9}, {
   3.675571665947143*^9, 3.675571678890936*^9}, 3.675571917736599*^9, {
   3.675571979826198*^9, 3.6755720109772253`*^9}, 3.675573257411477*^9, {
   3.675574565159875*^9, 3.6755745664054403`*^9}, {3.6755823477349453`*^9, 
   3.6755823483031054`*^9}, {3.6755900229971848`*^9, 3.675590024322789*^9}, {
   3.675595572936466*^9, 3.675595573174676*^9}, {3.675599437786158*^9, 
   3.6755994407980137`*^9}, {3.675682262423912*^9, 3.675682263327428*^9}, {
   3.675683187529191*^9, 3.675683212504593*^9}, {3.6756905066294813`*^9, 
   3.6756905090293922`*^9}, {3.675865338794071*^9, 3.6758653399670467`*^9}, {
   3.675867831309825*^9, 3.675867832071665*^9}, {3.675936856885241*^9, 
   3.675936857843165*^9}, 3.675942144804379*^9, {3.6851946075638866`*^9, 
   3.6851946736934967`*^9}, {3.6851958500589848`*^9, 3.685195851450302*^9}, {
   3.6856928016572037`*^9, 3.68569280207942*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{RowBox[{"\"17:56:54\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"TimeObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"17", ",", "56", ",", "54.136596`"}], "}"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "TimeObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.675572006401083*^9, 3.6755720142676477`*^9}, {
   3.6755724810671797`*^9, 3.6755725163027477`*^9}, {3.6755726014468203`*^9, 
   3.6755726042007113`*^9}, 3.675572832423069*^9, {3.6755731727076263`*^9, 
   3.675573260843977*^9}, 3.675573532159712*^9, {3.675573721837899*^9, 
   3.675573752056282*^9}, {3.675573782652417*^9, 3.6755738066460943`*^9}, {
   3.675573898552917*^9, 3.6755739274110928`*^9}, {3.675574004200198*^9, 
   3.675574008538425*^9}, 3.675574053034545*^9, {3.675574280711363*^9, 
   3.675574297288308*^9}, 3.675574462790161*^9, 3.675574586089883*^9, 
   3.675574637476365*^9, 3.675574839226425*^9, {3.675574890495219*^9, 
   3.675574899961628*^9}, {3.6755750577441473`*^9, 3.6755750653479033`*^9}, {
   3.67557536517969*^9, 3.675575374622838*^9}, 3.67558241864917*^9, 
   3.675595561804577*^9, 3.675595598189539*^9, 3.675596941501546*^9, {
   3.6755969799136963`*^9, 3.675596981891532*^9}, {3.6755985390385427`*^9, 
   3.6755985603346*^9}, 3.675598655784644*^9, 3.675598710761747*^9, 
   3.675598772277358*^9, 3.675598982611813*^9, 3.6755990365712214`*^9, 
   3.675599124714926*^9, 3.675599190525057*^9, 3.6755992265054293`*^9, 
   3.6755993517965727`*^9, 3.675599384154059*^9, 3.675599441691959*^9, 
   3.6755995793084993`*^9, 3.675600493810341*^9, 3.675601419908771*^9, 
   3.6756020555122337`*^9, 3.6756023632210083`*^9, 3.675602807876725*^9, 
   3.675602897602737*^9, {3.6756033421530533`*^9, 3.675603380919065*^9}, 
   3.675613375417395*^9, 3.675613494839464*^9, 3.675656390071207*^9, 
   3.6756832342389383`*^9, 3.675683357975985*^9, 3.675857704474587*^9, 
   3.675862632474606*^9, 3.6758648822207727`*^9, 3.675865049216236*^9, 
   3.67586513788349*^9, {3.675865233131024*^9, 3.675865257251742*^9}, {
   3.6758653420784893`*^9, 3.675865356836982*^9}, 3.6758656228927298`*^9, 
   3.675865747362034*^9, {3.675865818783901*^9, 3.675865835891333*^9}, {
   3.6758658670111237`*^9, 3.675865896860029*^9}, 3.675865958760379*^9, 
   3.6758676158396473`*^9, {3.675867824560811*^9, 3.675867834230739*^9}, {
   3.675936848949038*^9, 3.675936860094269*^9}, 3.675942150157858*^9, 
   3.6759589153553867`*^9, 3.675959692249486*^9, 3.675959749337008*^9, 
   3.675959793505755*^9, {3.675962726520094*^9, 3.675962732940042*^9}, 
   3.6759631992326183`*^9, 3.676005076509894*^9, 3.6760054510397987`*^9, 
   3.6760922799521914`*^9, 3.676145031860186*^9, 3.67752770975972*^9, 
   3.6781944003152027`*^9, 3.678938324033092*^9, 3.678938762397016*^9, 
   3.678938841034732*^9, 3.678938888097413*^9, 3.679373237470869*^9, 
   3.679379242564719*^9, 3.679379516825293*^9, 3.679381106126199*^9, 
   3.679381156825899*^9, 3.6793821749785*^9, 3.6793823448314533`*^9, 
   3.679382425135206*^9, 3.683899292519908*^9, 3.683899851402754*^9, 
   3.6839027549793243`*^9, 3.683906415792178*^9, 3.683906819144183*^9, 
   3.683949372390581*^9, 3.6839498985827827`*^9, 3.6839524145676823`*^9, 
   3.683958943103503*^9, 3.6851945867973022`*^9, 3.685194616981819*^9, 
   3.68519478292586*^9, 3.685195855352476*^9, 3.685195900536501*^9, 
   3.685195987695903*^9, 3.685249178033299*^9, 3.685259097524781*^9, 
   3.685706272015841*^9, 3.685711817356892*^9, 3.685712214156995*^9}],

Cell[BoxData["\<\"Finished calculation after 213 iterations.\"\>"], "Print",
 CellChangeTimes->{{3.675572006401083*^9, 3.6755720142676477`*^9}, {
   3.6755724810671797`*^9, 3.6755725163027477`*^9}, {3.6755726014468203`*^9, 
   3.6755726042007113`*^9}, 3.675572832423069*^9, {3.6755731727076263`*^9, 
   3.675573260843977*^9}, 3.675573532159712*^9, {3.675573721837899*^9, 
   3.675573752056282*^9}, {3.675573782652417*^9, 3.6755738066460943`*^9}, {
   3.675573898552917*^9, 3.6755739274110928`*^9}, {3.675574004200198*^9, 
   3.675574008538425*^9}, 3.675574053034545*^9, {3.675574280711363*^9, 
   3.675574297288308*^9}, 3.675574462790161*^9, 3.675574586089883*^9, 
   3.675574637476365*^9, 3.675574839226425*^9, {3.675574890495219*^9, 
   3.675574899961628*^9}, {3.6755750577441473`*^9, 3.6755750653479033`*^9}, {
   3.67557536517969*^9, 3.675575374622838*^9}, 3.67558241864917*^9, 
   3.675595561804577*^9, 3.675595598189539*^9, 3.675596941501546*^9, {
   3.6755969799136963`*^9, 3.675596981891532*^9}, {3.6755985390385427`*^9, 
   3.6755985603346*^9}, 3.675598655784644*^9, 3.675598710761747*^9, 
   3.675598772277358*^9, 3.675598982611813*^9, 3.6755990365712214`*^9, 
   3.675599124714926*^9, 3.675599190525057*^9, 3.6755992265054293`*^9, 
   3.6755993517965727`*^9, 3.675599384154059*^9, 3.675599441691959*^9, 
   3.6755995793084993`*^9, 3.675600493810341*^9, 3.675601419908771*^9, 
   3.6756020555122337`*^9, 3.6756023632210083`*^9, 3.675602807876725*^9, 
   3.675602897602737*^9, {3.6756033421530533`*^9, 3.675603380919065*^9}, 
   3.675613375417395*^9, 3.675613494839464*^9, 3.675656390071207*^9, 
   3.6756832342389383`*^9, 3.675683357975985*^9, 3.675857704474587*^9, 
   3.675862632474606*^9, 3.6758648822207727`*^9, 3.675865049216236*^9, 
   3.67586513788349*^9, {3.675865233131024*^9, 3.675865257251742*^9}, {
   3.6758653420784893`*^9, 3.675865356836982*^9}, 3.6758656228927298`*^9, 
   3.675865747362034*^9, {3.675865818783901*^9, 3.675865835891333*^9}, {
   3.6758658670111237`*^9, 3.675865896860029*^9}, 3.675865958760379*^9, 
   3.6758676158396473`*^9, {3.675867824560811*^9, 3.675867834230739*^9}, {
   3.675936848949038*^9, 3.675936860094269*^9}, 3.675942150157858*^9, 
   3.6759589153553867`*^9, 3.675959692249486*^9, 3.675959749337008*^9, 
   3.675959793505755*^9, {3.675962726520094*^9, 3.675962732940042*^9}, 
   3.6759631992326183`*^9, 3.676005076509894*^9, 3.6760054510397987`*^9, 
   3.6760922799521914`*^9, 3.676145031860186*^9, 3.67752770975972*^9, 
   3.6781944003152027`*^9, 3.678938324033092*^9, 3.678938762397016*^9, 
   3.678938841034732*^9, 3.678938888097413*^9, 3.679373237470869*^9, 
   3.679379242564719*^9, 3.679379516825293*^9, 3.679381106126199*^9, 
   3.679381156825899*^9, 3.6793821749785*^9, 3.6793823448314533`*^9, 
   3.679382425135206*^9, 3.683899292519908*^9, 3.683899851402754*^9, 
   3.6839027549793243`*^9, 3.683906415792178*^9, 3.683906819144183*^9, 
   3.683949372390581*^9, 3.6839498985827827`*^9, 3.6839524145676823`*^9, 
   3.683958943103503*^9, 3.6851945867973022`*^9, 3.685194616981819*^9, 
   3.68519478292586*^9, 3.685195855352476*^9, 3.685195900536501*^9, 
   3.685195987695903*^9, 3.685249178033299*^9, 3.685259097524781*^9, 
   3.685706272015841*^9, 3.685711817356892*^9, 3.6857122143246593`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\" generators left.\"\>"}],
  SequenceForm["There are ", 11, " generators left."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.675572006401083*^9, 3.6755720142676477`*^9}, {
   3.6755724810671797`*^9, 3.6755725163027477`*^9}, {3.6755726014468203`*^9, 
   3.6755726042007113`*^9}, 3.675572832423069*^9, {3.6755731727076263`*^9, 
   3.675573260843977*^9}, 3.675573532159712*^9, {3.675573721837899*^9, 
   3.675573752056282*^9}, {3.675573782652417*^9, 3.6755738066460943`*^9}, {
   3.675573898552917*^9, 3.6755739274110928`*^9}, {3.675574004200198*^9, 
   3.675574008538425*^9}, 3.675574053034545*^9, {3.675574280711363*^9, 
   3.675574297288308*^9}, 3.675574462790161*^9, 3.675574586089883*^9, 
   3.675574637476365*^9, 3.675574839226425*^9, {3.675574890495219*^9, 
   3.675574899961628*^9}, {3.6755750577441473`*^9, 3.6755750653479033`*^9}, {
   3.67557536517969*^9, 3.675575374622838*^9}, 3.67558241864917*^9, 
   3.675595561804577*^9, 3.675595598189539*^9, 3.675596941501546*^9, {
   3.6755969799136963`*^9, 3.675596981891532*^9}, {3.6755985390385427`*^9, 
   3.6755985603346*^9}, 3.675598655784644*^9, 3.675598710761747*^9, 
   3.675598772277358*^9, 3.675598982611813*^9, 3.6755990365712214`*^9, 
   3.675599124714926*^9, 3.675599190525057*^9, 3.6755992265054293`*^9, 
   3.6755993517965727`*^9, 3.675599384154059*^9, 3.675599441691959*^9, 
   3.6755995793084993`*^9, 3.675600493810341*^9, 3.675601419908771*^9, 
   3.6756020555122337`*^9, 3.6756023632210083`*^9, 3.675602807876725*^9, 
   3.675602897602737*^9, {3.6756033421530533`*^9, 3.675603380919065*^9}, 
   3.675613375417395*^9, 3.675613494839464*^9, 3.675656390071207*^9, 
   3.6756832342389383`*^9, 3.675683357975985*^9, 3.675857704474587*^9, 
   3.675862632474606*^9, 3.6758648822207727`*^9, 3.675865049216236*^9, 
   3.67586513788349*^9, {3.675865233131024*^9, 3.675865257251742*^9}, {
   3.6758653420784893`*^9, 3.675865356836982*^9}, 3.6758656228927298`*^9, 
   3.675865747362034*^9, {3.675865818783901*^9, 3.675865835891333*^9}, {
   3.6758658670111237`*^9, 3.675865896860029*^9}, 3.675865958760379*^9, 
   3.6758676158396473`*^9, {3.675867824560811*^9, 3.675867834230739*^9}, {
   3.675936848949038*^9, 3.675936860094269*^9}, 3.675942150157858*^9, 
   3.6759589153553867`*^9, 3.675959692249486*^9, 3.675959749337008*^9, 
   3.675959793505755*^9, {3.675962726520094*^9, 3.675962732940042*^9}, 
   3.6759631992326183`*^9, 3.676005076509894*^9, 3.6760054510397987`*^9, 
   3.6760922799521914`*^9, 3.676145031860186*^9, 3.67752770975972*^9, 
   3.6781944003152027`*^9, 3.678938324033092*^9, 3.678938762397016*^9, 
   3.678938841034732*^9, 3.678938888097413*^9, 3.679373237470869*^9, 
   3.679379242564719*^9, 3.679379516825293*^9, 3.679381106126199*^9, 
   3.679381156825899*^9, 3.6793821749785*^9, 3.6793823448314533`*^9, 
   3.679382425135206*^9, 3.683899292519908*^9, 3.683899851402754*^9, 
   3.6839027549793243`*^9, 3.683906415792178*^9, 3.683906819144183*^9, 
   3.683949372390581*^9, 3.6839498985827827`*^9, 3.6839524145676823`*^9, 
   3.683958943103503*^9, 3.6851945867973022`*^9, 3.685194616981819*^9, 
   3.68519478292586*^9, 3.685195855352476*^9, 3.685195900536501*^9, 
   3.685195987695903*^9, 3.685249178033299*^9, 3.685259097524781*^9, 
   3.685706272015841*^9, 3.685711817356892*^9, 3.685712214325186*^9}],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"17:56:54\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"TimeObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"17", ",", "56", ",", "54.315876`"}], "}"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "TimeObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.675572006401083*^9, 3.6755720142676477`*^9}, {
   3.6755724810671797`*^9, 3.6755725163027477`*^9}, {3.6755726014468203`*^9, 
   3.6755726042007113`*^9}, 3.675572832423069*^9, {3.6755731727076263`*^9, 
   3.675573260843977*^9}, 3.675573532159712*^9, {3.675573721837899*^9, 
   3.675573752056282*^9}, {3.675573782652417*^9, 3.6755738066460943`*^9}, {
   3.675573898552917*^9, 3.6755739274110928`*^9}, {3.675574004200198*^9, 
   3.675574008538425*^9}, 3.675574053034545*^9, {3.675574280711363*^9, 
   3.675574297288308*^9}, 3.675574462790161*^9, 3.675574586089883*^9, 
   3.675574637476365*^9, 3.675574839226425*^9, {3.675574890495219*^9, 
   3.675574899961628*^9}, {3.6755750577441473`*^9, 3.6755750653479033`*^9}, {
   3.67557536517969*^9, 3.675575374622838*^9}, 3.67558241864917*^9, 
   3.675595561804577*^9, 3.675595598189539*^9, 3.675596941501546*^9, {
   3.6755969799136963`*^9, 3.675596981891532*^9}, {3.6755985390385427`*^9, 
   3.6755985603346*^9}, 3.675598655784644*^9, 3.675598710761747*^9, 
   3.675598772277358*^9, 3.675598982611813*^9, 3.6755990365712214`*^9, 
   3.675599124714926*^9, 3.675599190525057*^9, 3.6755992265054293`*^9, 
   3.6755993517965727`*^9, 3.675599384154059*^9, 3.675599441691959*^9, 
   3.6755995793084993`*^9, 3.675600493810341*^9, 3.675601419908771*^9, 
   3.6756020555122337`*^9, 3.6756023632210083`*^9, 3.675602807876725*^9, 
   3.675602897602737*^9, {3.6756033421530533`*^9, 3.675603380919065*^9}, 
   3.675613375417395*^9, 3.675613494839464*^9, 3.675656390071207*^9, 
   3.6756832342389383`*^9, 3.675683357975985*^9, 3.675857704474587*^9, 
   3.675862632474606*^9, 3.6758648822207727`*^9, 3.675865049216236*^9, 
   3.67586513788349*^9, {3.675865233131024*^9, 3.675865257251742*^9}, {
   3.6758653420784893`*^9, 3.675865356836982*^9}, 3.6758656228927298`*^9, 
   3.675865747362034*^9, {3.675865818783901*^9, 3.675865835891333*^9}, {
   3.6758658670111237`*^9, 3.675865896860029*^9}, 3.675865958760379*^9, 
   3.6758676158396473`*^9, {3.675867824560811*^9, 3.675867834230739*^9}, {
   3.675936848949038*^9, 3.675936860094269*^9}, 3.675942150157858*^9, 
   3.6759589153553867`*^9, 3.675959692249486*^9, 3.675959749337008*^9, 
   3.675959793505755*^9, {3.675962726520094*^9, 3.675962732940042*^9}, 
   3.6759631992326183`*^9, 3.676005076509894*^9, 3.6760054510397987`*^9, 
   3.6760922799521914`*^9, 3.676145031860186*^9, 3.67752770975972*^9, 
   3.6781944003152027`*^9, 3.678938324033092*^9, 3.678938762397016*^9, 
   3.678938841034732*^9, 3.678938888097413*^9, 3.679373237470869*^9, 
   3.679379242564719*^9, 3.679379516825293*^9, 3.679381106126199*^9, 
   3.679381156825899*^9, 3.6793821749785*^9, 3.6793823448314533`*^9, 
   3.679382425135206*^9, 3.683899292519908*^9, 3.683899851402754*^9, 
   3.6839027549793243`*^9, 3.683906415792178*^9, 3.683906819144183*^9, 
   3.683949372390581*^9, 3.6839498985827827`*^9, 3.6839524145676823`*^9, 
   3.683958943103503*^9, 3.6851945867973022`*^9, 3.685194616981819*^9, 
   3.68519478292586*^9, 3.685195855352476*^9, 3.685195900536501*^9, 
   3.685195987695903*^9, 3.685249178033299*^9, 3.685259097524781*^9, 
   3.685706272015841*^9, 3.685711817356892*^9, 3.685712214327135*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" << backup saved at: \"\>", 
   "\[InvisibleSpace]", \
"\<\"/mhome/dpmms/c/cbz20/Documents/PhD/Research/thesis/BSFH/Backups/2m3ptBSD_\
AfterCancellation.mx >>\"\>"}],
  SequenceForm[
  " << backup saved at: ", 
   "/mhome/dpmms/c/cbz20/Documents/PhD/Research/thesis/BSFH/Backups/2m3ptBSD_\
AfterCancellation.mx >>"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.675572006401083*^9, 3.6755720142676477`*^9}, {
   3.6755724810671797`*^9, 3.6755725163027477`*^9}, {3.6755726014468203`*^9, 
   3.6755726042007113`*^9}, 3.675572832423069*^9, {3.6755731727076263`*^9, 
   3.675573260843977*^9}, 3.675573532159712*^9, {3.675573721837899*^9, 
   3.675573752056282*^9}, {3.675573782652417*^9, 3.6755738066460943`*^9}, {
   3.675573898552917*^9, 3.6755739274110928`*^9}, {3.675574004200198*^9, 
   3.675574008538425*^9}, 3.675574053034545*^9, {3.675574280711363*^9, 
   3.675574297288308*^9}, 3.675574462790161*^9, 3.675574586089883*^9, 
   3.675574637476365*^9, 3.675574839226425*^9, {3.675574890495219*^9, 
   3.675574899961628*^9}, {3.6755750577441473`*^9, 3.6755750653479033`*^9}, {
   3.67557536517969*^9, 3.675575374622838*^9}, 3.67558241864917*^9, 
   3.675595561804577*^9, 3.675595598189539*^9, 3.675596941501546*^9, {
   3.6755969799136963`*^9, 3.675596981891532*^9}, {3.6755985390385427`*^9, 
   3.6755985603346*^9}, 3.675598655784644*^9, 3.675598710761747*^9, 
   3.675598772277358*^9, 3.675598982611813*^9, 3.6755990365712214`*^9, 
   3.675599124714926*^9, 3.675599190525057*^9, 3.6755992265054293`*^9, 
   3.6755993517965727`*^9, 3.675599384154059*^9, 3.675599441691959*^9, 
   3.6755995793084993`*^9, 3.675600493810341*^9, 3.675601419908771*^9, 
   3.6756020555122337`*^9, 3.6756023632210083`*^9, 3.675602807876725*^9, 
   3.675602897602737*^9, {3.6756033421530533`*^9, 3.675603380919065*^9}, 
   3.675613375417395*^9, 3.675613494839464*^9, 3.675656390071207*^9, 
   3.6756832342389383`*^9, 3.675683357975985*^9, 3.675857704474587*^9, 
   3.675862632474606*^9, 3.6758648822207727`*^9, 3.675865049216236*^9, 
   3.67586513788349*^9, {3.675865233131024*^9, 3.675865257251742*^9}, {
   3.6758653420784893`*^9, 3.675865356836982*^9}, 3.6758656228927298`*^9, 
   3.675865747362034*^9, {3.675865818783901*^9, 3.675865835891333*^9}, {
   3.6758658670111237`*^9, 3.675865896860029*^9}, 3.675865958760379*^9, 
   3.6758676158396473`*^9, {3.675867824560811*^9, 3.675867834230739*^9}, {
   3.675936848949038*^9, 3.675936860094269*^9}, 3.675942150157858*^9, 
   3.6759589153553867`*^9, 3.675959692249486*^9, 3.675959749337008*^9, 
   3.675959793505755*^9, {3.675962726520094*^9, 3.675962732940042*^9}, 
   3.6759631992326183`*^9, 3.676005076509894*^9, 3.6760054510397987`*^9, 
   3.6760922799521914`*^9, 3.676145031860186*^9, 3.67752770975972*^9, 
   3.6781944003152027`*^9, 3.678938324033092*^9, 3.678938762397016*^9, 
   3.678938841034732*^9, 3.678938888097413*^9, 3.679373237470869*^9, 
   3.679379242564719*^9, 3.679379516825293*^9, 3.679381106126199*^9, 
   3.679381156825899*^9, 3.6793821749785*^9, 3.6793823448314533`*^9, 
   3.679382425135206*^9, 3.683899292519908*^9, 3.683899851402754*^9, 
   3.6839027549793243`*^9, 3.683906415792178*^9, 3.683906819144183*^9, 
   3.683949372390581*^9, 3.6839498985827827`*^9, 3.6839524145676823`*^9, 
   3.683958943103503*^9, 3.6851945867973022`*^9, 3.685194616981819*^9, 
   3.68519478292586*^9, 3.685195855352476*^9, 3.685195900536501*^9, 
   3.685195987695903*^9, 3.685249178033299*^9, 3.685259097524781*^9, 
   3.685706272015841*^9, 3.685711817356892*^9, 3.685712214364999*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", 
   RowBox[{"(", 
    RowBox[{"BackupFilePath", "<>", "\"\<_AfterCancellation.mx\>\""}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.675682414716271*^9, 3.675682416691991*^9}, 
   3.675683195825262*^9, {3.675747922268229*^9, 3.675747929553258*^9}, {
   3.676175514307502*^9, 3.676175515721424*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Post-processing: Further cancellations and homotopies", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.6839025833159637`*^9}, {3.683902614317812*^9, 3.683902621444993*^9}, {
  3.6839026606787653`*^9, 3.683902706656199*^9}, {3.683902768385414*^9, 
  3.6839028035945807`*^9}, {3.683906361254035*^9, 3.683906397535213*^9}}],

Cell[BoxData[
 RowBox[{"Step5PostProcessing", ";"}]], "Input",
 CellChangeTimes->{
  3.683897532395102*^9, {3.6839058148344393`*^9, 3.683905815122682*^9}, {
   3.683905991192045*^9, 3.6839059922611847`*^9}, {3.685194541520829*^9, 
   3.685194543848864*^9}, {3.685248894086935*^9, 3.6852488943255787`*^9}, {
   3.685693093120482*^9, 3.685693117431604*^9}, {3.685695524119947*^9, 
   3.685695530703979*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PlotGraph", "[", "MMit", "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GenTableWithIdems", "[", "gens_", "]"}], " ", "displays", " ", 
     "a", " ", "list", " ", "of", " ", "idempotents", " ", "and", " ", 
     "their", " ", "generators"}], ";"}], "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"GenTableWithIdems", "[", "generatorsit", "]"}]}], "Input",
 CellChangeTimes->{{3.6761773820432796`*^9, 3.676177384954527*^9}, 
   3.676177617306233*^9, 3.6761786321171417`*^9, {3.6839495373610287`*^9, 
   3.683949538281969*^9}, {3.685693132401354*^9, 3.6856931784270372`*^9}, {
   3.6856955535368137`*^9, 3.6856955843935833`*^9}, {3.685697559716579*^9, 
   3.685697559947776*^9}, 3.685706283228877*^9}],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJxTTMoPSmVmYGDghmIQGxV8sMcQGhUfFR8VH+LiuMBgc+eoOH4wVMwfKuK4
wKg7B9bewSaOCwyUvcPVPdQyZ+DDAQDM3IBr
   "], {{0, 0}, {11, 11}}, {0, 1}],
  Frame->Automatic,
  FrameLabel->{None, None},
  FrameTicks->{{None, None}, {None, None}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultPlotStyle" -> 
    Automatic}]], "Print",
 CellChangeTimes->{{3.685706277430007*^9, 3.685706283816469*^9}, 
   3.685711824375615*^9, 3.6857122211602287`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"{", 
       RowBox[{"\<\"d\"\>", ",", "\<\"x\"\>"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "9", ",", "10", ",", "11"}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{"\<\"c\"\>", ",", "\<\"x\"\>"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8"}], "}"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685706283820657*^9, 3.6857118243768883`*^9, 
  3.685712221162162*^9}]
}, Open  ]],

Cell["\<\
Evaluate the next function only if the result above is reasonably small, i.e. \
if it has fewer than 50 generators, say. Otherwise, this can take quite a \
while and might use a lot of memory.\
\>", "Text",
 CellChangeTimes->{{3.683904487701765*^9, 3.683904540055222*^9}, {
  3.683906511938468*^9, 3.68390661591635*^9}, {3.6839074670110493`*^9, 
  3.683907472234708*^9}, {3.685256305636306*^9, 3.685256306532284*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"SANITY", " ", "CHECK"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AInftyQ", "[", "mat_", "]"}], " ", "checks", " ", "that", " ", 
      "the", " ", "structure", " ", 
      RowBox[{"map", " ", "'"}], 
      RowBox[{"mat", "'"}], " ", "satisfy", " ", 
      RowBox[{"\"\<D^2=0\>\"", ".", " ", "If"}], " ", "it", " ", "does", " ", 
      "not", " ", 
      RowBox[{"return", " ", "'"}], 
      RowBox[{"True", "'"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"something", " ", "went", " ", "wrong"}], ";"}]}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"AInftyQ", "[", "MMit", "]"}]}]], "Input",
 CellChangeTimes->{{3.683906626525436*^9, 3.683906629868657*^9}, {
  3.6839068283227663`*^9, 3.683906828467052*^9}, {3.6839513252538433`*^9, 
  3.683951325939283*^9}, {3.685194797671068*^9, 3.685194797799234*^9}, {
  3.685196004810017*^9, 3.685196039684505*^9}, {3.685196143798833*^9, 
  3.685196196664261*^9}, {3.685196239041091*^9, 3.68519625860972*^9}, {
  3.6851963564678707`*^9, 3.6851965517146797`*^9}, {3.68525768917494*^9, 
  3.685257706608857*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.685196552085421*^9, 3.685259122716757*^9, 
  3.685706298226635*^9, 3.685711827449998*^9, 3.685712224595457*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CarefulCancel1", "=", 
   RowBox[{"CarefulCancellation", "[", 
    RowBox[{"MMit", ",", "generatorsit"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MM1", "=", 
   RowBox[{"CarefulCancel1", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GG1", "=", 
   RowBox[{"CarefulCancel1", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6761752543259783`*^9, 3.676175337459744*^9}, {
   3.676175408702016*^9, 3.6761754091734247`*^9}, {3.6761754586476603`*^9, 
   3.676175483863119*^9}, {3.6761756365504932`*^9, 3.6761756366932783`*^9}, {
   3.676181697923071*^9, 3.67618170080893*^9}, {3.676181786491774*^9, 
   3.676181803043103*^9}, {3.676181845699214*^9, 3.676181850899927*^9}, {
   3.6761819942660027`*^9, 3.676182005800435*^9}, {3.676182125581752*^9, 
   3.676182180341146*^9}, {3.678365601919386*^9, 3.678365642786083*^9}, {
   3.679100821763163*^9, 3.67910105888132*^9}, 3.679101231862932*^9, {
   3.6793734417653027`*^9, 3.679373463948657*^9}, {3.6793812277833776`*^9, 
   3.679381285144319*^9}, {3.679381341196933*^9, 3.679381343026075*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{RowBox[{"\"17:57:10\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"TimeObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"17", ",", "57", ",", "10.415054`"}], "}"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "TimeObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.676175630167898*^9, 3.6761756432051477`*^9}, 
   3.676177633238863*^9, 3.676181718282309*^9, 3.676181805218286*^9, 
   3.676181851823415*^9, 3.676182006495245*^9, 3.676182181420231*^9, 
   3.676221922288815*^9, 3.6762219998584948`*^9, 3.676259911566552*^9, 
   3.676347690195682*^9, 3.676365991397257*^9, 3.6763879252666597`*^9, 
   3.676392629800563*^9, 3.676440169293993*^9, 3.676473474391552*^9, 
   3.677558391444075*^9, 3.67755939315864*^9, 3.677561474804204*^9, {
   3.678365630463592*^9, 3.678365643154956*^9}, 3.678438841809287*^9, 
   3.67910106886849*^9, 3.679101233304977*^9, {3.679228828213192*^9, 
   3.679228845187958*^9}, 3.6792292430359297`*^9, 3.679235213978156*^9, 
   3.679373465879586*^9, 3.679379276205572*^9, 3.679379653711396*^9, 
   3.679381175254533*^9, 3.679381220446678*^9, {3.679381278310419*^9, 
   3.679381286237536*^9}, 3.679381363721024*^9, 3.679382113895825*^9, 
   3.6793821789474087`*^9, {3.679382351073333*^9, 3.6793823563180857`*^9}, 
   3.679382428774447*^9, 3.6839008031636467`*^9, 3.683906842872005*^9, {
   3.683907938656304*^9, 3.683907945517867*^9}, 3.6839496031815987`*^9, 
   3.683949916694581*^9, 3.683952428309697*^9, 3.6839589662501383`*^9, 
   3.684043336180006*^9, 3.684043390906584*^9, 3.685196556483519*^9, 
   3.685257710349473*^9, 3.6852591238576803`*^9, 3.685706310640483*^9, 
   3.685711829094784*^9, 3.685712230435337*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"\<\"Finished calculation\"\>"},
      {"\<\"after 1 iteration.\"\>"},
      {
       GraphicsBox[RasterBox[CompressedData["
1:eJxTTMoPSmVmYGDghGIQGxV8sMcQGhUfFadYHBcYbO4cKuK4wFAxf7iG26i9
9BHHBUhVTyqgn38B3+NVyw==
         "], {{0, 0}, {9, 9}}, {0, 1}],
        Frame->Automatic,
        FrameLabel->{None, None},
        FrameTicks->{{None, None}, {None, None}},
        GridLinesStyle->Directive[
          GrayLevel[0.5, 0.4]],
        Method->{
         "DefaultBoundaryStyle" -> Automatic, "DefaultPlotStyle" -> 
          Automatic}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.676175630167898*^9, 3.6761756432051477`*^9}, 
   3.676177633238863*^9, 3.676181718282309*^9, 3.676181805218286*^9, 
   3.676181851823415*^9, 3.676182006495245*^9, 3.676182181420231*^9, 
   3.676221922288815*^9, 3.6762219998584948`*^9, 3.676259911566552*^9, 
   3.676347690195682*^9, 3.676365991397257*^9, 3.6763879252666597`*^9, 
   3.676392629800563*^9, 3.676440169293993*^9, 3.676473474391552*^9, 
   3.677558391444075*^9, 3.67755939315864*^9, 3.677561474804204*^9, {
   3.678365630463592*^9, 3.678365643154956*^9}, 3.678438841809287*^9, 
   3.67910106886849*^9, 3.679101233304977*^9, {3.679228828213192*^9, 
   3.679228845187958*^9}, 3.6792292430359297`*^9, 3.679235213978156*^9, 
   3.679373465879586*^9, 3.679379276205572*^9, 3.679379653711396*^9, 
   3.679381175254533*^9, 3.679381220446678*^9, {3.679381278310419*^9, 
   3.679381286237536*^9}, 3.679381363721024*^9, 3.679382113895825*^9, 
   3.6793821789474087`*^9, {3.679382351073333*^9, 3.6793823563180857`*^9}, 
   3.679382428774447*^9, 3.6839008031636467`*^9, 3.683906842872005*^9, {
   3.683907938656304*^9, 3.683907945517867*^9}, 3.6839496031815987`*^9, 
   3.683949916694581*^9, 3.683952428309697*^9, 3.6839589662501383`*^9, 
   3.684043336180006*^9, 3.684043390906584*^9, 3.685196556483519*^9, 
   3.685257710349473*^9, 3.6852591238576803`*^9, 3.685706310640483*^9, 
   3.685711829094784*^9, 3.685712230633353*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" generators left.\"\>"}],
  SequenceForm["There are ", 9, " generators left."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.676175630167898*^9, 3.6761756432051477`*^9}, 
   3.676177633238863*^9, 3.676181718282309*^9, 3.676181805218286*^9, 
   3.676181851823415*^9, 3.676182006495245*^9, 3.676182181420231*^9, 
   3.676221922288815*^9, 3.6762219998584948`*^9, 3.676259911566552*^9, 
   3.676347690195682*^9, 3.676365991397257*^9, 3.6763879252666597`*^9, 
   3.676392629800563*^9, 3.676440169293993*^9, 3.676473474391552*^9, 
   3.677558391444075*^9, 3.67755939315864*^9, 3.677561474804204*^9, {
   3.678365630463592*^9, 3.678365643154956*^9}, 3.678438841809287*^9, 
   3.67910106886849*^9, 3.679101233304977*^9, {3.679228828213192*^9, 
   3.679228845187958*^9}, 3.6792292430359297`*^9, 3.679235213978156*^9, 
   3.679373465879586*^9, 3.679379276205572*^9, 3.679379653711396*^9, 
   3.679381175254533*^9, 3.679381220446678*^9, {3.679381278310419*^9, 
   3.679381286237536*^9}, 3.679381363721024*^9, 3.679382113895825*^9, 
   3.6793821789474087`*^9, {3.679382351073333*^9, 3.6793823563180857`*^9}, 
   3.679382428774447*^9, 3.6839008031636467`*^9, 3.683906842872005*^9, {
   3.683907938656304*^9, 3.683907945517867*^9}, 3.6839496031815987`*^9, 
   3.683949916694581*^9, 3.683952428309697*^9, 3.6839589662501383`*^9, 
   3.684043336180006*^9, 3.684043390906584*^9, 3.685196556483519*^9, 
   3.685257710349473*^9, 3.6852591238576803`*^9, 3.685706310640483*^9, 
   3.685711829094784*^9, 3.6857122306345997`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The cancelled generators were \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"(11)\"\>"},
       {"\<\"11\"\>"},
       {"\<\"\[DownArrow]\"\>"},
       {"\<\"1\"\>"},
       {"\<\"(1)\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["The cancelled generators were ", 
   MatrixForm[{{"(11)"}, {"11"}, {"\[DownArrow]"}, {"1"}, {"(1)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.676175630167898*^9, 3.6761756432051477`*^9}, 
   3.676177633238863*^9, 3.676181718282309*^9, 3.676181805218286*^9, 
   3.676181851823415*^9, 3.676182006495245*^9, 3.676182181420231*^9, 
   3.676221922288815*^9, 3.6762219998584948`*^9, 3.676259911566552*^9, 
   3.676347690195682*^9, 3.676365991397257*^9, 3.6763879252666597`*^9, 
   3.676392629800563*^9, 3.676440169293993*^9, 3.676473474391552*^9, 
   3.677558391444075*^9, 3.67755939315864*^9, 3.677561474804204*^9, {
   3.678365630463592*^9, 3.678365643154956*^9}, 3.678438841809287*^9, 
   3.67910106886849*^9, 3.679101233304977*^9, {3.679228828213192*^9, 
   3.679228845187958*^9}, 3.6792292430359297`*^9, 3.679235213978156*^9, 
   3.679373465879586*^9, 3.679379276205572*^9, 3.679379653711396*^9, 
   3.679381175254533*^9, 3.679381220446678*^9, {3.679381278310419*^9, 
   3.679381286237536*^9}, 3.679381363721024*^9, 3.679382113895825*^9, 
   3.6793821789474087`*^9, {3.679382351073333*^9, 3.6793823563180857`*^9}, 
   3.679382428774447*^9, 3.6839008031636467`*^9, 3.683906842872005*^9, {
   3.683907938656304*^9, 3.683907945517867*^9}, 3.6839496031815987`*^9, 
   3.683949916694581*^9, 3.683952428309697*^9, 3.6839589662501383`*^9, 
   3.684043336180006*^9, 3.684043390906584*^9, 3.685196556483519*^9, 
   3.685257710349473*^9, 3.6852591238576803`*^9, 3.685706310640483*^9, 
   3.685711829094784*^9, 3.6857122306357107`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowGraph", "[", 
  RowBox[{"MM1", ",", "GG1"}], "]"}]], "Input"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {
       SparseArray[
       Automatic, {9, 9}, 0, {
        1, {{0, 0, 1, 2, 5, 5, 5, 5, 8, 10}, {{1}, {1}, {1}, {3}, {5}, {4}, {
          5}, {7}, {2}, {3}}}, Pattern}], Null}, {
      EdgeLabels -> {
        DirectedEdge[9, 2] -> {{"\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          8, 5] -> {{
           "\!\(\*SubscriptBox[\(\[Tau]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(13\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[8, 4] -> {{"\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          4, 5] -> {{
           "\!\(\*SubscriptBox[\(\[Epsilon]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          2, 1] -> {{
           "\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          9, 3] -> {{
           "\!\(\*SubscriptBox[\(\[Tau]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(13\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, DirectedEdge[4, 1] -> {{143, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[3, 1] -> {{"\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          4, 3] -> {{
           "\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          8, 7] -> {{
           "\!\(\*SubscriptBox[\(\[Tau]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Epsilon]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(2\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}}, 
       VertexLabels -> {
        6 -> Placed["6:(cx)", Above], 3 -> Placed["3:(cx)", Above], 5 -> 
         Placed["5:(cx)", Above], 8 -> Placed["8:(dx)", Above], 7 -> 
         Placed["7:(cx)", Above], 9 -> Placed["9:(dx)", Above], 4 -> 
         Placed["4:(cx)", Above], 2 -> Placed["2:(cx)", Above], 1 -> 
         Placed["1:(dx)", Above]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
        Medium], {
         ArrowBox[{{0.37501000000000007`, -2.37501}, {1.37501, -3.37501}}, 
          0.0353869508459016], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {0.8750100000000001, -2.87501},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.37501, -2.37501}, {1.37501, -3.37501}}, 
          0.0353869508459016], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(2\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {1.37501, -2.87501},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQbZmka8fKwOxQdCSqhovh234LKP+k6soPRge+7beC
8vmNNXqmTvkO57u8ue5nVPtjP0x/euAOC86qn3B+ZdJJT6nuX3D1FfLcTakb
fsPlUztqH756+QfOd5qrkLHK/B+czxP3RXTJzP/7z2x3qr33g8nhdh+T5PN6
hgPtO5qssh4zOcydvr6RX5fxQEbK29IV+5kcvDwZXb2vMB7I392kP7OXyeHh
4u9Js0qZDszd65Ru48vkkLx80u0/AswHPmXpyk76x+hwIfjSuqJlzAdyDzsF
zlrI6KCxctud36YsB/iPNzGHmjE65Cy3T52xn+XAjdK3xof2MDjM8sv18HBm
PVCf9G3f5U3/7Q0n35+zQI3tQJbxz3Yznn/2e7XiLN7/ZDuQE/f40JrWP/Z2
oi+lTPayH2h7vCXfTP63/fqgBpf8Ao4D2w/l9l2+8dNe7LHy1gXCnAeY/vDK
t2z6YV907HLOiWWcB1L6pyp6rPluf+BPf/YzTa4D92tYpskf+2bP3Bax8dcc
rgPQeLKHhBP3AQD/yMK1
          "]], 0.0353869508459016], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"143", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
          {2.2038627141529386`, -2.5264169002605645`}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2.37501, -1.37501}, {1.37501, -2.37501}}, 
          0.0353869508459016], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {1.87501, -1.87501},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2.37501, -1.37501}, {3.37501, -2.37501}}, 
          0.0353869508459016], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {2.87501, -1.87501},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2.37501, -0.37501000000000007`}, {2.37501, -1.37501}}, 
          0.0353869508459016], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {2.37501, -0.8750100000000001},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQbZmka8fKwOxwQjD7oybDjf35dkyn+ZOZHao+C0bU
Sdzev+n4KQGVa8wOE23D2hQ23tvP+K+N3ymSxYH5h7QdR+rD/dEPzY5nvmFx
yGu9LbN84+P9hwtvmc/uZ3XgOp55P8fu2X6z9YWJ15zYHK7tOdYayf1y/9aZ
f5yl2dgdrqR94s+VeLPfwbD6fuZNdgemo29ql6e+33+j9K3xoT0cDhte30pv
qfy4n/94E3OoGacDj5WZ3pOGT/tzDzsFzlrI6TDZzMNedsrn/Z+ydGUn/eN0
cHkoMFt/85f9c/c6pdv4cjnIWk1wlL73dX/e7ib9mb1cDkqOx4weiHzfn5Hy
tnTFfi6HwG+b8urCf+xv39FklfWYy2FVZNjXr0t/7j+73an23g8uB53sDcfc
GH7vh4QPt8MNrYOPCtL+7LeA8he+njIh68Tf/VZQfj2DhbiW2H84f7tJ6O7r
6gwHYPrNhMvCa3cxHIDJ75/97z6rMyOcH3DuXUjhQQT/1Sq3bftNmeD8PkM2
lo/zmeDmQePtAAD0Cr2r
          "]], 0.0353869508459016], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {3.203862714152939, -1.2236030997394352`},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2.37501, -0.37501000000000007`}, {
          0.37501000000000007`, -1.37501}}, 0.0353869508459016], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(2\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {1.37501, -0.8750100000000001},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.37501, -1.37501}, {0.37501000000000007`, -2.37501}}, 
          0.0353869508459016], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {0.8750100000000001, -1.87501},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.37501, -1.37501}, {1.37501, -2.37501}}, 
          0.0353869508459016], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {1.37501, -1.87501},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{1.37501, -3.37501}, 0.0353869508459016], 
         InsetBox["\<\"1:(dx)\"\>", 
          Offset[{0, 2}, {1.37501, -3.3396230491540986`}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.37501000000000007`, -2.37501}, 0.0353869508459016], 
         InsetBox["\<\"2:(cx)\"\>", 
          Offset[{0, 2}, {0.37501000000000007`, -2.3396230491540986`}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.37501, -2.37501}, 0.0353869508459016], 
         InsetBox["\<\"3:(cx)\"\>", 
          Offset[{0, 2}, {1.37501, -2.3396230491540986`}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.37501, -1.37501}, 0.0353869508459016], 
         InsetBox["\<\"4:(cx)\"\>", 
          Offset[{0, 2}, {2.37501, -1.3396230491540986`}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.37501, -2.37501}, 0.0353869508459016], 
         InsetBox["\<\"5:(cx)\"\>", 
          Offset[{0, 2}, {3.37501, -2.3396230491540986`}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.37501000000000007`, -4.12503}, 0.0353869508459016], 
         InsetBox["\<\"6:(cx)\"\>", 
          Offset[{0, 2}, {0.37501000000000007`, -4.089643049154098}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.37501000000000007`, -1.37501}, 0.0353869508459016], 
         InsetBox["\<\"7:(cx)\"\>", 
          Offset[{0, 2}, {0.37501000000000007`, -1.3396230491540986`}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.37501, -0.37501000000000007`}, 0.0353869508459016], 
         InsetBox["\<\"8:(dx)\"\>", 
          Offset[{0, 2}, {2.37501, -0.33962304915409847`}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.37501, -1.37501}, 0.0353869508459016], 
         InsetBox["\<\"9:(dx)\"\>", 
          Offset[{0, 2}, {1.37501, -1.3396230491540986`}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None,
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{402., Automatic}]], "Output",
 CellChangeTimes->{{3.685706314619673*^9, 3.685706324726777*^9}, 
   3.6857118309603443`*^9, 3.685712236580947*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AutoCleanPosns1", "=", " ", 
   RowBox[{"AutoCleanPosns", "[", 
    RowBox[{"MM1", ",", "GG1", ",", 
     RowBox[{"Tuples", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Range", "[", "9", "]"}], ",", 
        RowBox[{"Range", "[", "9", "]"}]}], "}"}], "]"}], ",", "50"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MM2", "=", 
   RowBox[{"AutoCleanPosns1", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GG2", "=", "GG1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.679237416285112*^9, 3.679237474026512*^9}, 
   3.6792375781449423`*^9, {3.6793735860487337`*^9, 3.679373609456627*^9}, {
   3.679376263071794*^9, 3.679376264565131*^9}, {3.679377331889419*^9, 
   3.679377346917666*^9}, {3.67938132383418*^9, 3.6793813873714037`*^9}, {
   3.684046367595406*^9, 3.6840463777905207`*^9}, 3.685196574589794*^9, {
   3.685712264981799*^9, 3.685712267866293*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 18:01:22\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"18", ",", "1", ",", "22.420362`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{
  3.67923749399505*^9, {3.679237554188056*^9, 3.679237578996296*^9}, 
   3.679373577896247*^9, 3.6793736123420973`*^9, 3.6793737431066933`*^9, 
   3.679374389938847*^9, 3.679376156726047*^9, {3.679376264950897*^9, 
   3.679376273491117*^9}, 3.679376317366557*^9, 3.6793766700712423`*^9, 
   3.679377121603821*^9, {3.679377334237754*^9, 3.679377347772024*^9}, 
   3.6793774519499073`*^9, 3.679377568407089*^9, {3.679377616539229*^9, 
   3.679377620450218*^9}, {3.6793797155906467`*^9, 3.679379741564639*^9}, 
   3.679379850575164*^9, 3.679381296995924*^9, 3.6793813900711946`*^9, 
   3.679382119943206*^9, {3.6793821840834923`*^9, 3.679382213235279*^9}, {
   3.6793824332874613`*^9, 3.679382442447735*^9}, 3.679382613951873*^9, 
   3.6839008095567617`*^9, 3.683906849037881*^9, 3.683907950675561*^9, 
   3.683949619412546*^9, 3.683949921760997*^9, 3.683952433208049*^9, 
   3.683958971667571*^9, 3.68404339444049*^9, {3.684046369466941*^9, 
   3.684046395836597*^9}, {3.68519656186138*^9, 3.6851965766272507`*^9}, 
   3.685257716092029*^9, 3.685259128092087*^9, 3.685706326678438*^9, 
   3.685711832824519*^9, {3.685712249460547*^9, 3.6857122713686132`*^9}, 
   3.685712482445518*^9}],

Cell[BoxData["\<\"Aborted after iteration 4\"\>"], "Print",
 CellChangeTimes->{
  3.67923749399505*^9, {3.679237554188056*^9, 3.679237578996296*^9}, 
   3.679373577896247*^9, 3.6793736123420973`*^9, 3.6793737431066933`*^9, 
   3.679374389938847*^9, 3.679376156726047*^9, {3.679376264950897*^9, 
   3.679376273491117*^9}, 3.679376317366557*^9, 3.6793766700712423`*^9, 
   3.679377121603821*^9, {3.679377334237754*^9, 3.679377347772024*^9}, 
   3.6793774519499073`*^9, 3.679377568407089*^9, {3.679377616539229*^9, 
   3.679377620450218*^9}, {3.6793797155906467`*^9, 3.679379741564639*^9}, 
   3.679379850575164*^9, 3.679381296995924*^9, 3.6793813900711946`*^9, 
   3.679382119943206*^9, {3.6793821840834923`*^9, 3.679382213235279*^9}, {
   3.6793824332874613`*^9, 3.679382442447735*^9}, 3.679382613951873*^9, 
   3.6839008095567617`*^9, 3.683906849037881*^9, 3.683907950675561*^9, 
   3.683949619412546*^9, 3.683949921760997*^9, 3.683952433208049*^9, 
   3.683958971667571*^9, 3.68404339444049*^9, {3.684046369466941*^9, 
   3.684046395836597*^9}, {3.68519656186138*^9, 3.6851965766272507`*^9}, 
   3.685257716092029*^9, 3.685259128092087*^9, 3.685706326678438*^9, 
   3.685711832824519*^9, {3.685712249460547*^9, 3.6857122713686132`*^9}, 
   3.685712482611187*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"I increased complexity \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" times.\"\>"}],
  SequenceForm["I increased complexity ", 0, " times."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.67923749399505*^9, {3.679237554188056*^9, 3.679237578996296*^9}, 
   3.679373577896247*^9, 3.6793736123420973`*^9, 3.6793737431066933`*^9, 
   3.679374389938847*^9, 3.679376156726047*^9, {3.679376264950897*^9, 
   3.679376273491117*^9}, 3.679376317366557*^9, 3.6793766700712423`*^9, 
   3.679377121603821*^9, {3.679377334237754*^9, 3.679377347772024*^9}, 
   3.6793774519499073`*^9, 3.679377568407089*^9, {3.679377616539229*^9, 
   3.679377620450218*^9}, {3.6793797155906467`*^9, 3.679379741564639*^9}, 
   3.679379850575164*^9, 3.679381296995924*^9, 3.6793813900711946`*^9, 
   3.679382119943206*^9, {3.6793821840834923`*^9, 3.679382213235279*^9}, {
   3.6793824332874613`*^9, 3.679382442447735*^9}, 3.679382613951873*^9, 
   3.6839008095567617`*^9, 3.683906849037881*^9, 3.683907950675561*^9, 
   3.683949619412546*^9, 3.683949921760997*^9, 3.683952433208049*^9, 
   3.683958971667571*^9, 3.68404339444049*^9, {3.684046369466941*^9, 
   3.684046395836597*^9}, {3.68519656186138*^9, 3.6851965766272507`*^9}, 
   3.685257716092029*^9, 3.685259128092087*^9, 3.685706326678438*^9, 
   3.685711832824519*^9, {3.685712249460547*^9, 3.6857122713686132`*^9}, 
   3.685712482640348*^9}],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 18:01:22\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"18", ",", "1", ",", "22.613835`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{
  3.67923749399505*^9, {3.679237554188056*^9, 3.679237578996296*^9}, 
   3.679373577896247*^9, 3.6793736123420973`*^9, 3.6793737431066933`*^9, 
   3.679374389938847*^9, 3.679376156726047*^9, {3.679376264950897*^9, 
   3.679376273491117*^9}, 3.679376317366557*^9, 3.6793766700712423`*^9, 
   3.679377121603821*^9, {3.679377334237754*^9, 3.679377347772024*^9}, 
   3.6793774519499073`*^9, 3.679377568407089*^9, {3.679377616539229*^9, 
   3.679377620450218*^9}, {3.6793797155906467`*^9, 3.679379741564639*^9}, 
   3.679379850575164*^9, 3.679381296995924*^9, 3.6793813900711946`*^9, 
   3.679382119943206*^9, {3.6793821840834923`*^9, 3.679382213235279*^9}, {
   3.6793824332874613`*^9, 3.679382442447735*^9}, 3.679382613951873*^9, 
   3.6839008095567617`*^9, 3.683906849037881*^9, 3.683907950675561*^9, 
   3.683949619412546*^9, 3.683949921760997*^9, 3.683952433208049*^9, 
   3.683958971667571*^9, 3.68404339444049*^9, {3.684046369466941*^9, 
   3.684046395836597*^9}, {3.68519656186138*^9, 3.6851965766272507`*^9}, 
   3.685257716092029*^9, 3.685259128092087*^9, 3.685706326678438*^9, 
   3.685711832824519*^9, {3.685712249460547*^9, 3.6857122713686132`*^9}, 
   3.685712482643791*^9}]
}, Open  ]]
}, Open  ]],

Cell["\<\
List of homotopies performed automatically in the previous step:\
\>", "Text",
 CellChangeTimes->{{3.6840632401672707`*^9, 3.684063256646521*^9}, 
   3.684064046259367*^9, 3.685712477456602*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AutoCleanPosns1", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.684063176485009*^9, 3.6840632313340693`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"182", ",", "1"}], "}"}], ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"181", ",", "1"}], "}"}], ",", "5", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"148", ",", "1"}], "}"}], ",", "4", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"135", ",", "1"}], "}"}], ",", "8", ",", "9"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.685712304853888*^9, {3.685712479842391*^9, 3.685712484968849*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowGraph", "[", 
  RowBox[{"MM2", ",", "GG2"}], "]"}]], "Input",
 CellChangeTimes->{{3.679373622636108*^9, 3.67937362953642*^9}, {
  3.679381400662393*^9, 3.6793814023397007`*^9}}],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {
       SparseArray[
       Automatic, {9, 9}, 0, {
        1, {{0, 0, 1, 2, 3, 3, 3, 3, 5, 7}, {{1}, {1}, {5}, {4}, {5}, {2}, {
          3}}}, Pattern}], Null}, {
      EdgeLabels -> {
        DirectedEdge[9, 2] -> {{"\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          8, 5] -> {{
           "\!\(\*SubscriptBox[\(\[Tau]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(13\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[8, 4] -> {{"\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          4, 5] -> {{
           "\!\(\*SubscriptBox[\(\[Epsilon]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Epsilon]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(13\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          2, 1] -> {{
           "\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          9, 3] -> {{
           "\!\(\*SubscriptBox[\(\[Tau]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(13\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[3, 1] -> {{"\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}}, 
       VertexLabels -> {
        6 -> Placed["6:(cx)", Above], 3 -> Placed["3:(cx)", Above], 5 -> 
         Placed["5:(cx)", Above], 8 -> Placed["8:(dx)", Above], 7 -> 
         Placed["7:(cx)", Above], 9 -> Placed["9:(dx)", Above], 4 -> 
         Placed["4:(cx)", Above], 2 -> Placed["2:(cx)", Above], 1 -> 
         Placed["1:(dx)", Above]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
        Medium], {
         ArrowBox[{{0.18751000000000007`, -1.18751}, {
          0.18751000000000007`, -2.18751}}, 0.025583358527703215`], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {0.18751000000000007`, -1.68751},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.18751, -1.18751}, {0.18751000000000007`, -2.18751}}, 
          0.025583358527703215`], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(2\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {0.6875100000000001, -1.68751},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.5625300000000002`, -1.18751}, {2.56253, -2.18751}}, 
          0.025583358527703215`], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {2.06253, -1.68751},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2.56253, -0.18751000000000007`}, {
          1.5625300000000002`, -1.18751}}, 0.025583358527703215`], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
          {2.06253, -0.6875100000000001}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQvVqtYxd/A4vDBOVrj4IZTuxfBeX76Xm2Tmc8B+c7
nFlgEBZ0af8aKF9oY7z1yS9X98P0z3F9+EjlxU24+oedquqZOvfg/Pd2Yiyn
Ex7C+acFfh+6evkxXH+TleOFkPxncL74nhfaHsYv4fwZLw+sK+V+A9cvJz7T
cPHjd3D3BCyyiHpx9wNcvdDOJdL/PT/B+ZfOC9wV3fYZrn7Ks5p5Okpf4fKh
f1/EO/d9Q9gvEqoY9es7nH9D6+CjgrSfcPsXvp4yIevELzi/gcFCXEvsD9z8
3MxVZev9/8L1Z6u9Wfer5B9cfY353/3cbf/h/IBz70IKHRkOwPivVrlt27+V
4QBMf68hG8tHeUY43zJJ1461gfEAAOFnzc0=
          "]], 0.025583358527703215`], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {2.56253, -1.18751},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.18751, -0.18751000000000007`}, {
          0.18751000000000007`, -1.18751}}, 0.025583358527703215`], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {0.6875100000000001, -0.6875100000000001},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.18751, -0.18751000000000007`}, {1.18751, -1.18751}}, 
          0.025583358527703215`], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {1.18751, -0.6875100000000001},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {
         DiskBox[{0.18751000000000007`, -2.18751}, 0.025583358527703215`], 
         InsetBox["\<\"1:(dx)\"\>", 
          Offset[{0, 2}, {0.18751000000000007`, -2.161926641472297}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.18751000000000007`, -1.18751}, 0.025583358527703215`], 
         InsetBox["\<\"2:(cx)\"\>", 
          Offset[{0, 2}, {0.18751000000000007`, -1.1619266414722969`}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.18751, -1.18751}, 0.025583358527703215`], 
         InsetBox["\<\"3:(cx)\"\>", 
          Offset[{0, 2}, {1.18751, -1.1619266414722969`}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.5625300000000002`, -1.18751}, 0.025583358527703215`], 
         InsetBox["\<\"4:(cx)\"\>", 
          Offset[{0, 2}, {1.5625300000000002`, -1.1619266414722969`}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.56253, -2.18751}, 0.025583358527703215`], 
         InsetBox["\<\"5:(cx)\"\>", 
          Offset[{0, 2}, {2.56253, -2.161926641472297}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.18751000000000007`, -2.56253}, 0.025583358527703215`], 
         InsetBox["\<\"6:(cx)\"\>", 
          Offset[{0, 2}, {0.18751000000000007`, -2.536946641472297}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.5625300000000002`, -2.56253}, 0.025583358527703215`], 
         InsetBox["\<\"7:(cx)\"\>", 
          Offset[{0, 2}, {1.5625300000000002`, -2.536946641472297}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.56253, -0.18751000000000007`}, 0.025583358527703215`], 
         InsetBox["\<\"8:(dx)\"\>", 
          Offset[{0, 2}, {2.56253, -0.16192664147229685`}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.18751, -0.18751000000000007`}, 0.025583358527703215`], 
         InsetBox["\<\"9:(dx)\"\>", 
          Offset[{0, 2}, {1.18751, -0.16192664147229685`}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None,
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{502., Automatic}]], "Output",
 CellChangeTimes->{
  3.6793736303798018`*^9, 3.6793737457045593`*^9, 3.6793743925608253`*^9, 
   3.6793761711017733`*^9, 3.679376282500206*^9, 3.679376324609407*^9, 
   3.67937667806216*^9, 3.679377130220358*^9, {3.679377341271063*^9, 
   3.679377356434741*^9}, 3.6793775741532784`*^9, 3.679377624774218*^9, {
   3.679379725325902*^9, 3.67937974553378*^9}, 3.6793798554319696`*^9, {
   3.679381302399268*^9, 3.6793813136681137`*^9}, {3.679381397624531*^9, 
   3.6793814040997562`*^9}, {3.679382189272953*^9, 3.679382216770248*^9}, 
   3.6793824375739117`*^9, 3.679382618138267*^9, 3.683900813646614*^9, 
   3.683906853171975*^9, 3.683907954425968*^9, 3.683949624270487*^9, 
   3.6839499259648857`*^9, 3.683952437082922*^9, 3.683958976451192*^9, 
   3.6840433995016336`*^9, {3.6840463724974623`*^9, 3.6840463980200443`*^9}, 
   3.68519658000334*^9, 3.6852577215338507`*^9, 3.685259130064921*^9, 
   3.685706329093967*^9, 3.6857118359365*^9, 3.685712486322907*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListOfAllLabels", "[", "MM2", "]"}]], "Input",
 CellChangeTimes->{{3.679237666887838*^9, 3.679237667346768*^9}, {
  3.679239191225569*^9, 3.679239191450878*^9}, {3.6792394544071093`*^9, 
  3.679239454672257*^9}, {3.6792399684612503`*^9, 3.6792399688802633`*^9}, {
  3.6793800792981243`*^9, 3.679380100506167*^9}, {3.679380264670209*^9, 
  3.679380267101907*^9}, {3.679381410516021*^9, 3.6793814106679087`*^9}, {
  3.683951392888013*^9, 3.6839513931180363`*^9}, {3.683951833314502*^9, 
  3.6839518510829372`*^9}, {3.683952151298883*^9, 3.683952154634029*^9}, {
  3.684050533978059*^9, 3.684050534169557*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>", 
      SubscriptBox["\[Iota]", "1"], "\<\"\[LeftRightArrow]\"\>", "147", "1"},
     {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(2\\)]\\)\"\>", 
      SubscriptBox["\[Iota]", "1"], "\<\"\[LeftRightArrow]\"\>", "148", "1"},
     {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>", 
      SubscriptBox["\[Iota]", "1"], "\<\"\[LeftRightArrow]\"\>", "167", "1"},
     {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>", 
      SubscriptBox["\[Iota]", "1"], "\<\"\[LeftRightArrow]\"\>", "168", "1"},
     {"\<\"\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(13\\)]\\)\"\>", 
      SubscriptBox["\[Iota]", "1"], "\<\"\[LeftRightArrow]\"\>", "170", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.679238299497143*^9, 3.679239205140809*^9, {3.679239585409433*^9, 
   3.679239608398715*^9}, 3.679239970015602*^9, 3.679241783079337*^9, 
   3.6792425566861753`*^9, {3.679380073444624*^9, 3.679380091254319*^9}, 
   3.679380268153495*^9, 3.679380444312344*^9, {3.679381408476821*^9, 
   3.679381411370544*^9}, 3.679382230400732*^9, 3.679382626632945*^9, 
   3.6839008168762827`*^9, 3.683901513492984*^9, 3.6839068558028727`*^9, 
   3.683907956029022*^9, 3.683949626834029*^9, {3.683951378471035*^9, 
   3.683951393539131*^9}, 3.68395171179202*^9, {3.6839517570689707`*^9, 
   3.683951781920692*^9}, {3.683951826025139*^9, 3.683951851654677*^9}, 
   3.6839520574402*^9, 3.6839522417957163`*^9, 3.6839522984421473`*^9, 
   3.683952909564076*^9, 3.6839591075174093`*^9, 3.684050502215996*^9, 
   3.684050534443109*^9, 3.684060574344748*^9, 3.684063271953507*^9, 
   3.68571252349273*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"S1H", "/@", 
   RowBox[{"{", 
    RowBox[{"147", ",", "148", ",", "167", ",", "168", ",", "170"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6839525161737823`*^9, 3.683952556477257*^9}, 
   3.683952605101562*^9, 3.684063288303858*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  TagBox[GridBox[{
     {"8", "8"},
     {"7", "7"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["1",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"8", "8"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"4", "4"},
     {
      StyleBox["1",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {"7", "7"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["1",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"4", "4"},
     {
      StyleBox["1",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"]}]], "Print",
 CellChangeTimes->{{3.683952557608622*^9, 3.683952570557169*^9}, 
   3.683952605683035*^9, 3.6839529120239143`*^9, 3.683959109236533*^9, 
   3.68406328864517*^9, 3.685712525488707*^9}],

Cell[BoxData[
 RowBox[{
  TagBox[GridBox[{
     {"8", "8"},
     {"7", "7"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"1", "1"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"8", "8"},
     {"7", "7"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"3", "3"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"8", "8"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"4", "4"},
     {"1", "1"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"8", "8"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"4", "4"},
     {"3", "3"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {"7", "7"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"1", "1"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {"7", "7"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"3", "3"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"4", "4"},
     {"1", "1"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"4", "4"},
     {"3", "3"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"]}]], "Print",
 CellChangeTimes->{{3.683952557608622*^9, 3.683952570557169*^9}, 
   3.683952605683035*^9, 3.6839529120239143`*^9, 3.683959109236533*^9, 
   3.68406328864517*^9, 3.685712525491516*^9}],

Cell[BoxData[
 RowBox[{
  TagBox[GridBox[{
     {"8", "8"},
     {
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["1",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["1",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"]}]], "Print",
 CellChangeTimes->{{3.683952557608622*^9, 3.683952570557169*^9}, 
   3.683952605683035*^9, 3.6839529120239143`*^9, 3.683959109236533*^9, 
   3.68406328864517*^9, 3.6857125254928627`*^9}],

Cell[BoxData[
 RowBox[{
  TagBox[GridBox[{
     {"8", "8"},
     {
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"1", "1"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"8", "8"},
     {
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"3", "3"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"1", "1"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"3", "3"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"]}]], "Print",
 CellChangeTimes->{{3.683952557608622*^9, 3.683952570557169*^9}, 
   3.683952605683035*^9, 3.6839529120239143`*^9, 3.683959109236533*^9, 
   3.68406328864517*^9, 3.685712525494233*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["8",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]], 
     StyleBox["10",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]]},
    {
     StyleBox["5",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]], 
     StyleBox["7",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]]},
    {
     StyleBox["4",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]], 
     StyleBox["5",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]]},
    {
     StyleBox["1",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]], 
     StyleBox["3",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]]}
   },
   AutoDelete->False,
   GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{{3.683952557608622*^9, 3.683952570557169*^9}, 
   3.683952605683035*^9, 3.6839529120239143`*^9, 3.683959109236533*^9, 
   3.68406328864517*^9, 3.685712525495118*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 974},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.3 for Linux x86 (64-bit) (December 10, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 269, 4, 93, "Title"],
Cell[694, 21, 432, 8, 71, "Text"],
Cell[CellGroupData[{
Cell[1151, 33, 349, 5, 65, "Section"],
Cell[CellGroupData[{
Cell[1525, 42, 366, 6, 32, "Input"],
Cell[1894, 50, 3858, 60, 537, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5801, 116, 173, 2, 65, "Section"],
Cell[CellGroupData[{
Cell[5999, 122, 23538, 481, 3258, "Input"],
Cell[CellGroupData[{
Cell[29562, 607, 1796, 25, 23, "Print"],
Cell[31361, 634, 1884, 29, 23, "Print"],
Cell[33248, 665, 1908, 29, 23, "Print"],
Cell[35159, 696, 2916, 45, 43, "Print"],
Cell[38078, 743, 2255, 37, 23, "Print"],
Cell[40336, 782, 2261, 37, 23, "Print"],
Cell[42600, 821, 1908, 30, 23, "Print"],
Cell[44511, 853, 1906, 30, 23, "Print"],
Cell[46420, 885, 2193, 36, 23, "Print"],
Cell[48616, 923, 1790, 25, 23, "Print"],
Cell[50409, 950, 2184, 36, 23, "Print"],
Cell[52596, 988, 1806, 26, 23, "Print"],
Cell[54405, 1016, 1805, 26, 23, "Print"],
Cell[56213, 1044, 1822, 26, 23, "Print"],
Cell[58038, 1072, 1821, 26, 23, "Print"],
Cell[59862, 1100, 1906, 29, 23, "Print"],
Cell[61771, 1131, 1902, 29, 23, "Print"],
Cell[63676, 1162, 1902, 29, 23, "Print"],
Cell[65581, 1193, 1904, 29, 23, "Print"],
Cell[67488, 1224, 2154, 35, 23, "Print"],
Cell[69645, 1261, 1789, 25, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[71495, 1293, 469, 6, 65, "Section"],
Cell[CellGroupData[{
Cell[71989, 1303, 1619, 39, 121, "Input"],
Cell[73611, 1344, 341, 5, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[74001, 1355, 348, 4, 65, "Section"],
Cell[CellGroupData[{
Cell[74374, 1363, 250, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[74649, 1371, 2232, 47, 58, "Print"],
Cell[76884, 1420, 1737, 37, 58, "Print"]
}, Open  ]]
}, Open  ]],
Cell[78648, 1461, 1509, 30, 77, "Input"],
Cell[CellGroupData[{
Cell[80182, 1495, 3138, 66, 165, "Input"],
Cell[83323, 1563, 12426, 350, 242, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95786, 1918, 194, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[96005, 1925, 2372, 50, 58, "Print"],
Cell[98380, 1977, 1825, 39, 58, "Print"],
Cell[100208, 2018, 1982, 41, 85, "Print"],
Cell[102193, 2061, 1725, 36, 23, "Print"],
Cell[103921, 2099, 1189, 19, 23, "Print"],
Cell[105113, 2120, 5209, 98, 100, "Print"],
Cell[110325, 2220, 1918, 37, 100, "Print"],
Cell[112246, 2259, 963, 14, 23, "Print"],
Cell[113212, 2275, 1243, 22, 23, "Print"],
Cell[114458, 2299, 961, 14, 23, "Print"],
Cell[115422, 2315, 1241, 22, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[116712, 2343, 6306, 103, 220, "Input"],
Cell[CellGroupData[{
Cell[123043, 2450, 2500, 35, 43, "Print"],
Cell[125546, 2487, 2675, 43, 23, "Print"],
Cell[128224, 2532, 2494, 38, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[130767, 2576, 123, 2, 32, "Input"],
Cell[CellGroupData[{
Cell[130915, 2582, 57577, 1353, 209, "Print"],
Cell[188495, 3937, 2120, 51, 39, "Print"]
}, Open  ]]
}, Open  ]],
Cell[190642, 3992, 150, 3, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190829, 4000, 360, 5, 65, "Section"],
Cell[CellGroupData[{
Cell[191214, 4009, 250, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[191489, 4017, 1134, 19, 23, "Print"],
Cell[192626, 4038, 9350, 247, 57, "Print"],
Cell[201979, 4287, 1219, 21, 23, "Print"],
Cell[203201, 4310, 1975, 42, 79, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[205237, 4359, 274, 3, 65, "Section"],
Cell[CellGroupData[{
Cell[205536, 4366, 250, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[205811, 4374, 2955, 65, 38, "Print"],
Cell[208769, 4441, 1137, 20, 23, "Print"],
Cell[209909, 4463, 1042, 20, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[210978, 4487, 273, 6, 32, "Input"],
Cell[211254, 4495, 449, 7, 51, "Text"],
Cell[CellGroupData[{
Cell[211728, 4506, 220, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[211973, 4514, 669, 9, 23, "Print"],
Cell[212645, 4525, 691, 10, 23, "Print"],
Cell[213339, 4537, 1229, 24, 33, "Print"],
Cell[214571, 4563, 690, 10, 23, "Print"],
Cell[215264, 4575, 685, 9, 23, "Print"],
Cell[215952, 4586, 1227, 24, 33, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[217228, 4616, 222, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[217475, 4624, 783, 18, 33, "Print"],
Cell[218261, 4644, 257, 4, 23, "Print"],
Cell[218521, 4650, 252, 4, 23, "Print"],
Cell[218776, 4656, 783, 18, 33, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[219608, 4680, 220, 4, 89, "Input"],
Cell[CellGroupData[{
Cell[219853, 4688, 1131, 19, 23, "Print"],
Cell[220987, 4709, 11386, 279, 44, "Print"],
Cell[232376, 4990, 2692, 62, 59, "Print"],
Cell[235071, 5054, 1890, 39, 57, "Print"],
Cell[236964, 5095, 1116, 15, 43, "Print"],
Cell[238083, 5112, 904, 12, 23, "Print"],
Cell[238990, 5126, 904, 12, 23, "Print"],
Cell[239897, 5140, 1453, 27, 33, "Print"],
Cell[241353, 5169, 901, 12, 23, "Print"],
Cell[242257, 5183, 1455, 27, 33, "Print"],
Cell[243715, 5212, 4929, 96, 202, "Print"],
Cell[248647, 5310, 1229, 22, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[249903, 5336, 226, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[250154, 5346, 2326, 43, 143, "Input"],
Cell[CellGroupData[{
Cell[252505, 5393, 1976, 32, 43, "Print"],
Cell[254484, 5427, 2220, 36, 62, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[256765, 5470, 374, 5, 65, "Section"],
Cell[257142, 5477, 212, 3, 32, "Input"],
Cell[257357, 5482, 400, 7, 31, "Text"],
Cell[CellGroupData[{
Cell[257782, 5493, 2303, 43, 143, "Input"],
Cell[CellGroupData[{
Cell[260110, 5540, 3574, 54, 33, "Print"],
Cell[263687, 5596, 3257, 44, 23, "Print"],
Cell[266947, 5642, 3412, 49, 23, "Print"],
Cell[270362, 5693, 3574, 54, 33, "Print"],
Cell[273939, 5749, 3574, 54, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[277540, 5807, 347, 8, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277924, 5820, 434, 5, 65, "Section"],
Cell[278361, 5827, 405, 7, 32, "Input"],
Cell[CellGroupData[{
Cell[278791, 5838, 846, 16, 121, "Input"],
Cell[279640, 5856, 554, 14, 367, "Print"],
Cell[280197, 5872, 1000, 27, 62, "Output"]
}, Open  ]],
Cell[281212, 5902, 427, 7, 51, "Text"],
Cell[CellGroupData[{
Cell[281664, 5913, 1178, 25, 99, "Input"],
Cell[282845, 5940, 164, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283046, 5947, 1181, 23, 77, "Input"],
Cell[CellGroupData[{
Cell[284252, 5974, 1797, 30, 33, "Print"],
Cell[286052, 6006, 2550, 52, 222, "Print"],
Cell[288605, 6060, 1635, 25, 23, "Print"],
Cell[290243, 6087, 2347, 45, 85, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[292639, 6138, 89, 2, 32, "Input"],
Cell[292731, 6142, 16544, 340, 501, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309312, 6487, 975, 22, 77, "Input"],
Cell[CellGroupData[{
Cell[310312, 6513, 1824, 33, 33, "Print"],
Cell[312139, 6548, 1263, 18, 23, "Print"],
Cell[313405, 6568, 1441, 23, 23, "Print"],
Cell[314849, 6593, 1824, 33, 33, "Print"]
}, Open  ]]
}, Open  ]],
Cell[316700, 6630, 204, 4, 31, "Text"],
Cell[CellGroupData[{
Cell[316929, 6638, 159, 3, 32, "Input"],
Cell[317091, 6643, 643, 21, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317771, 6669, 205, 4, 32, "Input"],
Cell[317979, 6675, 13170, 265, 472, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[331186, 6945, 631, 9, 32, "Input"],
Cell[331820, 6956, 2630, 48, 116, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[334487, 7009, 278, 7, 32, "Input"],
Cell[CellGroupData[{
Cell[334790, 7020, 3070, 108, 76, "Print"],
Cell[337863, 7130, 4198, 148, 76, "Print"],
Cell[342064, 7280, 2076, 72, 76, "Print"],
Cell[344143, 7354, 3070, 108, 76, "Print"],
Cell[347216, 7464, 1306, 45, 76, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/BSFH/2m3ptmutBSD.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    370333,       8045]
NotebookOptionsPosition[    362345,       7787]
NotebookOutlinePosition[    362682,       7802]
CellTagsIndexPosition[    362639,       7799]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["2m3ptmutBSD.nb", "Title",
 CellChangeTimes->{{3.683902871124304*^9, 3.68390290606082*^9}, {
   3.6839498343279467`*^9, 3.683949835151998*^9}, {3.684141648169284*^9, 
   3.684141649737145*^9}, {3.6841417156830883`*^9, 3.684141717706863*^9}, 
   3.685712873123988*^9}],

Cell["\<\
Description: 
We compute a type D structure for the (2,-3)-pretzel tangle. Compare this to \
the calculation in \[OpenCurlyQuote]2m3ptBSD.nb\[CloseCurlyQuote], where we \
use a different parametrization. Exchanging the two parametrizations \
corresponds to mutation.\
\>", "Text",
 CellChangeTimes->{{3.683950109886711*^9, 3.68395027867488*^9}, {
   3.683950357452958*^9, 3.683950446367662*^9}, 3.685712878343964*^9}],

Cell[CellGroupData[{

Cell["Load package BSFH.m", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.68390335323253*^9, 
  3.683903371168364*^9}, {3.683949830312366*^9, 3.683949830550836*^9}, {
  3.685186908447523*^9, 3.6851869085320377`*^9}, {3.685198191575903*^9, 
  3.685198207056624*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "BSFH.m"}]], "Input",
 CellChangeTimes->{{3.683896286022256*^9, 3.683896288299066*^9}, {
  3.6839021785176077`*^9, 3.6839021860575857`*^9}, {3.6839491778963013`*^9, 
  3.6839491783118887`*^9}, {3.685186971048904*^9, 3.685186973487808*^9}, {
  3.685187264296172*^9, 3.685187267583693*^9}, {3.685203668910954*^9, 
  3.685203670179483*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"This is BSFH.m, version 1.0, \\na tool for computing bordered \
sutured Heegaard Floer homology,\\nbased on an algorithm due to Rumen \
Zarev,\\nwritten in Mathematica 10.3.1.0 for Linux x86 (64-bit). \\nA manual \
for this Mathematica package can be found in appendix D of\\n\\n   C.B. \
Zibrowius, \"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"On a Heegaard Floer theory for tangles\"\>",
    StripOnInput->False,
    FontSlant->Italic], 
   "\[InvisibleSpace]", "\<\", PhD thesis (2016), Cambridge. \\n\\nFor more \
background on bordered sutured Floer theory, see\\n\\n   R. Zarev, \"\>", 
   "\[InvisibleSpace]", 
   StyleBox["\<\"Bordered Floer homology for sutured manifolds\"\>",
    StripOnInput->False,
    FontSlant->Italic], 
   "\[InvisibleSpace]", "\<\", arXiv: 0908.1106v2.\\n\\nFor questions, \
suggestions or comments, please email claudius.zibrowius\"\>", 
   "\[InvisibleSpace]", "\<\"@\"\>", 
   "\[InvisibleSpace]", "\<\"gmail.com. \\n\\n    Copyright (C) 2015-2016 \
Claudius Zibrowius\\n\\n    This program is free software: you can \
redistribute it and/or modify\\n    it under the terms of the GNU Affero \
General Public License as published by\\n    the Free Software Foundation, \
either version 3 of the License, or\\n    (at your option) any later version.\
\\n\\n    This program is distributed in the hope that it will be useful,\\n  \
  but WITHOUT ANY WARRANTY; without even the implied warranty of\\n    \
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the\\n    GNU \
Affero General Public License for more details.\\n\\n    You should have \
received a copy of the GNU Affero General Public License\\n    along with \
this program.  If not, see <http://www.gnu.org/licenses/>.\"\>"}],
  SequenceForm[
  "This is BSFH.m, version 1.0, \na tool for computing bordered sutured \
Heegaard Floer homology,\nbased on an algorithm due to Rumen Zarev,\nwritten \
in Mathematica 10.3.1.0 for Linux x86 (64-bit). \nA manual for this \
Mathematica package can be found in appendix D of\n\n   C.B. Zibrowius, ", 
   Style["On a Heegaard Floer theory for tangles", Italic], 
   ", PhD thesis (2016), Cambridge. \n\nFor more background on bordered \
sutured Floer theory, see\n\n   R. Zarev, ", 
   Style["Bordered Floer homology for sutured manifolds", Italic], 
   ", arXiv: 0908.1106v2.\n\nFor questions, suggestions or comments, please \
email claudius.zibrowius", "@", 
   "gmail.com. \n\n    Copyright (C) 2015-2016 Claudius Zibrowius\n\n    This \
program is free software: you can redistribute it and/or modify\n    it under \
the terms of the GNU Affero General Public License as published by\n    the \
Free Software Foundation, either version 3 of the License, or\n    (at your \
option) any later version.\n\n    This program is distributed in the hope \
that it will be useful,\n    but WITHOUT ANY WARRANTY; without even the \
implied warranty of\n    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. \
 See the\n    GNU Affero General Public License for more details.\n\n    You \
should have received a copy of the GNU Affero General Public License\n    \
along with this program.  If not, see <http://www.gnu.org/licenses/>."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.685203698151988*^9, 3.685203705067401*^9}, 
   3.6852037817068872`*^9, 3.6852038625098257`*^9, 3.685246622224927*^9, 
   3.6852477466607237`*^9, 3.685248986779213*^9, 3.6852491665949183`*^9, 
   3.685254474431779*^9, {3.6852587902608347`*^9, 3.685258792835278*^9}, 
   3.68525890264445*^9, 3.68569631512576*^9, 3.685696390769709*^9, 
   3.6856967870706177`*^9, {3.685697053247446*^9, 3.68569712335627*^9}, 
   3.685697159326499*^9, 3.685697193749625*^9, 3.685697311945281*^9, 
   3.685699411414978*^9, 3.6857060379482727`*^9, 3.685711666174616*^9, 
   3.685712330216119*^9, 3.685712543738003*^9, 3.6857128934692087`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Input data from nice Heegaard diagram", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"regionsInput", "=", " ", 
   TagBox[
    RowBox[{"(", GridBox[{
       {"1", "223", "191", "114", "113"},
       {"2", "222", "223", "113", "112"},
       {"3", "220", "221", "\[Placeholder]", "\[Placeholder]"},
       {"4", "218", "219", "\[Placeholder]", "\[Placeholder]"},
       {"5", "216", "217", "\[Placeholder]", "\[Placeholder]"},
       {"6", "214", "215", "\[Placeholder]", "\[Placeholder]"},
       {"7", "212", "213", "138", "139"},
       {"8", "211", "212", "139", "140"},
       {"9", "210", "211", "140", "141"},
       {"10", "209", "210", "141", "142"},
       {"11", "208", "209", "142", "143"},
       {"12", "207", "208", "143", "144"},
       {"13", "206", "207", "144", "145"},
       {"14", "205", "206", "145", "146"},
       {"15", "204", "205", "146", "147"},
       {"16", "203", "204", "147", "148"},
       {"17", "202", "203", "148", "149"},
       {"18", "201", "202", "149", "150"},
       {"19", "200", "201", "150", "151"},
       {"20", "199", "200", "151", "152"},
       {"21", "198", "199", "152", "153"},
       {"22", "197", "198", "153", "154"},
       {"23", "196", "197", "154", "155"},
       {"24", "195", "196", "155", "156"},
       {"25", "194", "195", "156", "157"},
       {"26", "193", "194", "157", "117"},
       {"27", "192", "193", "117", "115"},
       {"28", "191", "192", "115", "114"},
       {"29", "73", "71", "\[Placeholder]", "\[Placeholder]"},
       {"30", "71", "70", "\[Placeholder]", "\[Placeholder]"},
       {"31", "72", "71", "70", "69"},
       {"32", "70", "68", "\[Placeholder]", "\[Placeholder]"},
       {"33", "69", "70", "68", "67"},
       {"34", "158", "69", "67", "66"},
       {"35", "159", "158", "66", "65"},
       {"36", "66", "67", "\[Placeholder]", "\[Placeholder]"},
       {"37", "65", "66", "67", "68"},
       {"38", "160", "159", "65", "64"},
       {"39", "161", "160", "64", "63"},
       {"40", "162", "161", "63", "62"},
       {"41", "163", "162", "62", "61"},
       {"42", "164", "163", "61", "60"},
       {"43", "165", "164", "60", "59"},
       {"44", "166", "165", "59", "58"},
       {"45", "167", "166", "58", "57"},
       {"46", "168", "167", "57", "56"},
       {"47", "63", "64", "73", "74"},
       {"48", "62", "63", "74", "75"},
       {"49", "61", "62", "75", "76"},
       {"50", "60", "61", "76", "77"},
       {"51", "59", "60", "77", "78"},
       {"52", "58", "59", "78", "79"},
       {"53", "57", "58", "79", "80"},
       {"54", "56", "57", "80", "81"},
       {"55", "81", "56", "\[Placeholder]", "\[Placeholder]"},
       {"56", "74", "73", "71", "72"},
       {"57", "75", "74", "72", "82"},
       {"58", "76", "75", "82", "83"},
       {"59", "77", "76", "83", "84"},
       {"60", "78", "77", "84", "85"},
       {"61", "79", "78", "85", "86"},
       {"62", "80", "79", "86", "87"},
       {"63", "81", "80", "87", "88"},
       {"64", "137", "89", "\[Placeholder]", "\[Placeholder]"},
       {"65", "136", "137", "89", "90"},
       {"66", "135", "136", "90", "91"},
       {"67", "125", "126", "\[Placeholder]", "\[Placeholder]"},
       {"68", "124", "125", "126", "127"},
       {"69", "123", "124", "127", "128"},
       {"70", "122", "123", "128", "129"},
       {"71", "121", "122", "129", "130"},
       {"72", "120", "121", "130", "131"},
       {"73", "119", "120", "131", "132"},
       {"74", "118", "119", "132", "133"},
       {"75", "116", "118", "133", "134"},
       {"76", "107", "108", "\[Placeholder]", "\[Placeholder]"},
       {"77", "106", "107", "108", "109"},
       {"78", "105", "106", "109", "110"},
       {"79", "104", "105", "110", "111"},
       {"80", "100", "99", "\[Placeholder]", "\[Placeholder]"},
       {"81", "104", "100", "\[Placeholder]", "\[Placeholder]"},
       {"82", "101", "100", "99", "98"},
       {"83", "102", "101", "98", "97"},
       {"84", "103", "102", "97", "96"},
       {"85", "98", "99", "92", "93"},
       {"86", "97", "98", "93", "94"},
       {"87", "96", "97", "94", "95"},
       {"88", "95", "96", "\[Placeholder]", "\[Placeholder]"},
       {"89", "83", "82", "95", "94"},
       {"90", "84", "83", "94", "93"},
       {"91", "85", "84", "93", "92"},
       {"92", "86", "85", "92", "91"},
       {"93", "87", "86", "91", "90"},
       {"94", "88", "87", "90", "89"},
       {"95", "138", "88", "89", "137"},
       {"96", "139", "138", "137", "136"},
       {"97", "140", "139", "136", "135"},
       {"98", "141", "140", "135", "134"},
       {"99", "142", "141", "134", "133"},
       {"100", "143", "142", "133", "132"},
       {"101", "144", "143", "132", "131"},
       {"102", "145", "144", "131", "130"},
       {"103", "146", "145", "130", "129"},
       {"104", "147", "146", "129", "128"},
       {"105", "148", "147", "128", "127"},
       {"106", "149", "148", "127", "126"},
       {"107", "150", "149", "126", "125"},
       {"108", "151", "150", "125", "124"},
       {"109", "152", "151", "124", "123"},
       {"110", "153", "152", "123", "122"},
       {"111", "154", "153", "122", "121"},
       {"112", "155", "154", "121", "120"},
       {"113", "156", "155", "120", "119"},
       {"114", "157", "156", "119", "118"},
       {"115", "117", "157", "118", "116"},
       {"116", "115", "117", "116", "111"},
       {"117", "114", "115", "111", "110"},
       {"118", "113", "114", "110", "109"},
       {"119", "112", "113", "109", "108"},
       {"120", "103", "112", "108", "107"},
       {"121", "102", "103", "107", "106"},
       {"122", "101", "102", "106", "105"},
       {"123", "100", "101", "105", "104"},
       {"124", "158", "159", "192", "191"},
       {"125", "159", "160", "193", "192"},
       {"126", "160", "161", "194", "193"},
       {"127", "161", "162", "195", "194"},
       {"128", "162", "163", "196", "195"},
       {"129", "163", "164", "197", "196"},
       {"130", "164", "165", "198", "197"},
       {"131", "165", "166", "199", "198"},
       {"132", "166", "167", "200", "199"},
       {"133", "170", "169", "11", "10"},
       {"134", "171", "170", "10", "9"},
       {"135", "172", "171", "9", "8"},
       {"136", "173", "172", "8", "7"},
       {"137", "174", "173", "7", "6"},
       {"138", "175", "174", "6", "5"},
       {"139", "176", "175", "5", "4"},
       {"140", "177", "176", "4", "3"},
       {"141", "178", "177", "3", "2"},
       {"142", "179", "178", "2", "1"},
       {"143", "180", "179", "1", "55"},
       {"144", "21", "22", "1", "2"},
       {"145", "20", "21", "2", "3"},
       {"146", "19", "20", "3", "4"},
       {"147", "18", "19", "4", "5"},
       {"148", "17", "18", "5", "6"},
       {"149", "16", "17", "6", "7"},
       {"150", "15", "16", "7", "8"},
       {"151", "14", "15", "8", "9"},
       {"152", "13", "14", "9", "10"},
       {"153", "12", "13", "10", "11"},
       {"154", "11", "12", "\[Placeholder]", "\[Placeholder]"},
       {"155", "33", "22", "\[Placeholder]", "\[Placeholder]"},
       {"156", "32", "33", "22", "21"},
       {"157", "31", "32", "21", "20"},
       {"158", "30", "31", "20", "19"},
       {"159", "29", "30", "19", "18"},
       {"160", "28", "29", "18", "17"},
       {"161", "27", "28", "17", "16"},
       {"162", "26", "27", "16", "15"},
       {"163", "25", "26", "15", "14"},
       {"164", "24", "25", "14", "13"},
       {"165", "23", "24", "13", "12"},
       {"166", "44", "33", "\[Placeholder]", "\[Placeholder]"},
       {"167", "43", "44", "33", "32"},
       {"168", "42", "43", "32", "31"},
       {"169", "41", "42", "31", "30"},
       {"170", "40", "41", "30", "29"},
       {"171", "39", "40", "29", "28"},
       {"172", "38", "39", "28", "27"},
       {"173", "37", "38", "27", "26"},
       {"174", "36", "37", "26", "25"},
       {"175", "35", "36", "25", "24"},
       {"176", "34", "35", "24", "23"},
       {"177", "45", "34", "23", "190"},
       {"178", "34", "45", "\[Placeholder]", "\[Placeholder]"},
       {"179", "35", "34", "45", "46"},
       {"180", "36", "35", "46", "47"},
       {"181", "37", "36", "47", "48"},
       {"182", "38", "37", "48", "49"},
       {"183", "39", "38", "49", "50"},
       {"184", "40", "39", "50", "51"},
       {"185", "41", "40", "51", "52"},
       {"186", "42", "41", "52", "53"},
       {"187", "43", "42", "53", "54"},
       {"188", "44", "43", "54", "55"},
       {"189", "55", "54", "181", "180"},
       {"190", "54", "53", "182", "181"},
       {"191", "53", "52", "183", "182"},
       {"192", "52", "51", "184", "183"},
       {"193", "51", "50", "185", "184"},
       {"194", "50", "49", "186", "185"},
       {"195", "49", "48", "187", "186"},
       {"196", "48", "47", "188", "187"},
       {"197", "47", "46", "189", "188"},
       {"198", "46", "45", "190", "189"},
       {"199", "223", "222", "189", "190"},
       {"200", "222", "221", "188", "189"},
       {"201", "221", "220", "187", "188"},
       {"202", "220", "219", "186", "187"},
       {"203", "219", "218", "185", "186"},
       {"204", "218", "217", "184", "185"},
       {"205", "217", "216", "183", "184"},
       {"206", "216", "215", "182", "183"},
       {"207", "215", "214", "181", "182"},
       {"208", "214", "213", "180", "181"},
       {"209", "213", "212", "179", "180"},
       {"210", "212", "211", "178", "179"},
       {"211", "211", "210", "177", "178"},
       {"212", "210", "209", "176", "177"},
       {"213", "209", "208", "175", "176"},
       {"214", "208", "207", "174", "175"},
       {"215", "207", "206", "173", "174"},
       {"216", "206", "205", "172", "173"},
       {"217", "205", "204", "171", "172"},
       {"218", "204", "203", "170", "171"},
       {"219", "203", "202", "169", "170"},
       {"220", "202", "201", "168", "169"},
       {"221", "201", "200", "167", "168"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, 
        "ItemsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, 
        "ItemsIndexed" -> {}}], ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alphaarcsInput", "=", 
   RowBox[{"(", GridBox[{
      {"1", 
       RowBox[{"{", 
        RowBox[{
        "23", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", 
         "29", ",", "30", ",", "31", ",", "32", ",", "33", ",", "190", ",", 
         "189", ",", "188", ",", "187", ",", "186", ",", "185", ",", "184", 
         ",", "183", ",", "182", ",", "181", ",", "180", ",", "179", ",", 
         "178", ",", "177", ",", "176", ",", "175", ",", "174", ",", "173", 
         ",", "172", ",", "171", ",", "170", ",", "169", ",", "168", ",", 
         "167", ",", "166", ",", "165", ",", "164", ",", "163", ",", "162", 
         ",", "161", ",", "160", ",", "159", ",", "158", ",", "69", ",", 
         "70"}], "}"}]},
      {"2", 
       RowBox[{"{", 
        RowBox[{
        "71", ",", "72", ",", "82", ",", "83", ",", "84", ",", "85", ",", 
         "86", ",", "87", ",", "88", ",", "138", ",", "139", ",", "140", ",", 
         "141", ",", "142", ",", "143", ",", "144", ",", "145", ",", "146", 
         ",", "147", ",", "148", ",", "149", ",", "150", ",", "151", ",", 
         "152", ",", "153", ",", "154", ",", "155", ",", "156", ",", "157", 
         ",", "117", ",", "115", ",", "114", ",", "113", ",", "112", ",", 
         "103", ",", "102", ",", "101", ",", "100"}], "}"}]},
      {"3", 
       RowBox[{"{", 
        RowBox[{
        "34", ",", "35", ",", "36", ",", "37", ",", "38", ",", "39", ",", 
         "40", ",", "41", ",", "42", ",", "43", ",", "44", ",", "45", ",", 
         "46", ",", "47", ",", "48", ",", "49", ",", "50", ",", "51", ",", 
         "52", ",", "53", ",", "54", ",", "55", ",", "1", ",", "2", ",", "3", 
         ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
         "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
         "16", ",", "17", ",", "18", ",", "19", ",", "20", ",", "21", ",", 
         "22"}], "}"}]},
      {"4", 
       RowBox[{"{", 
        RowBox[{
        "68", ",", "67", ",", "66", ",", "65", ",", "64", ",", "63", ",", 
         "62", ",", "61", ",", "60", ",", "59", ",", "58", ",", "57", ",", 
         "56", ",", "81", ",", "80", ",", "79", ",", "78", ",", "77", ",", 
         "76", ",", "75", ",", "74", ",", "73"}], "}"}]},
      {"5", 
       RowBox[{"{", 
        RowBox[{
        "99", ",", "98", ",", "97", ",", "96", ",", "95", ",", "94", ",", 
         "93", ",", "92", ",", "91", ",", "90", ",", "89", ",", "137", ",", 
         "136", ",", "135", ",", "134", ",", "133", ",", "132", ",", "131", 
         ",", "130", ",", "129", ",", "128", ",", "127", ",", "126", ",", 
         "125", ",", "124", ",", "123", ",", "122", ",", "121", ",", "120", 
         ",", "119", ",", "118", ",", "116", ",", "111", ",", "110", ",", 
         "109", ",", "108", ",", "107", ",", "106", ",", "105", ",", "104"}], 
        "}"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alphacurvesInput", "=", 
   RowBox[{"(", GridBox[{
      {"6", 
       RowBox[{"{", 
        RowBox[{
        "191", ",", "192", ",", "193", ",", "194", ",", "195", ",", "196", 
         ",", "197", ",", "198", ",", "199", ",", "200", ",", "201", ",", 
         "202", ",", "203", ",", "204", ",", "205", ",", "206", ",", "207", 
         ",", "208", ",", "209", ",", "210", ",", "211", ",", "212", ",", 
         "213", ",", "214", ",", "215", ",", "216", ",", "217", ",", "218", 
         ",", "219", ",", "220", ",", "221", ",", "222", ",", "223"}], "}"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"betacurvesInput", "=", 
   RowBox[{"(", GridBox[{
      {"1", 
       RowBox[{"{", 
        RowBox[{
        "2", ",", "178", ",", "211", ",", "140", ",", "135", ",", "91", ",", 
         "86", ",", "79", ",", "58", ",", "166", ",", "199", ",", "152", ",", 
         "123", ",", "128", ",", "147", ",", "204", ",", "171", ",", "9", ",",
          "14", ",", "25", ",", "36", ",", "47", ",", "188", ",", "221", ",", 
         "220", ",", "187", ",", "48", ",", "37", ",", "26", ",", "15", ",", 
         "8", ",", "172", ",", "205", ",", "146", ",", "129", ",", "122", ",",
          "153", ",", "198", ",", "165", ",", "59", ",", "78", ",", "85", ",",
          "92", ",", "99", ",", "100", ",", "104", ",", "111", ",", "115", 
         ",", "192", ",", "159", ",", "65", ",", "68", ",", "70", ",", "71", 
         ",", "73", ",", "64", ",", "160", ",", "193", ",", "117", ",", "116",
          ",", "134", ",", "141", ",", "210", ",", "177", ",", "3", ",", "20",
          ",", "31", ",", "42", ",", "53", ",", "182", ",", "215", ",", "214",
          ",", "181", ",", "54", ",", "43", ",", "32", ",", "21"}], "}"}]},
      {"2", 
       RowBox[{"{", 
        RowBox[{
        "223", ",", "222", ",", "219", ",", "218", ",", "217", ",", "216", 
         ",", "213", ",", "212", ",", "209", ",", "208", ",", "207", ",", 
         "206", ",", "203", ",", "202", ",", "201", ",", "200", ",", "197", 
         ",", "196", ",", "195", ",", "194", ",", "191", ",", "1", ",", "4", 
         ",", "5", ",", "6", ",", "7", ",", "10", ",", "11", ",", "12", ",", 
         "13", ",", "16", ",", "17", ",", "18", ",", "19", ",", "22", ",", 
         "33", ",", "30", ",", "29", ",", "28", ",", "27", ",", "24", ",", 
         "23", ",", "34", ",", "35", ",", "38", ",", "39", ",", "40", ",", 
         "41", ",", "44", ",", "45", ",", "46", ",", "49", ",", "50", ",", 
         "51", ",", "52", ",", "55", ",", "190", ",", "189", ",", "186", ",", 
         "185", ",", "184", ",", "183", ",", "180", ",", "179", ",", "176", 
         ",", "175", ",", "174", ",", "173", ",", "170", ",", "169", ",", 
         "168", ",", "167", ",", "164", ",", "163", ",", "162", ",", "161", 
         ",", "158", ",", "69", ",", "67", ",", "66", ",", "63", ",", "62", 
         ",", "61", ",", "60", ",", "57", ",", "56", ",", "81", ",", "80", 
         ",", "77", ",", "76", ",", "75", ",", "74", ",", "72", ",", "82", 
         ",", "83", ",", "84", ",", "87", ",", "88", ",", "138", ",", "139", 
         ",", "142", ",", "143", ",", "144", ",", "145", ",", "148", ",", 
         "149", ",", "150", ",", "151", ",", "154", ",", "155", ",", "156", 
         ",", "157", ",", "114", ",", "113", ",", "112", ",", "103", ",", 
         "102", ",", "101", ",", "98", ",", "97", ",", "96", ",", "95", ",", 
         "94", ",", "93", ",", "90", ",", "89", ",", "137", ",", "136", ",", 
         "133", ",", "132", ",", "131", ",", "130", ",", "127", ",", "126", 
         ",", "125", ",", "124", ",", "121", ",", "120", ",", "119", ",", 
         "118", ",", "110", ",", "109", ",", "108", ",", "107", ",", "106", 
         ",", "105"}], "}"}]}
     }], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CancellationSortListInput", "=", 
   TagBox[
    RowBox[{"(", GridBox[{
       {"107", "108"},
       {"106", "109"},
       {"105", "110"},
       {"104", "111"},
       {"103", "112"},
       {"102", "113"},
       {"101", "114"},
       {"100", "115"},
       {"125", "126"},
       {"124", "127"},
       {"123", "128"},
       {"122", "129"},
       {"121", "130"},
       {"120", "131"},
       {"119", "132"},
       {"118", "133"},
       {"116", "134"},
       {"150", "149"},
       {"151", "148"},
       {"152", "147"},
       {"153", "146"},
       {"154", "145"},
       {"155", "144"},
       {"156", "143"},
       {"157", "142"},
       {"117", "141"},
       {"137", "89"},
       {"136", "90"},
       {"135", "91"},
       {"138", "88"},
       {"139", "87"},
       {"140", "86"},
       {"95", "96"},
       {"94", "97"},
       {"93", "98"},
       {"92", "99"},
       {"81", "56"},
       {"80", "57"},
       {"79", "58"},
       {"78", "59"},
       {"77", "60"},
       {"76", "61"},
       {"75", "62"},
       {"74", "63"},
       {"73", "64"},
       {"66", "67"},
       {"65", "68"},
       {"158", "69"},
       {"159", "70"},
       {"201", "202"},
       {"200", "203"},
       {"199", "204"},
       {"198", "205"},
       {"197", "206"},
       {"196", "207"},
       {"195", "208"},
       {"194", "209"},
       {"193", "210"},
       {"168", "169"},
       {"167", "170"},
       {"166", "171"},
       {"165", "172"},
       {"164", "173"},
       {"163", "174"},
       {"162", "175"},
       {"161", "176"},
       {"160", "177"},
       {"11", "12"},
       {"10", "13"},
       {"9", "14"},
       {"8", "15"},
       {"7", "16"},
       {"6", "17"},
       {"5", "18"},
       {"4", "19"},
       {"3", "20"},
       {"2", "21"},
       {"1", "22"},
       {"34", "45"},
       {"35", "46"},
       {"36", "47"},
       {"37", "48"},
       {"38", "49"},
       {"39", "50"},
       {"40", "51"},
       {"41", "52"},
       {"42", "53"},
       {"43", "54"},
       {"44", "55"},
       {"23", "190"},
       {"24", "189"},
       {"25", "188"},
       {"26", "187"},
       {"27", "186"},
       {"28", "185"},
       {"29", "184"},
       {"30", "183"},
       {"31", "182"},
       {"32", "181"},
       {"33", "180"},
       {"220", "221"},
       {"218", "219"},
       {"216", "217"},
       {"214", "215"},
       {"83", "84"},
       {"223", "191"},
       {"72", "82"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, 
        "ItemsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, 
        "ItemsIndexed" -> {}}], ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RelevantGeneratorQ", "[", "v_", "]"}], ":=", "True"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RelevantGeneratorGenerationQ", "[", "listOfAlphas_", "]"}], ":=", 
   "True"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1BoundaryInput", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"155", ",", "166"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"32", ",", "30", ",", "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"80", ",", "81"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"TypeS1", "=", "TypeD"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S2BoundaryInput", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"TypeS2", "=", "TypeD"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ArcDiagram1MatchingsInput", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "10"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ArcDiagram2MatchingsInput", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1AlwaysOccupiedAlphaArcs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S2AlwaysOccupiedAlphaArcs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S1PotentiallyOccupiedAlphaArcs", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"S2PotentiallyOccupiedAlphaArcs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1NeverOccupiedAlphaArcs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S2NeverOccupiedAlphaArcs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"NS1oaa", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"NS2oaa", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NR", "=", "221"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NI", "=", "223"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Step0Preparation", ";"}]}], "Input",
 CellChangeTimes->{{3.6497530722503233`*^9, 3.6497531640105715`*^9}, {
   3.649753200182641*^9, 3.6497532306203814`*^9}, {3.649753295437089*^9, 
   3.6497537205584044`*^9}, {3.649753809663501*^9, 3.6497540947948093`*^9}, {
   3.64975417591745*^9, 3.6497544232615967`*^9}, {3.649754582102682*^9, 
   3.6497546193148108`*^9}, {3.6497597447969356`*^9, 3.649759820857286*^9}, {
   3.6497598739923253`*^9, 3.6497600406208553`*^9}, {3.6498348056844025`*^9, 
   3.649834809398615*^9}, {3.6500118158196554`*^9, 3.6500119552486305`*^9}, {
   3.6500120907763824`*^9, 3.650012100424934*^9}, {3.6500121318167295`*^9, 
   3.6500121752402134`*^9}, {3.650012235023633*^9, 3.6500124904712434`*^9}, {
   3.6500125549099293`*^9, 3.6500135229893*^9}, {3.6500137752877307`*^9, 
   3.6500137980100307`*^9}, {3.650014346297391*^9, 3.6500144942018504`*^9}, {
   3.651649531551473*^9, 3.651649715648744*^9}, {3.651649748025792*^9, 
   3.651650111090334*^9}, {3.651650146439418*^9, 3.6516501589804354`*^9}, {
   3.651650192001482*^9, 3.651650433735837*^9}, {3.6516504753718996`*^9, 
   3.6516519704441*^9}, {3.651652054997223*^9, 3.651652060628233*^9}, {
   3.6519345605327864`*^9, 3.6519345810648155`*^9}, {3.6519358757890897`*^9, 
   3.6519358917171125`*^9}, {3.6519359368331766`*^9, 
   3.6519359370731773`*^9}, {3.651935978236236*^9, 3.6519360167562904`*^9}, {
   3.651936124565445*^9, 3.651936172629513*^9}, {3.651936220229581*^9, 
   3.6519362497016225`*^9}, {3.651936345052758*^9, 3.651937012110732*^9}, {
   3.6519370562627954`*^9, 3.651937314038168*^9}, {3.651937665336673*^9, 
   3.651937669427678*^9}, {3.6519377101977406`*^9, 3.651937863584965*^9}, {
   3.651937897214015*^9, 3.6519381861784363`*^9}, {3.6519382217124863`*^9, 
   3.6519384265657835`*^9}, {3.6519384666458426`*^9, 3.651938520239919*^9}, {
   3.6519385515209646`*^9, 3.6519388240813603`*^9}, {3.651938855954406*^9, 
   3.6519388862824492`*^9}, {3.6519392745537353`*^9, 
   3.6519392799437428`*^9}, {3.6519393372788243`*^9, 
   3.6519393914219007`*^9}, {3.651939423092946*^9, 3.6519395761171694`*^9}, {
   3.651939612384222*^9, 3.651939714064367*^9}, {3.65193975111042*^9, 
   3.6519399760747414`*^9}, {3.651941430807907*^9, 3.6519414332769117`*^9}, {
   3.651945362054637*^9, 3.651945363210703*^9}, {3.6519454225397882`*^9, 
   3.6519455694779973`*^9}, {3.651945720107213*^9, 3.6519457916863155`*^9}, {
   3.6519458487563953`*^9, 3.651945862358415*^9}, {3.651945927406509*^9, 
   3.651946006478621*^9}, {3.6519460579536943`*^9, 3.6519461737618604`*^9}, {
   3.651946204178903*^9, 3.651946227686937*^9}, {3.651946265880993*^9, 
   3.6519466589295626`*^9}, {3.651946690234609*^9, 3.6519467289476686`*^9}, {
   3.6519467600477147`*^9, 3.651946934603969*^9}, {3.6519469707200203`*^9, 
   3.6519470228180943`*^9}, {3.6519472390614033`*^9, 
   3.6519472412114067`*^9}, {3.6519472854534683`*^9, 
   3.6519473691605873`*^9}, {3.651948557668288*^9, 3.651948558138289*^9}, {
   3.6523417291331387`*^9, 3.652341766577015*^9}, {3.652343691754648*^9, 
   3.652343701715831*^9}, {3.65234386740432*^9, 3.6523439446431303`*^9}, {
   3.652344032687261*^9, 3.6523440596433907`*^9}, {3.652358747272119*^9, 
   3.652358986818255*^9}, {3.6523590916238422`*^9, 3.652359092089066*^9}, {
   3.652378686654628*^9, 3.652378730052348*^9}, {3.652378811671297*^9, 
   3.652378858709206*^9}, {3.6523789541849403`*^9, 3.65237921139062*^9}, 
   3.652379257576953*^9, {3.652507866916305*^9, 3.652507867239162*^9}, {
   3.6527159962477207`*^9, 3.652716042325199*^9}, {3.652716363312395*^9, 
   3.65271680328963*^9}, {3.6527169177729797`*^9, 3.652716918059433*^9}, {
   3.652717303055015*^9, 3.65271730330694*^9}, {3.652790736845571*^9, 
   3.65279074215808*^9}, {3.652790774966799*^9, 3.652790789743931*^9}, 
   3.653124165618794*^9, 3.653125890605195*^9, {3.6534471181783257`*^9, 
   3.653447122852326*^9}, {3.6534471620035152`*^9, 3.653447327499275*^9}, {
   3.653447448194496*^9, 3.6534478276643457`*^9}, {3.653447881673066*^9, 
   3.6534480504974194`*^9}, {3.653448089596459*^9, 3.653448208613467*^9}, {
   3.653448239094824*^9, 3.653449345615569*^9}, {3.653449384296937*^9, 
   3.653449507080082*^9}, {3.653449554328115*^9, 3.653449742551841*^9}, {
   3.653449805976263*^9, 3.653449861005069*^9}, {3.653449898022132*^9, 
   3.653450094006476*^9}, {3.653450148433264*^9, 3.653450416688586*^9}, {
   3.653450457907782*^9, 3.6534505694720583`*^9}, {3.653450608674986*^9, 
   3.653450773591426*^9}, {3.653450808496027*^9, 3.653450926856135*^9}, {
   3.6534509667392807`*^9, 3.653451123128397*^9}, {3.6534511645267897`*^9, 
   3.653451624907023*^9}, {3.653451768110091*^9, 3.653451773589279*^9}, {
   3.653645392293866*^9, 3.653645459559637*^9}, {3.653645700349249*^9, 
   3.6536458264115257`*^9}, {3.653645860138418*^9, 3.653646117204277*^9}, {
   3.6536462030397873`*^9, 3.653646512275378*^9}, {3.6536491677669697`*^9, 
   3.6536491695033207`*^9}, {3.653649648307026*^9, 3.653649650931691*^9}, {
   3.6539023990312862`*^9, 3.6539024120716743`*^9}, {3.654001721429076*^9, 
   3.654001725411331*^9}, {3.654001834747726*^9, 3.654001838677055*^9}, {
   3.654001886392312*^9, 3.6540018902218723`*^9}, {3.654001924972046*^9, 
   3.6540019274664392`*^9}, {3.654002021825857*^9, 3.654002050814403*^9}, {
   3.6540020837955217`*^9, 3.654002209262237*^9}, {3.654080975998732*^9, 
   3.654080986792881*^9}, {3.6540841797305727`*^9, 3.654084580791286*^9}, {
   3.654084647424561*^9, 3.654084938895278*^9}, {3.654084975695881*^9, 
   3.654085188005872*^9}, {3.654189112984047*^9, 3.6541891306026983`*^9}, {
   3.654279101274822*^9, 3.654279110214291*^9}, 3.670226470106555*^9, 
   3.672564778125291*^9, {3.6736107144428673`*^9, 3.67361071673802*^9}, {
   3.673610785955585*^9, 3.67361135996733*^9}, {3.673773958449003*^9, 
   3.67377396487294*^9}, {3.673886685926611*^9, 3.6738866862138453`*^9}, {
   3.6738885485791597`*^9, 3.673888548784831*^9}, 3.67532364078561*^9, 
   3.675510019026894*^9, 3.675510051233177*^9, 3.6755754684527073`*^9, {
   3.675580786025653*^9, 3.67558086913097*^9}, {3.675591097902276*^9, 
   3.675591098195758*^9}, {3.67559116628647*^9, 3.6755911669263783`*^9}, {
   3.6755911999068737`*^9, 3.675591200173562*^9}, {3.6755915244292*^9, 
   3.6755918989747963`*^9}, {3.675592002522607*^9, 3.675592022435896*^9}, {
   3.675592089113963*^9, 3.675592089701181*^9}, {3.675593425511962*^9, 
   3.675593429599656*^9}, {3.675593470474856*^9, 3.6755935621622753`*^9}, {
   3.675595252252369*^9, 3.675595317034992*^9}, {3.675681759366687*^9, 
   3.675681806490787*^9}, {3.675851569617619*^9, 3.675851637197174*^9}, {
   3.6759226733014708`*^9, 3.675922683031599*^9}, {3.675924874544126*^9, 
   3.6759250783099422`*^9}, {3.675925765316263*^9, 3.675925853845504*^9}, {
   3.6759386639242983`*^9, 3.6759387209604273`*^9}, {3.6759584239651003`*^9, 
   3.6759585214012747`*^9}, {3.675958553821933*^9, 3.675958570771214*^9}, {
   3.6759600153765717`*^9, 3.675960057712853*^9}, {3.6759602372898693`*^9, 
   3.675960242562107*^9}, {3.6759602873497257`*^9, 3.6759603900916567`*^9}, {
   3.6759604399252377`*^9, 3.675960446607627*^9}, 3.676005272937895*^9, 
   3.6760053240393467`*^9, 3.676021482545515*^9, {3.676021560052281*^9, 
   3.676022127436892*^9}, {3.676022216512494*^9, 3.6760229843015423`*^9}, {
   3.676023177212393*^9, 3.676023546449527*^9}, {3.676024271478404*^9, 
   3.676024603324912*^9}, {3.676024665484136*^9, 3.676024782787224*^9}, {
   3.676024854119236*^9, 3.6760248640841513`*^9}, {3.6760250088069153`*^9, 
   3.676025057439742*^9}, {3.676025249390964*^9, 3.6760253009161587`*^9}, {
   3.676025343840477*^9, 3.676025454046672*^9}, {3.676119221103794*^9, 
   3.676119228237918*^9}, {3.6761193013380613`*^9, 3.676119510407556*^9}, {
   3.676119543752206*^9, 3.676119727419374*^9}, {3.676119761094864*^9, 
   3.676119890665061*^9}, {3.676120078015214*^9, 3.676120083406232*^9}, {
   3.676121221198847*^9, 3.676121921702248*^9}, {3.6761219691023912`*^9, 
   3.676122334365264*^9}, {3.676122380870414*^9, 3.676122406798971*^9}, {
   3.67612244311215*^9, 3.6761225221941767`*^9}, {3.676122639453322*^9, 
   3.676122939279006*^9}, {3.676123227018145*^9, 3.676123257096648*^9}, {
   3.6761237135454493`*^9, 3.676123734364585*^9}, {3.6761250122199507`*^9, 
   3.676125012376691*^9}, {3.676125176189796*^9, 3.67612517638523*^9}, {
   3.677676312748744*^9, 3.677676327903968*^9}, {3.677676991863443*^9, 
   3.67767729526375*^9}, {3.677677333016506*^9, 3.677677490646119*^9}, {
   3.677677523157702*^9, 3.677677667586739*^9}, {3.677677718868541*^9, 
   3.6776778204809504`*^9}, {3.677677873168643*^9, 3.677677927030601*^9}, {
   3.67767796875508*^9, 3.6776780297813463`*^9}, {3.677678064052412*^9, 
   3.677678451162526*^9}, {3.677678660504642*^9, 3.677678916339388*^9}, {
   3.67767894672374*^9, 3.6776792507558193`*^9}, {3.6776793205431004`*^9, 
   3.677679488099471*^9}, {3.677679533149323*^9, 3.677679754394271*^9}, 
   3.677681168910832*^9, {3.678722500020762*^9, 3.678722518955509*^9}, {
   3.6787230661747*^9, 3.678723242930275*^9}, {3.678723283137291*^9, 
   3.67872332957576*^9}, {3.678723365853586*^9, 3.67872383272751*^9}, {
   3.6787238948014593`*^9, 3.6787239608564997`*^9}, {3.678724796691175*^9, 
   3.678724820003809*^9}, {3.67872485860867*^9, 3.678724868788558*^9}, {
   3.678729313739044*^9, 3.67872933221128*^9}, {3.6787294763543367`*^9, 
   3.6787299065469646`*^9}, {3.6787300710280848`*^9, 3.678730071422598*^9}, {
   3.678730322495199*^9, 3.678730323785355*^9}, {3.6787303950068274`*^9, 
   3.678730395674675*^9}, {3.678765758197289*^9, 3.678766381340143*^9}, {
   3.67876643099756*^9, 3.6787665616908283`*^9}, {3.678768317890379*^9, 
   3.678768318508003*^9}, {3.678768423156954*^9, 3.6787684278849363`*^9}, {
   3.678768509959207*^9, 3.6787685197194843`*^9}, {3.678768553818428*^9, 
   3.678768554569421*^9}, {3.678768589208424*^9, 3.678769290619643*^9}, {
   3.678769326536812*^9, 3.678769428639135*^9}, {3.678769493829928*^9, 
   3.678769509433446*^9}, {3.678769549578459*^9, 3.678769590779674*^9}, {
   3.6787704361854763`*^9, 3.678770641273473*^9}, {3.678773223101853*^9, 
   3.678773239704031*^9}, 3.679373090029645*^9, {3.683894359412177*^9, 
   3.683894407306477*^9}, {3.6838945110481052`*^9, 3.6838945173890753`*^9}, 
   3.68389683590415*^9, {3.683901863456834*^9, 3.683901890387862*^9}, 
   3.6839019752670717`*^9, {3.683902018178482*^9, 3.683902048968762*^9}, {
   3.683902118716179*^9, 3.6839021222572412`*^9}, {3.683902287755432*^9, 
   3.683902287917288*^9}, {3.683906644387364*^9, 3.6839066446741962`*^9}, {
   3.68390670210072*^9, 3.68390670236974*^9}, {3.68398447852845*^9, 
   3.6839844790536222`*^9}, {3.684038701674336*^9, 3.684038706669203*^9}, {
   3.685188570586812*^9, 3.685188599093625*^9}, {3.685189608057357*^9, 
   3.685189623863472*^9}, {3.6851900509380713`*^9, 3.685190072082631*^9}, {
   3.685190109244026*^9, 3.685190247420245*^9}, {3.685190334233671*^9, 
   3.685190360919217*^9}, {3.685197303680831*^9, 3.6851973889965363`*^9}, {
   3.685197420990172*^9, 3.685197617340919*^9}, {3.6851976971770067`*^9, 
   3.685197772978985*^9}, {3.685197845150587*^9, 3.685197845392006*^9}, {
   3.685712925139168*^9, 3.685713006350339*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"CHECK THE FOLLOWING FEEDBACK CAREFULLY! \"\>"], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685713010409245*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"#{regions}=\"\>", "\[InvisibleSpace]", "221"}],
  SequenceForm["#{regions}=", 221],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685713010410857*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"#{intersection points}=\"\>", "\[InvisibleSpace]", "223"}],
  SequenceForm["#{intersection points}=", 223],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685713010417183*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" 0 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9",
      ",", "10", ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", ",", 
     "18", ",", "19", ",", "20", ",", "21", ",", "24", ",", "25", ",", "26", 
     ",", "27", ",", "28", ",", "29", ",", "30", ",", "31", ",", "32", ",", 
     "33", ",", "34", ",", "35", ",", "36", ",", "37", ",", "38", ",", "39", 
     ",", "40", ",", "41", ",", "42", ",", "43", ",", "45", ",", "46", ",", 
     "47", ",", "48", ",", "49", ",", "50", ",", "51", ",", "52", ",", "53", 
     ",", "54", ",", "57", ",", "58", ",", "59", ",", "60", ",", "61", ",", 
     "62", ",", "63", ",", "66", ",", "67", ",", "70", ",", "71", ",", "74", 
     ",", "75", ",", "76", ",", "77", ",", "78", ",", "79", ",", "80", ",", 
     "83", ",", "84", ",", "85", ",", "86", ",", "87", ",", "89", ",", "90", 
     ",", "93", ",", "94", ",", "97", ",", "98", ",", "100", ",", "101", ",", 
     "102", ",", "105", ",", "106", ",", "107", ",", "108", ",", "109", ",", 
     "110", ",", "113", ",", "114", ",", "115", ",", "117", ",", "118", ",", 
     "119", ",", "120", ",", "121", ",", "122", ",", "123", ",", "124", ",", 
     "125", ",", "126", ",", "127", ",", "128", ",", "129", ",", "130", ",", 
     "131", ",", "132", ",", "133", ",", "136", ",", "137", ",", "139", ",", 
     "140", ",", "141", ",", "142", ",", "143", ",", "144", ",", "145", ",", 
     "146", ",", "147", ",", "148", ",", "149", ",", "150", ",", "151", ",", 
     "152", ",", "153", ",", "154", ",", "155", ",", "156", ",", "157", ",", 
     "159", ",", "160", ",", "161", ",", "162", ",", "163", ",", "164", ",", 
     "165", ",", "166", ",", "167", ",", "170", ",", "171", ",", "172", ",", 
     "173", ",", "174", ",", "175", ",", "176", ",", "177", ",", "178", ",", 
     "179", ",", "180", ",", "181", ",", "182", ",", "183", ",", "184", ",", 
     "185", ",", "186", ",", "187", ",", "188", ",", "189", ",", "192", ",", 
     "193", ",", "194", ",", "195", ",", "196", ",", "197", ",", "198", ",", 
     "199", ",", "200", ",", "201", ",", "202", ",", "203", ",", "204", ",", 
     "205", ",", "206", ",", "207", ",", "208", ",", "209", ",", "210", ",", 
     "211", ",", "212"}], "}"}]}],
  SequenceForm[
  " 0 vertices = ", {2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15, 16, 17, 18, 19, 
   20, 21, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40,
    41, 42, 43, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 57, 58, 59, 60, 61, 
   62, 63, 66, 67, 70, 71, 74, 75, 76, 77, 78, 79, 80, 83, 84, 85, 86, 87, 89,
    90, 93, 94, 97, 98, 100, 101, 102, 105, 106, 107, 108, 109, 110, 113, 114,
    115, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130,
    131, 132, 133, 136, 137, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148,
    149, 150, 151, 152, 153, 154, 155, 156, 157, 159, 160, 161, 162, 163, 164,
    165, 166, 167, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181,
    182, 183, 184, 185, 186, 187, 188, 189, 192, 193, 194, 195, 196, 197, 198,
    199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685713010418087*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+1 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "11", ",", "23", ",", "44", ",", "65", ",", "72", ",", "73", 
     ",", "81", ",", "92", ",", "95", ",", "103", ",", "104", ",", "116", ",",
      "135", ",", "138", ",", "158", ",", "168", ",", "214", ",", "216", ",", 
     "218", ",", "220", ",", "222", ",", "223"}], "}"}]}],
  SequenceForm[
  "+1 vertices = ", {1, 11, 23, 44, 65, 72, 73, 81, 92, 95, 103, 104, 116, 
   135, 138, 158, 168, 214, 216, 218, 220, 222, 223}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685713010418984*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-1 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "12", ",", "22", ",", "55", ",", "56", ",", "64", ",", "68", ",", "69", 
     ",", "82", ",", "88", ",", "91", ",", "96", ",", "99", ",", "111", ",", 
     "112", ",", "134", ",", "169", ",", "190", ",", "191", ",", "213", ",", 
     "215", ",", "217", ",", "219", ",", "221"}], "}"}]}],
  SequenceForm[
  "-1 vertices = ", {12, 22, 55, 56, 64, 68, 69, 82, 88, 91, 96, 99, 111, 112,
    134, 169, 190, 191, 213, 215, 217, 219, 221}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.6857130104195232`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+2 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["+2 vertices = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.6857130104200487`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-2 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["-2 vertices = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685713010420521*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"bigon regions = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "4", ",", "5", ",", "6", ",", "29", ",", "30", ",", "32", ",", 
     "36", ",", "55", ",", "64", ",", "67", ",", "76", ",", "80", ",", "81", 
     ",", "88", ",", "154", ",", "155", ",", "166", ",", "178"}], "}"}]}],
  SequenceForm[
  "bigon regions = ", {3, 4, 5, 6, 29, 30, 32, 36, 55, 64, 67, 76, 80, 81, 88,
    154, 155, 166, 178}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.6857130104210567`*^9}],

Cell[BoxData["\<\"No multiple cancellation. Good! \"\>"], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685713010421529*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Intersection points whose cancellation will be attempted last: \
\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "71", ",", "85", ",", "178", ",", "179", ",", "192", ",", "211", ",", 
     "212", ",", "213", ",", "222"}], "}"}]}],
  SequenceForm[
  "Intersection points whose cancellation will be attempted last: ", {71, 85, 
   178, 179, 192, 211, 212, 213, 222}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.6857130104220324`*^9}],

Cell[BoxData["\<\"Cancelling pairs belong to same \[Alpha]s. Good!\"\>"], \
"Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685713010422518*^9}],

Cell[BoxData["\<\"Cancelling pairs belong to same \[Beta]s. Good!\"\>"], \
"Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685713010422966*^9}],

Cell[BoxData["\<\"All intersection points lie on exactly one \[Alpha]-curve. \
Good!\"\>"], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685713010423409*^9}],

Cell[BoxData["\<\"All intersection points lie on exactly one \[Beta]-curve. \
Good!\"\>"], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.6857130104238777`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NAC=#{\[Alpha]-circles}=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["NAC=#{\[Alpha]-circles}=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685713010424367*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NAA=#{\[Alpha]-arcs}=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["NAA=#{\[Alpha]-arcs}=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.68571301042485*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NA=#{\[Alpha]-curves}=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["NA=#{\[Alpha]-curves}=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.6857130104253187`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NB=#{\[Beta]-circles}=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["NB=#{\[Beta]-circles}=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685713010425788*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Surface 1 (\"\>", "\[InvisibleSpace]", "TypeD", 
   "\[InvisibleSpace]", "\<\"): #occupied \[Alpha]-arcs = \"\>", 
   "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", #moving strands = \"\>", "\[InvisibleSpace]", 
   "4"}],
  SequenceForm[
  "Surface 1 (", $CellContext`TypeD, "): #occupied \[Alpha]-arcs = ", 1, 
   ", #moving strands = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685713010426276*^9}],

Cell[BoxData["\<\"There is only one glueing surface.\"\>"], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9, 
   3.685713010426777*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Setup for backups", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
   3.6839024516165123`*^9, 3.683902475521956*^9}, {3.68390335323253*^9, 
   3.683903371168364*^9}, {3.683949830312366*^9, 3.683949830550836*^9}, {
   3.685186908447523*^9, 3.6851869085320377`*^9}, {3.685187100587757*^9, 
   3.685187104979512*^9}, {3.685187153661024*^9, 3.68518716342925*^9}, {
   3.685198090550712*^9, 3.6851980924296083`*^9}, 3.68519813049438*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"BackupFilePath", "=", 
      RowBox[{"<", 
       RowBox[{"path", " ", "for", " ", "backup"}], ">"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"To", " ", "save", " ", "all", " ", "variables"}]}], ",", " ", 
    RowBox[{
     RowBox[{"use", ":", " ", 
      RowBox[{"DumpSave", "[", 
       RowBox[{
        RowBox[{"BackupFilePath", "<>", "\"\<.mx\>\""}], ",", 
        "\"\<Global`\>\""}], "]"}]}], ";", "\n", 
     RowBox[{
     "To", " ", "load", " ", "all", " ", "variables", " ", "from", " ", 
      "this", " ", "file"}]}], ",", " ", 
    RowBox[{
     RowBox[{"use", ":", " ", 
      RowBox[{"<<", 
       RowBox[{"(", 
        RowBox[{"BackupFilePath", "<>", "\"\<.mx\>\""}], ")"}]}]}], ";"}]}], 
   "\[IndentingNewLine]", "*)"}], "\n", 
  RowBox[{"BackupFilePath", "=", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<Backups/\>\"", "<>", 
    RowBox[{"StringDrop", "[", 
     RowBox[{
      RowBox[{"FileNameTake", "[", 
       RowBox[{"NotebookFileName", "[", "]"}], "]"}], ",", 
      RowBox[{"-", "3"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.685187085220419*^9, 3.685187085619646*^9}, {
  3.685187115996806*^9, 3.685187117420495*^9}, {3.685187180166778*^9, 
  3.685187271160758*^9}, {3.6851876607312403`*^9, 3.685187679762589*^9}, {
  3.6851877211005583`*^9, 3.6851878014470453`*^9}, {3.685188020564032*^9, 
  3.685188024022112*^9}, {3.6851880573745403`*^9, 3.6851882124099407`*^9}, {
  3.685188243804207*^9, 3.6851882507369843`*^9}, {3.685202300849607*^9, 
  3.68520234868612*^9}}],

Cell[BoxData["\<\"/mhome/dpmms/c/cbz20/Documents/PhD/Research/thesis/BSFH/\
Backups/2m3ptmutBSD\"\>"], "Output",
 CellChangeTimes->{3.685202350065628*^9, 3.6852477522167463`*^9, 
  3.685248991231922*^9, 3.685258909150461*^9, 3.685692740393689*^9, 
  3.685706229642539*^9, 3.685711702345194*^9, 3.68571233346281*^9, 
  3.685712547769155*^9, 3.685713018295658*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation of bordered sutured algebra", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
   3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
   3.683902551851089*^9}, {3.683902843994619*^9, 3.6839028464994917`*^9}, {
   3.683903880670438*^9, 3.683903893160449*^9}, 3.6851906152290363`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step1x1Algebra", ";"}]], "Input",
 CellChangeTimes->{{3.683894564398328*^9, 3.683894567470285*^9}, 
   3.6838968494193707`*^9, {3.6851903740240927`*^9, 3.685190396536707*^9}, {
   3.6851904896752787`*^9, 3.68519049325898*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Idempotents for S1 (occupied arcs in strands diagram):\\n \
\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "2", "3", "4", "5"},
       {
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "}"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Idempotents for S1 (occupied arcs in strands diagram):\n ", 
   MatrixForm[{{1, 2, 3, 4, 5}, {{1, 2, 3, 4}, {1, 2, 3, 5}, {1, 2, 4, 5}, {1,
      3, 4, 5}, {2, 3, 4, 5}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.68389456864986*^9, 3.6838946234736547`*^9, 3.6838968500122004`*^9, 
   3.683899172980453*^9, 3.6838995524215097`*^9, 3.683903578791626*^9, {
   3.683903796738854*^9, 3.683903821259932*^9}, 3.6839039858898287`*^9, 
   3.683904596171867*^9, 3.683904668575684*^9, 3.68390546967093*^9, 
   3.68390623088945*^9, 3.683906649950728*^9, 3.683906712317583*^9, 
   3.68394927827203*^9, 3.683949850668906*^9, 3.683952373169733*^9, 
   3.683955118254199*^9, 3.683958897086561*^9, 3.685190833502232*^9, 
   3.685191535214994*^9, 3.685191885507491*^9, 3.6851920442229223`*^9, 
   3.6851922073521833`*^9, 3.685193111648541*^9, 3.685193836139495*^9, 
   3.685247754578397*^9, 3.685248996142511*^9, 3.685254501259327*^9, 
   3.685258911078904*^9, 3.685706232058814*^9, 3.6857117035769053`*^9, 
   3.685713020343932*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Idempotents for S2 (occupied arcs in strands diagram):\\n \
\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1"},
       {
        RowBox[{"{", "}"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Idempotents for S2 (occupied arcs in strands diagram):\n ", 
   MatrixForm[{{1}, {{}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.68389456864986*^9, 3.6838946234736547`*^9, 3.6838968500122004`*^9, 
   3.683899172980453*^9, 3.6838995524215097`*^9, 3.683903578791626*^9, {
   3.683903796738854*^9, 3.683903821259932*^9}, 3.6839039858898287`*^9, 
   3.683904596171867*^9, 3.683904668575684*^9, 3.68390546967093*^9, 
   3.68390623088945*^9, 3.683906649950728*^9, 3.683906712317583*^9, 
   3.68394927827203*^9, 3.683949850668906*^9, 3.683952373169733*^9, 
   3.683955118254199*^9, 3.683958897086561*^9, 3.685190833502232*^9, 
   3.685191535214994*^9, 3.685191885507491*^9, 3.6851920442229223`*^9, 
   3.6851922073521833`*^9, 3.685193111648541*^9, 3.685193836139495*^9, 
   3.685247754578397*^9, 3.685248996142511*^9, 3.685254501259327*^9, 
   3.685258911078904*^9, 3.685706232058814*^9, 3.6857117035769053`*^9, 
   3.685713020346895*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Naming", " ", "idempotents", " ", 
     RowBox[{"(", 
      RowBox[{
      "choose", " ", "any", " ", "variable", " ", "you", " ", "find", " ", 
       "appropriate"}], ")"}]}], ";"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S1IdemNames", "=", 
     RowBox[{"{", 
      RowBox[{"del", ",", "tau", ",", "rho", ",", "a", ",", "d"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S2IdemNames", "=", 
     RowBox[{"{", "x", "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.677558847878817*^9, 3.6775588977945127`*^9}, {
   3.677558930459526*^9, 3.677559079416768*^9}, {3.6775591141377296`*^9, 
   3.6775591232809258`*^9}, {3.6775591673069763`*^9, 
   3.6775591708097677`*^9}, {3.677559237909267*^9, 3.677559274365768*^9}, {
   3.678365462544454*^9, 3.678365463974029*^9}, 3.679373264719275*^9, {
   3.679373345409265*^9, 3.679373355329522*^9}, 3.679373416779231*^9, {
   3.6793786869009542`*^9, 3.679378710833679*^9}, {3.679379554595536*^9, 
   3.679379638336299*^9}, {3.679380115539069*^9, 3.679380246150484*^9}, {
   3.6793803137773333`*^9, 3.679380320299905*^9}, {3.679381504792593*^9, 
   3.679381625229982*^9}, {3.6793817347272243`*^9, 3.679381738256918*^9}, {
   3.679381830811235*^9, 3.679381831562584*^9}, {3.6793818653461313`*^9, 
   3.6793819321950274`*^9}, {3.683897311350361*^9, 3.683897324687079*^9}, {
   3.68519155465518*^9, 3.6851915949356947`*^9}, {3.6857130291545067`*^9, 
   3.6857130352149067`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"SANITY", " ", 
      RowBox[{"CHECK", ":", " ", 
       RowBox[{
       "test", " ", "for", " ", "multiplication", " ", "in", " ", "strands", 
        " ", "algebra"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"S1Reeb", "[", "z__", "]"}], " ", "takes", " ", "a", " ", 
      "sequence", " ", 
      SubscriptBox["z", "1"]}]}], ",", 
    SubscriptBox["z", "2"], ",", 
    RowBox[{
     RowBox[{
     "...", " ", "of", " ", "an", " ", "even", " ", "number", " ", "of", " ", 
      "integers", " ", "and", " ", "computes", " ", "the", " ", "element", 
      " ", "in", " ", "the", " ", "strands", " ", "algebra", " ", "for", " ", 
      "the", " ", "surface", " ", "S1", " ", "which", " ", "has", " ", "a", 
      " ", "moving", " ", "strand", " ", "from", " ", "the", " ", 
      SubscriptBox["z", 
       RowBox[{
        RowBox[{"2", "i"}], "+", "1"}]], "st", " ", "to", " ", "the", " ", 
      SubscriptBox["z", 
       RowBox[{
        RowBox[{"2", "i"}], "+", "2"}]], "nd", " ", "level"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"MorH1AlgComp", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], " ", "computes", " ", 
      SubscriptBox["\[Mu]", "2"], " ", "of", " ", "two", " ", "elements", " ",
       "a", " ", "and", " ", "b", " ", "in", " ", "the", " ", "strands", " ", 
      "algebra", " ", "and", " ", "displays", " ", "the", " ", "result", " ", 
      "using", " ", "the", " ", 
      RowBox[{"function", " ", "'"}], 
      RowBox[{"S1H", "'"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"see", " ", "'"}], "Step", " ", "5"}], ":", " ", 
      RowBox[{"Basic", " ", "graphical", " ", 
       RowBox[{"outputs", "'"}], " ", "in", " ", "manual"}]}], ";"}]}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MorH1AlgComp", "[", 
    RowBox[{
     RowBox[{"S1Reeb", "[", 
      RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"S1Reeb", "[", 
      RowBox[{"3", ",", "4", ",", "6", ",", "9"}], "]"}]}], "]"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.675148960735221*^9, 3.6751491156688137`*^9}, {
   3.675149153653947*^9, 3.675149183454502*^9}, {3.6751492167671957`*^9, 
   3.675149401938579*^9}, {3.675149486456636*^9, 3.6751494869367847`*^9}, 
   3.67514954451958*^9, {3.6751564533370657`*^9, 3.67515645413692*^9}, {
   3.675156524722777*^9, 3.675156560242648*^9}, {3.675156616520442*^9, 
   3.6751568101289454`*^9}, {3.675163957259375*^9, 3.675163970832073*^9}, {
   3.6751668771042137`*^9, 3.675166877110574*^9}, {3.675240959486168*^9, 
   3.6752410690644703`*^9}, {3.675326768492325*^9, 3.6753267702114143`*^9}, {
   3.675488784994639*^9, 3.675488800599482*^9}, {3.683892446779804*^9, 
   3.683892568970303*^9}, {3.6838946292210503`*^9, 3.683894629403434*^9}, {
   3.685190847044396*^9, 3.685191102313513*^9}, {3.6851911472048492`*^9, 
   3.685191271326366*^9}, {3.685204837861514*^9, 3.685204856946199*^9}, {
   3.685256088953251*^9, 3.685256135520506*^9}, {3.685697400552388*^9, 
   3.685697476866653*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(2\\)]\\)(\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    TagBox[GridBox[{
       {"8", "8"},
       {"6", "6"},
       {
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["5",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["2",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], "+", 
    TagBox[GridBox[{
       {"9", "9"},
       {"8", "8"},
       {
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["5",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["2",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], "+", 
    TagBox[GridBox[{
       {"10", "10"},
       {"6", "6"},
       {
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["5",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["2",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], "+", 
    TagBox[GridBox[{
       {"10", "10"},
       {"9", "9"},
       {
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["5",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["2",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"]}], "\[InvisibleSpace]", "\<\" ,\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{
    TagBox[GridBox[{
       {"8", "8"},
       {
        StyleBox["6",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["9",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {"5", "5"},
       {
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], "+", 
    TagBox[GridBox[{
       {"8", "8"},
       {
        StyleBox["6",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["9",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {"2", "2"}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], "+", 
    TagBox[GridBox[{
       {"10", "10"},
       {
        StyleBox["6",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["9",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {"5", "5"},
       {
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], "+", 
    TagBox[GridBox[{
       {"10", "10"},
       {
        StyleBox["6",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["9",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {"2", "2"}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"]}], "\[InvisibleSpace]", "\<\") =\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{
    TagBox[GridBox[{
       {"8", "8"},
       {
        StyleBox["6",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["9",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["5",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["2",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], "+", 
    TagBox[GridBox[{
       {"10", "10"},
       {
        StyleBox["6",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["9",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["5",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["2",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(\[Mu]\), \(2\)]\)(", Grid[{{8, 8}, {6, 6}, {
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[5, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[2, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True] + 
   Grid[{{9, 9}, {8, 8}, {
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[5, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[2, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True] + 
   Grid[{{10, 10}, {6, 6}, {
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[5, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[2, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True] + 
   Grid[{{10, 10}, {9, 9}, {
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[5, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[2, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True], 
   " ,\n", Grid[{{8, 8}, {
       Style[6, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[9, {Bold, Background -> RGBColor[1, 1, 0]}]}, {5, 5}, {
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True] + 
   Grid[{{8, 8}, {
       Style[6, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[9, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}]}, {2, 2}}, Frame -> 
     True] + Grid[{{10, 10}, {
       Style[6, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[9, {Bold, Background -> RGBColor[1, 1, 0]}]}, {5, 5}, {
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True] + 
   Grid[{{10, 10}, {
       Style[6, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[9, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}]}, {2, 2}}, Frame -> 
     True], ") =\n", Grid[{{8, 8}, {
       Style[6, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[9, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[5, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[2, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True] + 
   Grid[{{10, 10}, {
       Style[6, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[9, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[5, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[2, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.68389462471453*^9, 3.683894630193058*^9}, 
   3.68389685177421*^9, 3.683899175650861*^9, 3.683899554426527*^9, 
   3.683903987712611*^9, 3.6839045977182837`*^9, 3.68390467072602*^9, 
   3.683905472148747*^9, 3.68390623716576*^9, 3.683906653805142*^9, 
   3.683906715689011*^9, 3.683949288745957*^9, 3.68394985342809*^9, 
   3.683955122156901*^9, 3.683958901081587*^9, {3.685190970573328*^9, 
   3.685190974038107*^9}, {3.685191261596065*^9, 3.6851912779095592`*^9}, 
   3.685191543035482*^9, {3.68519160095391*^9, 3.6851916098629713`*^9}, 
   3.685191888757268*^9, 3.685192047642233*^9, 3.685192209052795*^9, 
   3.685193115844283*^9, 3.6851938395359707`*^9, 3.685248999275526*^9, 
   3.685254505324308*^9, 3.685258914455195*^9, 3.6857062357713823`*^9, {
   3.68571171641415*^9, 3.685711718848358*^9}, 3.685713052116938*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step1x2Algebra", ";"}]], "Input",
 CellChangeTimes->{{3.683894573809146*^9, 3.68389457569536*^9}, 
   3.683896854916707*^9, {3.685190544973094*^9, 3.685190547812798*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S1: Idempotents (occupied \[Alpha]-arcs) and their names (from \
'S1IdemNames'):\\n \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "}"}]},
       {"del", "tau", "rho", "a", "d"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "S1: Idempotents (occupied \[Alpha]-arcs) and their names (from \
'S1IdemNames'):\n ", 
   MatrixForm[{{{1, 2, 3, 4}, {1, 2, 3, 5}, {1, 2, 4, 5}, {1, 3, 4, 5}, {2, 3,
      4, 5}}, {$CellContext`del, $CellContext`tau, $CellContext`rho, \
$CellContext`a, $CellContext`d}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.6857130540569477`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S2: Idempotents (occupied \[Alpha]-arcs) and their names (from \
'S2IdemNames'):\\n \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"{", "}"}]},
       {"x"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "S2: Idempotents (occupied \[Alpha]-arcs) and their names (from \
'S2IdemNames'):\n ", 
   MatrixForm[{{{}}, {$CellContext`x}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.685713054058002*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S1: number of algebra elements for each pair of idempotents = \
\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"13", "3", "1", "8", "2"},
       {"5", "9", "3", "10", "6"},
       {"3", "5", "13", "6", "8"},
       {"8", "6", "2", "16", "4"},
       {"6", "10", "8", "12", "16"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "S1: number of algebra elements for each pair of idempotents = ", 
   MatrixForm[{{13, 3, 1, 8, 2}, {5, 9, 3, 10, 6}, {3, 5, 13, 6, 8}, {8, 6, 2,
     16, 4}, {6, 10, 8, 12, 16}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.685713057055337*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S2: number of algebra elements for each pair of idempotents = \
\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "S2: number of algebra elements for each pair of idempotents = ", 
   MatrixForm[{{1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.6857130570962477`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sanity checks for algebra basis: \"\>", 
   "\[InvisibleSpace]", "\<\"S1 ok\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", "\<\"S2 ok\"\>"}],
  SequenceForm["Sanity checks for algebra basis: ", "S1 ok", ", ", "S2 ok"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.685713057098002*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There\"\>", 
   "\[InvisibleSpace]", "\<\" are 183 basis elements \"\>", 
   "\[InvisibleSpace]", "\<\"in the algebra for S1. The multiplication table \
looks like this: \"\>", "\[InvisibleSpace]", 
   GraphicsBox[
    RasterBox[SparseArray[Automatic, {183, 183}, 1., {1, {CompressedData["
1:eJwlz0tIFGAAhdF/LMKQdtEqIgOJgYSIkNoUBA2YBmGQVgtRqUEQI41wkSAl
FZUoqeVCW/SAIsFGjGQUREwQBXEjRIloKgi+UMJHIXTEC2d/v/TiO3nlkRBC
d9jdITI4wzli5JBPIUXcppQy7lLBPRpo4x2f6OIbSfroZ4DvDDLDIhv8JeLI
PlJJ4yhRThIjm6sUUEQJcaqooZanPOMFLbTxlvckSDLECGP8YJJpZpljngWW
WGaFdbY4mBLCEaJkcorTXCKPAm5QSAm3iFPNI55Tx0uaeUULH/jIZ76QoJMe
hhhhlHF+McEkU8wwyxzLrPKPbSJ7QthPGgc4zDGOE+UEmWRxlvNc4CIxsskh
l8tc4zo3iVPBfR7wkFoe84Q66mmkmde08oZ2EnTxlW6S9NBLH8OMMsZPpvjN
PIussMoaf1hng82drr0hXKGSJjr4D+a1aRM=
        "], CompressedData["
1:eJxtU4s/U2EY3jk7p8ilrRRCosXWlEzMSayUVohMKUVyiyWWXGJjGyms0GxF
tnIbTrlNbPv3er/v7P7zO7t97/d8e7/ned4nrVmjaiZ5PN4exeMR8E1PTJqm
Z8xz1qVlx/oGu7Xt3P/nctNTpvlF+4pjk91xHrg89KzZYl2w2VfX1jc22d39
Q7eHNjlYp4s2W+HQvpu2b7IeOMSdQScsVpsdwVgEdNFWgHg4FM1SLa2v2zvU
b7u6Ne96evs+DA5ph0f0BuPo2MdxqrVd3aXpG9LqDWPjVId6WG/0fnZrega1
IwYjYNR69NJoDeOUER6Kf+t2yZ27pfeUZeWVVY9UNY+f1D59Vvf8RX3Dy8ZX
TfySSlVtXX1jE79UWVUDGw1Qq4MyVKGorIElKpBp6Zniy9KsK1ezc2R58huF
N4uKFWS6WCqTFxYpyKzsPDms09IvigCEMNfz8uUFDEbJASiSyvLlDEYWc/AC
Bn7AJqMgomJOCoSn487EJ5xLSk45n0rECOISklJSCWFyCn7DEyIglg0LxoZq
0tah7tchQTpBkYFBrc6vCRYEQYf0Bq9oOiPawJsGrJSXNLC9gJhkSDCXazmy
3CA2ASqSrOxcLw9gQYqk+QzJEJFRMbFA5xTwORufkBjGKFaYiPkI4pIC1I4e
s9AhCsxKOOcgw6lgOyuqqn2GVqqCPa1GpvJV2Fc+P2BiiE+cM75rcwaEjD13
Pc4ENL8B7eE24QIbg68GXZugkxi3KjxCSDFSUoInRUEypF80n15e50M9xgJA
R5+Z4GLY/zJERHS4D9F+I2KFsERNCIL+9Hlicsr05ev0zOw385zF+v3H/MLP
RZv91++l5ZXVNQdK+p+/W9s7u3vg1cGhy+2hmlta21By33Ry2X3f29c/gOKr
8+fXH8X7D8rKKx5CHKvD88hN3qWMTLGES1tg+rjMEceOR0SeiIo+Ysj+A4bo
eD0=
        "]}, CompressedData["
1:eJztwUENACAMBLAjwcgsIYGEN9KwOA3829a+64wkbwYAAAAAAAAAAIBPDcvg
Al4=
       "]}], {{0, 0}, {183, 183}}, {0, 1}],
    Frame->Automatic,
    FrameLabel->{None, None},
    FrameTicks->{{None, None}, {None, None}},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    Method->{
     "DefaultBoundaryStyle" -> Automatic, "DefaultPlotStyle" -> Automatic}]}],
  SequenceForm[
  "There", " are 183 basis elements ", 
   "in the algebra for S1. The multiplication table looks like this: ", 
   Graphics[
    Raster[SparseArray[Automatic, {183, 183}, 1., {1, {CompressedData["
1:eJwlz0tIFGAAhdF/LMKQdtEqIgOJgYSIkNoUBA2YBmGQVgtRqUEQI41wkSAl
FZUoqeVCW/SAIsFGjGQUREwQBXEjRIloKgi+UMJHIXTEC2d/v/TiO3nlkRBC
d9jdITI4wzli5JBPIUXcppQy7lLBPRpo4x2f6OIbSfroZ4DvDDLDIhv8JeLI
PlJJ4yhRThIjm6sUUEQJcaqooZanPOMFLbTxlvckSDLECGP8YJJpZpljngWW
WGaFdbY4mBLCEaJkcorTXCKPAm5QSAm3iFPNI55Tx0uaeUULH/jIZ76QoJMe
hhhhlHF+McEkU8wwyxzLrPKPbSJ7QthPGgc4zDGOE+UEmWRxlvNc4CIxsskh
l8tc4zo3iVPBfR7wkFoe84Q66mmkmde08oZ2EnTxlW6S9NBLH8OMMsZPpvjN
PIussMoaf1hng82drr0hXKGSJjr4D+a1aRM=
        "], CompressedData["
1:eJxtU4s/U2EY3jk7p8ilrRRCosXWlEzMSayUVohMKUVyiyWWXGJjGyms0GxF
tnIbTrlNbPv3er/v7P7zO7t97/d8e7/ned4nrVmjaiZ5PN4exeMR8E1PTJqm
Z8xz1qVlx/oGu7Xt3P/nctNTpvlF+4pjk91xHrg89KzZYl2w2VfX1jc22d39
Q7eHNjlYp4s2W+HQvpu2b7IeOMSdQScsVpsdwVgEdNFWgHg4FM1SLa2v2zvU
b7u6Ne96evs+DA5ph0f0BuPo2MdxqrVd3aXpG9LqDWPjVId6WG/0fnZrega1
IwYjYNR69NJoDeOUER6Kf+t2yZ27pfeUZeWVVY9UNY+f1D59Vvf8RX3Dy8ZX
TfySSlVtXX1jE79UWVUDGw1Qq4MyVKGorIElKpBp6Zniy9KsK1ezc2R58huF
N4uKFWS6WCqTFxYpyKzsPDms09IvigCEMNfz8uUFDEbJASiSyvLlDEYWc/AC
Bn7AJqMgomJOCoSn487EJ5xLSk45n0rECOISklJSCWFyCn7DEyIglg0LxoZq
0tah7tchQTpBkYFBrc6vCRYEQYf0Bq9oOiPawJsGrJSXNLC9gJhkSDCXazmy
3CA2ASqSrOxcLw9gQYqk+QzJEJFRMbFA5xTwORufkBjGKFaYiPkI4pIC1I4e
s9AhCsxKOOcgw6lgOyuqqn2GVqqCPa1GpvJV2Fc+P2BiiE+cM75rcwaEjD13
Pc4ENL8B7eE24QIbg68GXZugkxi3KjxCSDFSUoInRUEypF80n15e50M9xgJA
R5+Z4GLY/zJERHS4D9F+I2KFsERNCIL+9Hlicsr05ev0zOw385zF+v3H/MLP
RZv91++l5ZXVNQdK+p+/W9s7u3vg1cGhy+2hmlta21By33Ry2X3f29c/gOKr
8+fXH8X7D8rKKx5CHKvD88hN3qWMTLGES1tg+rjMEceOR0SeiIo+Ysj+A4bo
eD0=
        "]}, CompressedData["
1:eJztwUENACAMBLAjwcgsIYGEN9KwOA3829a+64wkbwYAAAAAAAAAAIBPDcvg
Al4=
       "]}], {{0, 0}, {183, 183}}, {0, 1}], Frame -> Automatic, 
    FrameLabel -> {None, None}, FrameTicks -> {{None, None}, {None, None}}, 
    GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], 
    Method -> {
     "DefaultBoundaryStyle" -> Automatic, "DefaultPlotStyle" -> Automatic}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.685713058813113*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There\"\>", 
   "\[InvisibleSpace]", "\<\" is one basis element \"\>", 
   "\[InvisibleSpace]", "\<\"in the algebra for S2. The multiplication table \
looks like this: \"\>", "\[InvisibleSpace]", 
   GraphicsBox[RasterBox[{{{0., 0., 0.}}}, {{0, 0}, {1, 1}}, {0, 1}],
    Frame->Automatic,
    FrameLabel->{None, None},
    FrameTicks->{{None, None}, {None, None}},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    Method->{
     "DefaultBoundaryStyle" -> Automatic, "DefaultPlotStyle" -> Automatic}]}],
  SequenceForm[
  "There", " is one basis element ", 
   "in the algebra for S2. The multiplication table looks like this: ", 
   Graphics[
    Raster[{{{0., 0., 0.}}}, {{0, 0}, {1, 1}}, {0, 1}], Frame -> Automatic, 
    FrameLabel -> {None, None}, FrameTicks -> {{None, None}, {None, None}}, 
    GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], 
    Method -> {
     "DefaultBoundaryStyle" -> Automatic, "DefaultPlotStyle" -> Automatic}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.685713058869548*^9}],

Cell[BoxData["\<\"Sanity check for the differential on S1 algebra: ok.\"\>"], \
"Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.6857130597675743`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There\"\>", 
   "\[InvisibleSpace]", "\<\" are 72 basis elements \"\>", 
   "\[InvisibleSpace]", "\<\"in the algebra for S1 whose differential is \
non-vanishing.\"\>"}],
  SequenceForm[
  "There", " are 72 basis elements ", 
   "in the algebra for S1 whose differential is non-vanishing."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.6857130597684383`*^9}],

Cell[BoxData["\<\"Sanity check for the differential on S2 algebra: ok.\"\>"], \
"Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.6857130598343153`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There\"\>", 
   "\[InvisibleSpace]", "\<\" are 0 basis elements \"\>", 
   "\[InvisibleSpace]", "\<\"in the algebra for S2 whose differential is \
non-vanishing.\"\>"}],
  SequenceForm[
  "There", " are 0 basis elements ", 
   "in the algebra for S2 whose differential is non-vanishing."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.6857130598379107`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Define", " ", "subalgebra", " ", "of", " ", "glueing", " ", "algebras"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S1SubalgebraGensInput", "=", 
     RowBox[{"(", GridBox[{
        {"\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)\>\"", 
         "\"\<\\\\tau_{13}\>\"", "5", 
         RowBox[{"{", 
          RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "}"}], "4"},
        {"\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\>\"", 
         "\"\<\\\\tau_{2}\>\"", "4", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], "5"},
        {"\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)\>\"", 
         "\"\<\\\\rho_{1}\>\"", "5", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "3"},
        {"\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)\>\"", 
         "\"\<\\\\rho_{2}\>\"", "3", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], "5"},
        {"\"\<\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)\>\"", 
         "\"\<\\\\delta_{1}\>\"", "4", 
         RowBox[{"{", 
          RowBox[{"8", ",", "9"}], "}"}], "1"},
        {"\"\<\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)\>\"", 
         "\"\<\\\\delta_{2}\>\"", "1", 
         RowBox[{"{", 
          RowBox[{"9", ",", "10"}], "}"}], "4"}
       }], ")"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"S2SubalgebraGensInput", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Step1x3Algebra", ";"}]}]}]], "Input",
 CellChangeTimes->{{3.67541670490312*^9, 3.675416943706355*^9}, {
   3.6754170205791273`*^9, 3.675417160207923*^9}, {3.6754171988645773`*^9, 
   3.6754172047285013`*^9}, {3.67541726389194*^9, 3.675417411421652*^9}, {
   3.675417504592208*^9, 3.675417671756445*^9}, {3.675417702455329*^9, 
   3.6754177955677443`*^9}, {3.675417857795292*^9, 3.6754180486165743`*^9}, {
   3.6754181200985603`*^9, 3.675418156692951*^9}, {3.6754182097573767`*^9, 
   3.675418233939465*^9}, {3.675418578868428*^9, 3.675418585533842*^9}, {
   3.6754187853257713`*^9, 3.6754191790874443`*^9}, {3.6754196050117188`*^9, 
   3.6754196402749863`*^9}, {3.6754197357439947`*^9, 3.675419766438498*^9}, {
   3.675419986525477*^9, 3.675420009644898*^9}, {3.675420050158463*^9, 
   3.675420079462613*^9}, {3.6754201403113937`*^9, 3.6754201888257*^9}, {
   3.675420232067382*^9, 3.675420386424735*^9}, {3.675420417032227*^9, 
   3.675420509776697*^9}, {3.675420545939254*^9, 3.6754205864055357`*^9}, {
   3.675420722813902*^9, 3.675420723408658*^9}, {3.675421190651394*^9, 
   3.675421195333506*^9}, {3.675421884925761*^9, 3.675421885037178*^9}, {
   3.675422070693953*^9, 3.675422191917118*^9}, {3.675422236953292*^9, 
   3.675422449285512*^9}, {3.675422489267954*^9, 3.675422509463949*^9}, {
   3.675422635165626*^9, 3.675422640045535*^9}, {3.675422685645858*^9, 
   3.675422750348567*^9}, {3.675422785240765*^9, 3.67542280706288*^9}, {
   3.675422855020863*^9, 3.675422859344832*^9}, {3.675424215280971*^9, 
   3.675424221070169*^9}, {3.6754242919296637`*^9, 3.6754243212187567`*^9}, {
   3.67542602176145*^9, 3.67542602609664*^9}, {3.6754260603369637`*^9, 
   3.675426068589275*^9}, {3.675429232464768*^9, 3.675429323920988*^9}, {
   3.6754293690262938`*^9, 3.675429369521201*^9}, {3.6754294085392933`*^9, 
   3.675429435698406*^9}, {3.675489570048691*^9, 3.6754895887810993`*^9}, {
   3.6754896880190897`*^9, 3.6754896937036343`*^9}, {3.6754897259876423`*^9, 
   3.675489738120859*^9}, {3.675489801566051*^9, 3.675489826478066*^9}, {
   3.6754904308821793`*^9, 3.675490455156652*^9}, {3.675490489672057*^9, 
   3.675490502896306*^9}, {3.67549062825817*^9, 3.675490980950973*^9}, {
   3.675491047466683*^9, 3.675491089193486*^9}, {3.67549121466953*^9, 
   3.6754913164714518`*^9}, 3.675491391767598*^9, {3.6754914249514227`*^9, 
   3.675491472388465*^9}, {3.675491506053948*^9, 3.675491507522543*^9}, {
   3.675491616142733*^9, 3.6754916228800497`*^9}, {3.675491766836528*^9, 
   3.6754917910789957`*^9}, {3.675492000529435*^9, 3.6754920619598293`*^9}, 
   3.675493085052888*^9, {3.675496723655764*^9, 3.675496774348954*^9}, {
   3.6754968300053883`*^9, 3.675496890103347*^9}, {3.675496958064917*^9, 
   3.675496980749998*^9}, {3.675497027081711*^9, 3.675497072937887*^9}, {
   3.675500494000929*^9, 3.6755005190493*^9}, {3.675501434290371*^9, 
   3.6755014406626368`*^9}, {3.6755022859449368`*^9, 3.67550231374466*^9}, {
   3.675576639058669*^9, 3.6755766395736933`*^9}, {3.675576695541645*^9, 
   3.675576860809417*^9}, {3.67557704449465*^9, 3.675577357618638*^9}, {
   3.6755953877500257`*^9, 3.675595392298416*^9}, {3.6756818427121563`*^9, 
   3.6756818487330112`*^9}, {3.675927638493026*^9, 3.6759276689603777`*^9}, {
   3.6759586354724283`*^9, 3.675958645259203*^9}, {3.6759605315291443`*^9, 
   3.675960760207101*^9}, 3.6760053846449127`*^9, {3.676026462041202*^9, 
   3.6760265881084013`*^9}, {3.676026684200674*^9, 3.676026815068563*^9}, {
   3.6760269150023746`*^9, 3.676026993126997*^9}, {3.6761254946040907`*^9, 
   3.676125552395556*^9}, {3.676125606553938*^9, 3.676125711299168*^9}, {
   3.676125753429627*^9, 3.676125773481463*^9}, {3.676265137067075*^9, 
   3.676265220549065*^9}, {3.676288128022416*^9, 3.676288201806101*^9}, {
   3.677681981601057*^9, 3.677682107280738*^9}, {3.677682137522174*^9, 
   3.677682265999445*^9}, {3.677682307394906*^9, 3.6776823431857147`*^9}, {
   3.677682379758047*^9, 3.677682403763871*^9}, {3.677682492007575*^9, 
   3.6776826007343893`*^9}, {3.6787715125583973`*^9, 
   3.6787715614795017`*^9}, {3.678771609093541*^9, 3.6787717536203117`*^9}, {
   3.678771805742807*^9, 3.678771868759883*^9}, {3.678772027332717*^9, 
   3.678772034436185*^9}, {3.6787722605150347`*^9, 3.678772283682819*^9}, {
   3.678772373965992*^9, 3.678772449903233*^9}, {3.678772529785922*^9, 
   3.678772531905593*^9}, {3.678772824890971*^9, 3.678772827481413*^9}, {
   3.6787728690995407`*^9, 3.678772871578577*^9}, {3.678774431296946*^9, 
   3.678774434324017*^9}, {3.679373140304928*^9, 3.679373144800671*^9}, {
   3.6838946851494904`*^9, 3.683894703205244*^9}, {3.685190554574445*^9, 
   3.685190556892708*^9}, {3.685192961281529*^9, 3.685192987809022*^9}, {
   3.685207421645051*^9, 3.685207426225121*^9}, 3.685207467365735*^9, 
   3.685697492274362*^9, 3.6857130639075937`*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Note: If this step produces an error message, double-check \
'S1SubalgebraGensInput' and 'S2SubalgebraGensInput'.\\n If some of the \
entries of the lists below are empty, you have probably only mixed up the \
starting/ending idempotents.\"\>"], "Print",
 CellChangeTimes->{
  3.675577358840218*^9, 3.67557784106756*^9, 3.675581579650231*^9, 
   3.675595500289331*^9, 3.675613125973466*^9, 3.675656236601492*^9, 
   3.675681856180417*^9, 3.675682207840516*^9, 3.6756824475633097`*^9, 
   3.675852729718355*^9, 3.6758617463689203`*^9, {3.675927619547714*^9, 
   3.675927651329775*^9}, 3.675938927383788*^9, 3.67595865191124*^9, 
   3.675960603697714*^9, 3.6759606522289267`*^9, {3.675960729708458*^9, 
   3.675960760646541*^9}, 3.675961789029345*^9, 3.676004009504449*^9, {
   3.6760053876838408`*^9, 3.676005391390046*^9}, {3.6760267460268908`*^9, 
   3.67602677066754*^9}, 3.676026818467801*^9, {3.67602691981961*^9, 
   3.676026955021439*^9}, {3.676026993767375*^9, 3.6760270089952517`*^9}, {
   3.6761255821669617`*^9, 3.676125713077436*^9}, 3.676125774688211*^9, 
   3.676265293611487*^9, 3.676288224107232*^9, 3.6763477949276323`*^9, 
   3.676388666448176*^9, 3.676440141917055*^9, 3.67644206113505*^9, 
   3.6764734260760403`*^9, 3.677484677351678*^9, 3.67750386490447*^9, 
   3.677682252521587*^9, 3.677682344242956*^9, 3.677682405799204*^9, {
   3.677682559314039*^9, 3.677682601748749*^9}, 3.678771755603828*^9, 
   3.6787718704111567`*^9, 3.6787720354712553`*^9, {3.678772266822555*^9, 
   3.678772284607242*^9}, {3.678772375092311*^9, 3.678772409154812*^9}, {
   3.678772441192569*^9, 3.67877245072477*^9}, 3.678772532795595*^9, {
   3.678772817801484*^9, 3.678772828460821*^9}, 3.678772872535182*^9, 
   3.678774475451853*^9, 3.678775839601779*^9, 3.679373148388205*^9, 
   3.6838947043272953`*^9, 3.68389686364214*^9, 3.683899190547463*^9, 
   3.683899560122406*^9, 3.6839038492626743`*^9, 3.683903995232173*^9, 
   3.683904603740594*^9, 3.6839046780311937`*^9, 3.6839054787572117`*^9, 
   3.683906251985915*^9, 3.68390668065705*^9, 3.683906723095969*^9, 
   3.683949302957801*^9, 3.683949860524699*^9, 3.6839523804559183`*^9, 
   3.6839551294524803`*^9, 3.683958906704781*^9, {3.685192867733756*^9, 
   3.6851928832382393`*^9}, {3.6851929468598423`*^9, 3.6851929884163*^9}, 
   3.685193122696867*^9, 3.685193849822316*^9, 3.6852490140941887`*^9, 
   3.6852545093644657`*^9, 3.685258976314921*^9, 3.685706242225347*^9, 
   3.685711724459684*^9, 3.68571306994409*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S1 algebra indices of the subalgebra generators = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "132", ",", "168", ",", 
     "97", ",", "156", ",", "29", ",", "105"}], "}"}]}],
  SequenceForm[
  "S1 algebra indices of the subalgebra generators = ", {1, 2, 3, 4, 5, 132, 
   168, 97, 156, 29, 105}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.675577358840218*^9, 3.67557784106756*^9, 3.675581579650231*^9, 
   3.675595500289331*^9, 3.675613125973466*^9, 3.675656236601492*^9, 
   3.675681856180417*^9, 3.675682207840516*^9, 3.6756824475633097`*^9, 
   3.675852729718355*^9, 3.6758617463689203`*^9, {3.675927619547714*^9, 
   3.675927651329775*^9}, 3.675938927383788*^9, 3.67595865191124*^9, 
   3.675960603697714*^9, 3.6759606522289267`*^9, {3.675960729708458*^9, 
   3.675960760646541*^9}, 3.675961789029345*^9, 3.676004009504449*^9, {
   3.6760053876838408`*^9, 3.676005391390046*^9}, {3.6760267460268908`*^9, 
   3.67602677066754*^9}, 3.676026818467801*^9, {3.67602691981961*^9, 
   3.676026955021439*^9}, {3.676026993767375*^9, 3.6760270089952517`*^9}, {
   3.6761255821669617`*^9, 3.676125713077436*^9}, 3.676125774688211*^9, 
   3.676265293611487*^9, 3.676288224107232*^9, 3.6763477949276323`*^9, 
   3.676388666448176*^9, 3.676440141917055*^9, 3.67644206113505*^9, 
   3.6764734260760403`*^9, 3.677484677351678*^9, 3.67750386490447*^9, 
   3.677682252521587*^9, 3.677682344242956*^9, 3.677682405799204*^9, {
   3.677682559314039*^9, 3.677682601748749*^9}, 3.678771755603828*^9, 
   3.6787718704111567`*^9, 3.6787720354712553`*^9, {3.678772266822555*^9, 
   3.678772284607242*^9}, {3.678772375092311*^9, 3.678772409154812*^9}, {
   3.678772441192569*^9, 3.67877245072477*^9}, 3.678772532795595*^9, {
   3.678772817801484*^9, 3.678772828460821*^9}, 3.678772872535182*^9, 
   3.678774475451853*^9, 3.678775839601779*^9, 3.679373148388205*^9, 
   3.6838947043272953`*^9, 3.68389686364214*^9, 3.683899190547463*^9, 
   3.683899560122406*^9, 3.6839038492626743`*^9, 3.683903995232173*^9, 
   3.683904603740594*^9, 3.6839046780311937`*^9, 3.6839054787572117`*^9, 
   3.683906251985915*^9, 3.68390668065705*^9, 3.683906723095969*^9, 
   3.683949302957801*^9, 3.683949860524699*^9, 3.6839523804559183`*^9, 
   3.6839551294524803`*^9, 3.683958906704781*^9, {3.685192867733756*^9, 
   3.6851928832382393`*^9}, {3.6851929468598423`*^9, 3.6851929884163*^9}, 
   3.685193122696867*^9, 3.685193849822316*^9, 3.6852490140941887`*^9, 
   3.6852545093644657`*^9, 3.685258976314921*^9, 3.685706242225347*^9, 
   3.685711724459684*^9, 3.6857130699653683`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S2 algebra indices of the subalgebra generators = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "1", "}"}]}],
  SequenceForm["S2 algebra indices of the subalgebra generators = ", {1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.675577358840218*^9, 3.67557784106756*^9, 3.675581579650231*^9, 
   3.675595500289331*^9, 3.675613125973466*^9, 3.675656236601492*^9, 
   3.675681856180417*^9, 3.675682207840516*^9, 3.6756824475633097`*^9, 
   3.675852729718355*^9, 3.6758617463689203`*^9, {3.675927619547714*^9, 
   3.675927651329775*^9}, 3.675938927383788*^9, 3.67595865191124*^9, 
   3.675960603697714*^9, 3.6759606522289267`*^9, {3.675960729708458*^9, 
   3.675960760646541*^9}, 3.675961789029345*^9, 3.676004009504449*^9, {
   3.6760053876838408`*^9, 3.676005391390046*^9}, {3.6760267460268908`*^9, 
   3.67602677066754*^9}, 3.676026818467801*^9, {3.67602691981961*^9, 
   3.676026955021439*^9}, {3.676026993767375*^9, 3.6760270089952517`*^9}, {
   3.6761255821669617`*^9, 3.676125713077436*^9}, 3.676125774688211*^9, 
   3.676265293611487*^9, 3.676288224107232*^9, 3.6763477949276323`*^9, 
   3.676388666448176*^9, 3.676440141917055*^9, 3.67644206113505*^9, 
   3.6764734260760403`*^9, 3.677484677351678*^9, 3.67750386490447*^9, 
   3.677682252521587*^9, 3.677682344242956*^9, 3.677682405799204*^9, {
   3.677682559314039*^9, 3.677682601748749*^9}, 3.678771755603828*^9, 
   3.6787718704111567`*^9, 3.6787720354712553`*^9, {3.678772266822555*^9, 
   3.678772284607242*^9}, {3.678772375092311*^9, 3.678772409154812*^9}, {
   3.678772441192569*^9, 3.67877245072477*^9}, 3.678772532795595*^9, {
   3.678772817801484*^9, 3.678772828460821*^9}, 3.678772872535182*^9, 
   3.678774475451853*^9, 3.678775839601779*^9, 3.679373148388205*^9, 
   3.6838947043272953`*^9, 3.68389686364214*^9, 3.683899190547463*^9, 
   3.683899560122406*^9, 3.6839038492626743`*^9, 3.683903995232173*^9, 
   3.683904603740594*^9, 3.6839046780311937`*^9, 3.6839054787572117`*^9, 
   3.683906251985915*^9, 3.68390668065705*^9, 3.683906723095969*^9, 
   3.683949302957801*^9, 3.683949860524699*^9, 3.6839523804559183`*^9, 
   3.6839551294524803`*^9, 3.683958906704781*^9, {3.685192867733756*^9, 
   3.6851928832382393`*^9}, {3.6851929468598423`*^9, 3.6851929884163*^9}, 
   3.685193122696867*^9, 3.685193849822316*^9, 3.6852490140941887`*^9, 
   3.6852545093644657`*^9, 3.685258976314921*^9, 3.685706242225347*^9, 
   3.685711724459684*^9, 3.685713069966202*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step1x4Algebra", ";"}]], "Input",
 CellChangeTimes->{{3.6851905751101*^9, 3.6851905772932377`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S1Subalgebra=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"1"},
            {
             SubscriptBox["\[Iota]", "1"]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"2"},
            {
             SubscriptBox["\[Iota]", "2"]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"3"},
            {
             SubscriptBox["\[Iota]", "3"]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"4"},
            {
             SubscriptBox["\[Iota]", "4"]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"5"},
            {
             SubscriptBox["\[Iota]", "5"]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"21"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"23"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"24"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"29"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"30"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"31"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"64"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"66"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"84"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"86"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"87"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"89"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"90"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"93"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"97"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(1\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"99"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"100"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"105"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"112"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"113"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"115"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>"}
           },
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"116"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"120"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"122"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"126"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"129"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"130"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"131"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"132"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"133"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"135"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"137"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"138"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"149"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"152"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"156"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"157"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"159"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"161"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"162"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"164"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"165"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"167"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"168"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"169"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"171"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"174"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"177"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"183"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["S1Subalgebra=", 
   MatrixForm[{{
      MatrixForm[{{1}, {
         Subscript[$CellContext`\[Iota], 1]}}], 
      MatrixForm[{{2}, {
         Subscript[$CellContext`\[Iota], 2]}}], 
      MatrixForm[{{3}, {
         Subscript[$CellContext`\[Iota], 3]}}], 
      MatrixForm[{{4}, {
         Subscript[$CellContext`\[Iota], 4]}}], 
      MatrixForm[{{5}, {
         Subscript[$CellContext`\[Iota], 5]}}], 
      MatrixForm[{{21}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)\!\(\*SubscriptBox[\(\[Delta]\
\), \(1\)]\)"}}], 
      MatrixForm[{{23}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)\!\(\*SubscriptBox[\(\[Delta]\
\), \(1\)]\)"}}], 
      MatrixForm[{{24}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)\!\(\*SubscriptBox[\(\[Delta]\
\), \(1\)]\)"}}], 
      MatrixForm[{{29}, {"\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)"}}], 
      MatrixForm[{{30}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)"}}]}, {
      MatrixForm[{{31}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)"}}], 
      MatrixForm[{{64}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\
\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)"}}], 
      MatrixForm[{{66}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\
\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)"}}], 
      MatrixForm[{{84}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)"}}], 
      MatrixForm[{{86}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)"}}], 
      MatrixForm[{{87}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)"}}], 
      MatrixForm[{{89}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)"}}], 
      MatrixForm[{{90}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)"}}], 
      MatrixForm[{{93}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)"}}], 
      MatrixForm[{{97}, {"\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)"}}]}, {
      MatrixForm[{{99}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\
\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)"}}], 
      MatrixForm[{{100}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\
\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)"}}], 
      MatrixForm[{{105}, {"\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}}], 
      MatrixForm[{{112}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)\!\(\*SubscriptBox[\(\[Delta]\
\), \(1\)]\)\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}}], 
      MatrixForm[{{113}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)"}}], 
      MatrixForm[{{115}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)"}}], 
      MatrixForm[{{116}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)"}}], 
      MatrixForm[{{120}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)"}}], 
      MatrixForm[{{122}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)"}}], 
      MatrixForm[{{126}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)"}}]}, {
      MatrixForm[{{129}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)"}}], 
      MatrixForm[{{130}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)"}}], 
      MatrixForm[{{131}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)"}}], 
      MatrixForm[{{132}, {"\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)"}}], 
      MatrixForm[{{133}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\
\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{135}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\
\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{137}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\
\), \(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)"}}], 
      MatrixForm[{{138}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\
\), \(2\)]\)"}}], 
      MatrixForm[{{149}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)\!\(\*SubscriptBox[\(\[Delta]\
\), \(1\)]\)\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\
\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{152}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}]}, {
      MatrixForm[{{156}, {"\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)"}}], 
      MatrixForm[{{157}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{159}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{161}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)"}}], 
      MatrixForm[{{162}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{164}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{165}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{167}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)"}}], 
      MatrixForm[{{168}, {"\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{169}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}]}, {
      MatrixForm[{{171}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{174}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{177}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{183}, {
        "\!\(\*SubscriptBox[\(\[Rho]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)"}}], 
      MatrixForm[""], 
      MatrixForm[""], 
      MatrixForm[""], 
      MatrixForm[""], 
      MatrixForm[""], 
      MatrixForm[""]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.683894720447112*^9, 3.6838968668468018`*^9, 
  3.683899198805331*^9, 3.683899562039463*^9, 3.683903850917775*^9, 
  3.683903999315219*^9, 3.683904605899776*^9, 3.683904680346571*^9, 
  3.6839054808932447`*^9, 3.683906254214137*^9, 3.683906688799885*^9, 
  3.6839067255501547`*^9, 3.683949307746722*^9, 3.6839498623762913`*^9, 
  3.6839523828028383`*^9, 3.683955131153241*^9, 3.683958910291017*^9, 
  3.6851931255300837`*^9, 3.6851938653373003`*^9, 3.685254511106864*^9, 
  3.685258992752664*^9, 3.685706244525*^9, 3.685711726494656*^9, 
  3.685713075380949*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S2Subalgebra=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"1"},
            {
             SubscriptBox["\[Iota]", "1"]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["S2Subalgebra=", 
   MatrixForm[{{
      MatrixForm[{{1}, {
         Subscript[$CellContext`\[Iota], 1]}}]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.683894720447112*^9, 3.6838968668468018`*^9, 
  3.683899198805331*^9, 3.683899562039463*^9, 3.683903850917775*^9, 
  3.683903999315219*^9, 3.683904605899776*^9, 3.683904680346571*^9, 
  3.6839054808932447`*^9, 3.683906254214137*^9, 3.683906688799885*^9, 
  3.6839067255501547`*^9, 3.683949307746722*^9, 3.6839498623762913`*^9, 
  3.6839523828028383`*^9, 3.683955131153241*^9, 3.683958910291017*^9, 
  3.6851931255300837`*^9, 3.6851938653373003`*^9, 3.685254511106864*^9, 
  3.685258992752664*^9, 3.685706244525*^9, 3.685711726494656*^9, 
  3.685713075389227*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Step1x5Algebra", ";"}]], "Input",
 CellChangeTimes->{
  3.683894830461444*^9, {3.6851905801180687`*^9, 3.685190585509602*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation of generators", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.683902551851089*^9}, {3.683902843994619*^9, 3.6839028464994917`*^9}, {
  3.683903880670438*^9, 3.683903893160449*^9}, {3.6851906152290363`*^9, 
  3.6851906281173563`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step2Generators", ";"}]], "Input",
 CellChangeTimes->{{3.683894537461843*^9, 3.6838945431879177`*^9}, 
   3.683896844267519*^9, {3.685190630579959*^9, 3.685190640942966*^9}, {
   3.685248875406439*^9, 3.6852488757824078`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of prefiltered (RelevantGeneratorGenerationQ) \
generators = \"\>", "\[InvisibleSpace]", "2865"}],
  SequenceForm[
  "Number of prefiltered (RelevantGeneratorGenerationQ) generators = ", 2865],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894543869298*^9, 3.683896846407238*^9, 3.683899171636959*^9, 
   3.683899550999612*^9, 3.68390341308134*^9, 3.683903487359417*^9, {
   3.683903575170375*^9, 3.683903580924982*^9}, {3.683903794785561*^9, 
   3.683903798387924*^9}, 3.6839038692686567`*^9, 3.6839040053230257`*^9, 
   3.683904191184215*^9, 3.6839042879017773`*^9, 3.683904612034918*^9, {
   3.6839046848598967`*^9, 3.683904691479237*^9}, 3.683905484692594*^9, 
   3.683906258270974*^9, 3.683906729250897*^9, 3.683949311284865*^9, 
   3.683949866022407*^9, 3.683952386424906*^9, 3.683955134941909*^9, 
   3.6839589138886127`*^9, 3.685193073719002*^9, 3.685193129928636*^9, 
   3.6851931966453743`*^9, 3.6851938896178083`*^9, {3.685249057025475*^9, 
   3.68524907850462*^9}, 3.685259002990913*^9, 3.685706249520693*^9, 
   3.685711735967304*^9, 3.685713080314361*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Final number of generators = \"\>", "\[InvisibleSpace]", 
   "2865", "\[InvisibleSpace]", "\<\". The first (up to) 10 generators are = \
\"\>", "\[InvisibleSpace]", 
   TagBox[GridBox[{
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"192"},
            {"108"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"192"},
            {"107"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"193"},
            {"108"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"193"},
            {"107"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"198"},
            {"108"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"198"},
            {"107"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"199"},
            {"108"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"199"},
            {"107"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"204"},
            {"108"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"204"},
            {"107"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$]]]}],
  SequenceForm[
  "Final number of generators = ", 2865, 
   ". The first (up to) 10 generators are = ", 
   TableForm[{{
      MatrixForm[{192, 108}], 
      MatrixForm[{192, 107}], 
      MatrixForm[{193, 108}], 
      MatrixForm[{193, 107}], 
      MatrixForm[{198, 108}], 
      MatrixForm[{198, 107}], 
      MatrixForm[{199, 108}], 
      MatrixForm[{199, 107}], 
      MatrixForm[{204, 108}], 
      MatrixForm[{204, 107}]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894543869298*^9, 3.683896846407238*^9, 3.683899171636959*^9, 
   3.683899550999612*^9, 3.68390341308134*^9, 3.683903487359417*^9, {
   3.683903575170375*^9, 3.683903580924982*^9}, {3.683903794785561*^9, 
   3.683903798387924*^9}, 3.6839038692686567`*^9, 3.6839040053230257`*^9, 
   3.683904191184215*^9, 3.6839042879017773`*^9, 3.683904612034918*^9, {
   3.6839046848598967`*^9, 3.683904691479237*^9}, 3.683905484692594*^9, 
   3.683906258270974*^9, 3.683906729250897*^9, 3.683949311284865*^9, 
   3.683949866022407*^9, 3.683952386424906*^9, 3.683955134941909*^9, 
   3.6839589138886127`*^9, 3.685193073719002*^9, 3.685193129928636*^9, 
   3.6851931966453743`*^9, 3.6851938896178083`*^9, {3.685249057025475*^9, 
   3.68524907850462*^9}, 3.685259002990913*^9, 3.685706249520693*^9, 
   3.685711735967304*^9, 3.685713080482896*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"After the initial cancellation (de-niceification), we expect \
to have \"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\" generators left.\"\>"}],
  SequenceForm[
  "After the initial cancellation (de-niceification), we expect to have ", 11,
    " generators left."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894543869298*^9, 3.683896846407238*^9, 3.683899171636959*^9, 
   3.683899550999612*^9, 3.68390341308134*^9, 3.683903487359417*^9, {
   3.683903575170375*^9, 3.683903580924982*^9}, {3.683903794785561*^9, 
   3.683903798387924*^9}, 3.6839038692686567`*^9, 3.6839040053230257`*^9, 
   3.683904191184215*^9, 3.6839042879017773`*^9, 3.683904612034918*^9, {
   3.6839046848598967`*^9, 3.683904691479237*^9}, 3.683905484692594*^9, 
   3.683906258270974*^9, 3.683906729250897*^9, 3.683949311284865*^9, 
   3.683949866022407*^9, 3.683952386424906*^9, 3.683955134941909*^9, 
   3.6839589138886127`*^9, 3.685193073719002*^9, 3.685193129928636*^9, 
   3.6851931966453743`*^9, 3.6851938896178083`*^9, {3.685249057025475*^9, 
   3.68524907850462*^9}, 3.685259002990913*^9, 3.685706249520693*^9, 
   3.685711735967304*^9, 3.6857130805786543`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"They will lie in the following idempotents:\\n\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"idempotents\"\>", "\<\"#{generators}\"\>"},
       {
        RowBox[{"{", 
         RowBox[{"\<\"a\"\>", ",", "\<\"x\"\>"}], "}"}], "6"},
       {
        RowBox[{"{", 
         RowBox[{"\<\"d\"\>", ",", "\<\"x\"\>"}], "}"}], "5"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["They will lie in the following idempotents:\n", 
   MatrixForm[{{
     "idempotents", "#{generators}"}, {{"a", "x"}, 6}, {{"d", "x"}, 5}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894543869298*^9, 3.683896846407238*^9, 3.683899171636959*^9, 
   3.683899550999612*^9, 3.68390341308134*^9, 3.683903487359417*^9, {
   3.683903575170375*^9, 3.683903580924982*^9}, {3.683903794785561*^9, 
   3.683903798387924*^9}, 3.6839038692686567`*^9, 3.6839040053230257`*^9, 
   3.683904191184215*^9, 3.6839042879017773`*^9, 3.683904612034918*^9, {
   3.6839046848598967`*^9, 3.683904691479237*^9}, 3.683905484692594*^9, 
   3.683906258270974*^9, 3.683906729250897*^9, 3.683949311284865*^9, 
   3.683949866022407*^9, 3.683952386424906*^9, 3.683955134941909*^9, 
   3.6839589138886127`*^9, 3.685193073719002*^9, 3.685193129928636*^9, 
   3.6851931966453743`*^9, 3.6851938896178083`*^9, {3.685249057025475*^9, 
   3.68524907850462*^9}, 3.685259002990913*^9, 3.685706249520693*^9, 
   3.685711735967304*^9, 3.685713080624682*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation of domains and structure maps", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.6839025833159637`*^9}, {3.683902614317812*^9, 3.683902621444993*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step3x1Domains", ";"}]], "Input",
 CellChangeTimes->{{3.6838947269387207`*^9, 3.6838947298832827`*^9}, 
   3.6838947755524597`*^9, {3.68519067320802*^9, 3.685190679928112*^9}, {
   3.685248878742404*^9, 3.685248878886519*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "11801", 
   "\[InvisibleSpace]", "\<\" rectangles, bigons or boundary rectangles. Here \
is a random selection of up to 10 of these:\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"7034", "5265", "2171", "1589", "1029", "4276", "8981", "1840", 
        "6302", "8074"},
       {
        RowBox[{"{", "25", "}"}], 
        RowBox[{"{", 
         RowBox[{
         "52", ",", "44", ",", "131", ",", "21", ",", "110", ",", "70", ",", 
          "104", ",", "15", ",", "217", ",", "135", ",", "151", ",", "163"}], 
         "}"}], 
        RowBox[{"{", 
         RowBox[{
         "43", ",", "130", ",", "22", ",", "111", ",", "71", ",", "103", ",", 
          "14", ",", "216", ",", "136", ",", "150", ",", "162", ",", "173", 
          ",", "182", ",", "195", ",", "42", ",", "129", ",", "23", ",", 
          "112", ",", "72", ",", "102", ",", "13", ",", "215", ",", "137", 
          ",", "149", ",", "161", ",", "172", ",", "183", ",", "194", ",", 
          "41", ",", "128", ",", "24", ",", "113", ",", "73", ",", "101", ",",
           "12", ",", "214", ",", "138", ",", "148", ",", "160", ",", "171", 
          ",", "184", ",", "193", ",", "40", ",", "127", ",", "25", ",", 
          "114", ",", "74", ",", "100", ",", "11", ",", "213", ",", "139", 
          ",", "147", ",", "159", ",", "170", ",", "185", ",", "192", ",", 
          "39", ",", "126", ",", "26", ",", "115", ",", "75", ",", "99", ",", 
          "10", ",", "212", ",", "140", ",", "146", ",", "158", ",", "169", 
          ",", "186", ",", "191"}], "}"}], 
        RowBox[{"{", 
         RowBox[{
         "102", ",", "13", ",", "215", ",", "137", ",", "149", ",", "161", 
          ",", "101", ",", "12", ",", "214", ",", "138", ",", "148", ",", 
          "160", ",", "100", ",", "11", ",", "213", ",", "139", ",", "147", 
          ",", "159", ",", "99", ",", "10", ",", "212", ",", "140", ",", 
          "146", ",", "158", ",", "98", ",", "9", ",", "211", ",", "141", ",",
           "145", ",", "157"}], "}"}], 
        RowBox[{"{", 
         RowBox[{
         "63", ",", "94", ",", "65", ",", "96", ",", "7", ",", "209"}], "}"}], 
        RowBox[{"{", 
         RowBox[{
         "43", ",", "130", ",", "22", ",", "111", ",", "71", ",", "103", ",", 
          "14", ",", "216", ",", "136", ",", "150", ",", "162", ",", "173", 
          ",", "182", ",", "42", ",", "129", ",", "23", ",", "112", ",", "72",
           ",", "102", ",", "13", ",", "215", ",", "137", ",", "149", ",", 
          "161", ",", "172", ",", "183"}], "}"}], 
        RowBox[{"{", 
         RowBox[{
         "132", ",", "131", ",", "130", ",", "129", ",", "128", ",", "127"}], 
         "}"}], 
        RowBox[{"{", 
         RowBox[{
         "103", ",", "71", ",", "111", ",", "22", ",", "130", ",", "43", ",", 
          "51", ",", "60", ",", "91", ",", "85", ",", "82", ",", "123", ",", 
          "79", ",", "117", ",", "28", ",", "124", ",", "35", ",", "37", ",", 
          "33", ",", "31", ",", "56", ",", "47", ",", "39", ",", "126", ",", 
          "26", ",", "115", ",", "75", ",", "99", ",", "10", ",", "212", ",", 
          "140", ",", "146", ",", "158"}], "}"}], 
        RowBox[{"{", 
         RowBox[{
         "117", ",", "28", ",", "116", ",", "27", ",", "115", ",", "26", ",", 
          "114", ",", "25", ",", "113", ",", "24", ",", "112", ",", "23", ",",
           "111", ",", "22", ",", "110", ",", "21", ",", "109", ",", "20"}], 
         "}"}], 
        RowBox[{"{", 
         RowBox[{"100", ",", "74"}], "}"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "There are ", 11801, 
   " rectangles, bigons or boundary rectangles. Here is a random selection of \
up to 10 of these:", 
   MatrixForm[{{7034, 5265, 2171, 1589, 1029, 4276, 8981, 1840, 6302, 
     8074}, {{25}, {52, 44, 131, 21, 110, 70, 104, 15, 217, 135, 151, 163}, {
      43, 130, 22, 111, 71, 103, 14, 216, 136, 150, 162, 173, 182, 195, 42, 
      129, 23, 112, 72, 102, 13, 215, 137, 149, 161, 172, 183, 194, 41, 128, 
      24, 113, 73, 101, 12, 214, 138, 148, 160, 171, 184, 193, 40, 127, 25, 
      114, 74, 100, 11, 213, 139, 147, 159, 170, 185, 192, 39, 126, 26, 115, 
      75, 99, 10, 212, 140, 146, 158, 169, 186, 191}, {102, 13, 215, 137, 149,
       161, 101, 12, 214, 138, 148, 160, 100, 11, 213, 139, 147, 159, 99, 10, 
      212, 140, 146, 158, 98, 9, 211, 141, 145, 157}, {63, 94, 65, 96, 7, 
      209}, {43, 130, 22, 111, 71, 103, 14, 216, 136, 150, 162, 173, 182, 42, 
      129, 23, 112, 72, 102, 13, 215, 137, 149, 161, 172, 183}, {132, 131, 
      130, 129, 128, 127}, {103, 71, 111, 22, 130, 43, 51, 60, 91, 85, 82, 
      123, 79, 117, 28, 124, 35, 37, 33, 31, 56, 47, 39, 126, 26, 115, 75, 99,
       10, 212, 140, 146, 158}, {117, 28, 116, 27, 115, 26, 114, 25, 113, 24, 
      112, 23, 111, 22, 110, 21, 109, 20}, {100, 74}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.683894730955065*^9, 3.6838947783069363`*^9, 
  3.683894849892799*^9, 3.683896385425003*^9, 3.683896875241727*^9, 
  3.6838992152472486`*^9, 3.683899568257552*^9, 3.683904569129693*^9, 
  3.683904615298397*^9, 3.683904696135613*^9, 3.6839054921439457`*^9, 
  3.6839062640974073`*^9, 3.68390673333317*^9, 3.6839072142815037`*^9, 
  3.6839493213703203`*^9, 3.683949878004867*^9, 3.683952394631023*^9, 
  3.6839551403057747`*^9, 3.683958924101*^9, 3.685193337800858*^9, 
  3.6851938971431427`*^9, 3.685202311684525*^9, 3.685249082427041*^9, 
  3.6852590077462797`*^9, 3.685706253568079*^9, 3.685711740102295*^9, 
  3.685713127186698*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "129", 
   "\[InvisibleSpace]", "\<\" domains with boundary on S1, \"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\" on S2 and \"\>", 
   "\[InvisibleSpace]", "11672", 
   "\[InvisibleSpace]", "\<\" without any boundary.\"\>"}],
  SequenceForm[
  "There are ", 129, " domains with boundary on S1, ", 0, " on S2 and ", 
   11672, " without any boundary."],
  Editable->False]], "Print",
 CellChangeTimes->{3.683894730955065*^9, 3.6838947783069363`*^9, 
  3.683894849892799*^9, 3.683896385425003*^9, 3.683896875241727*^9, 
  3.6838992152472486`*^9, 3.683899568257552*^9, 3.683904569129693*^9, 
  3.683904615298397*^9, 3.683904696135613*^9, 3.6839054921439457`*^9, 
  3.6839062640974073`*^9, 3.68390673333317*^9, 3.6839072142815037`*^9, 
  3.6839493213703203`*^9, 3.683949878004867*^9, 3.683952394631023*^9, 
  3.6839551403057747`*^9, 3.683958924101*^9, 3.685193337800858*^9, 
  3.6851938971431427`*^9, 3.685202311684525*^9, 3.685249082427041*^9, 
  3.6852590077462797`*^9, 3.685706253568079*^9, 3.685711740102295*^9, 
  3.6857131272401447`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" << backup saved at: \"\>", 
   "\[InvisibleSpace]", \
"\<\"/mhome/dpmms/c/cbz20/Documents/PhD/Research/thesis/BSFH/Backups/\
2m3ptmutBSD_AfterDomains1.mx >>\"\>"}],
  SequenceForm[
  " << backup saved at: ", 
   "/mhome/dpmms/c/cbz20/Documents/PhD/Research/thesis/BSFH/Backups/\
2m3ptmutBSD_AfterDomains1.mx >>"],
  Editable->False]], "Print",
 CellChangeTimes->{3.683894730955065*^9, 3.6838947783069363`*^9, 
  3.683894849892799*^9, 3.683896385425003*^9, 3.683896875241727*^9, 
  3.6838992152472486`*^9, 3.683899568257552*^9, 3.683904569129693*^9, 
  3.683904615298397*^9, 3.683904696135613*^9, 3.6839054921439457`*^9, 
  3.6839062640974073`*^9, 3.68390673333317*^9, 3.6839072142815037`*^9, 
  3.6839493213703203`*^9, 3.683949878004867*^9, 3.683952394631023*^9, 
  3.6839551403057747`*^9, 3.683958924101*^9, 3.685193337800858*^9, 
  3.6851938971431427`*^9, 3.685202311684525*^9, 3.685249082427041*^9, 
  3.6852590077462797`*^9, 3.685706253568079*^9, 3.685711740102295*^9, 
  3.685713127350361*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"<<", 
  RowBox[{"(", 
   RowBox[{"BackupFilePath", "<>", "\"\<_AfterDomains1.mx\>\""}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.67401554637004*^9, 3.674015550954636*^9}, 
   3.674027617098591*^9, {3.683907168603799*^9, 3.6839071704999237`*^9}}],

Cell["\<\
The next two steps can take quite a while for large diagrams, for 250 000 \
generators up to a week or more. Parallel processing is possible, so consider \
using a computer with multiple kernels to speed up.\
\>", "Text",
 CellChangeTimes->{{3.683904487701765*^9, 3.683904540055222*^9}, {
  3.6839067513604193`*^9, 3.6839067871764097`*^9}, {3.683907238892846*^9, 
  3.6839072757256117`*^9}, {3.6839073161515713`*^9, 3.683907319646093*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step3x2Domains", ";"}]], "Input",
 CellChangeTimes->{{3.68389561766648*^9, 3.683895623768882*^9}, {
  3.685190703361431*^9, 3.685190705639604*^9}, {3.685248881614497*^9, 
  3.685248881790359*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Computed indices for domains.\"\>"], "Print",
 CellChangeTimes->{3.6838956246100893`*^9, 3.683895684554982*^9, 
  3.683896099063699*^9, 3.6838961508419447`*^9, 3.68389639107202*^9, 
  3.683896615873249*^9, 3.6838968837250547`*^9, 3.6838992386609*^9, 
  3.683899573469658*^9, 3.683901250664845*^9, 3.683904706146625*^9, 
  3.6839056527730093`*^9, 3.6839062695679092`*^9, 3.683949330866878*^9, 
  3.6839498827606487`*^9, 3.683952400833411*^9, 3.68395892921129*^9, 
  3.6851937142246103`*^9, 3.685193906917478*^9, 3.685249092025691*^9, 
  3.685259023392149*^9, 3.685259056942852*^9, 3.685706258821162*^9, 
  3.6857117468757668`*^9, 3.685713128552847*^9}],

Cell[BoxData["\<\"Computed starting intersection points of domains.\"\>"], \
"Print",
 CellChangeTimes->{3.6838956246100893`*^9, 3.683895684554982*^9, 
  3.683896099063699*^9, 3.6838961508419447`*^9, 3.68389639107202*^9, 
  3.683896615873249*^9, 3.6838968837250547`*^9, 3.6838992386609*^9, 
  3.683899573469658*^9, 3.683901250664845*^9, 3.683904706146625*^9, 
  3.6839056527730093`*^9, 3.6839062695679092`*^9, 3.683949330866878*^9, 
  3.6839498827606487`*^9, 3.683952400833411*^9, 3.68395892921129*^9, 
  3.6851937142246103`*^9, 3.685193906917478*^9, 3.685249092025691*^9, 
  3.685259023392149*^9, 3.685259056942852*^9, 3.685706258821162*^9, 
  3.6857117468757668`*^9, 3.6857131292655277`*^9}],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 18:12:09\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"18", ",", "12", ",", "9.985118`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{3.6838956246100893`*^9, 3.683895684554982*^9, 
  3.683896099063699*^9, 3.6838961508419447`*^9, 3.68389639107202*^9, 
  3.683896615873249*^9, 3.6838968837250547`*^9, 3.6838992386609*^9, 
  3.683899573469658*^9, 3.683901250664845*^9, 3.683904706146625*^9, 
  3.6839056527730093`*^9, 3.6839062695679092`*^9, 3.683949330866878*^9, 
  3.6839498827606487`*^9, 3.683952400833411*^9, 3.68395892921129*^9, 
  3.6851937142246103`*^9, 3.685193906917478*^9, 3.685249092025691*^9, 
  3.685259023392149*^9, 3.685259056942852*^9, 3.685706258821162*^9, 
  3.6857117468757668`*^9, 3.685713129988625*^9}],

Cell[BoxData["\<\"There are 11801 domains that I need to look at.\"\>"], \
"Print",
 CellChangeTimes->{3.6838956246100893`*^9, 3.683895684554982*^9, 
  3.683896099063699*^9, 3.6838961508419447`*^9, 3.68389639107202*^9, 
  3.683896615873249*^9, 3.6838968837250547`*^9, 3.6838992386609*^9, 
  3.683899573469658*^9, 3.683901250664845*^9, 3.683904706146625*^9, 
  3.6839056527730093`*^9, 3.6839062695679092`*^9, 3.683949330866878*^9, 
  3.6839498827606487`*^9, 3.683952400833411*^9, 3.68395892921129*^9, 
  3.6851937142246103`*^9, 3.685193906917478*^9, 3.685249092025691*^9, 
  3.685259023392149*^9, 3.685259056942852*^9, 3.685706258821162*^9, 
  3.6857117468757668`*^9, 3.685713129989482*^9}],

Cell[BoxData["\<\"Computed starting generators for all domains.\"\>"], "Print",
 CellChangeTimes->{3.6838956246100893`*^9, 3.683895684554982*^9, 
  3.683896099063699*^9, 3.6838961508419447`*^9, 3.68389639107202*^9, 
  3.683896615873249*^9, 3.6838968837250547`*^9, 3.6838992386609*^9, 
  3.683899573469658*^9, 3.683901250664845*^9, 3.683904706146625*^9, 
  3.6839056527730093`*^9, 3.6839062695679092`*^9, 3.683949330866878*^9, 
  3.6839498827606487`*^9, 3.683952400833411*^9, 3.68395892921129*^9, 
  3.6851937142246103`*^9, 3.685193906917478*^9, 3.685249092025691*^9, 
  3.685259023392149*^9, 3.685259056942852*^9, 3.685706258821162*^9, 
  3.6857117468757668`*^9, 3.685713185778372*^9}],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 18:13:05\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"18", ",", "13", ",", "5.778022`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{3.6838956246100893`*^9, 3.683895684554982*^9, 
  3.683896099063699*^9, 3.6838961508419447`*^9, 3.68389639107202*^9, 
  3.683896615873249*^9, 3.6838968837250547`*^9, 3.6838992386609*^9, 
  3.683899573469658*^9, 3.683901250664845*^9, 3.683904706146625*^9, 
  3.6839056527730093`*^9, 3.6839062695679092`*^9, 3.683949330866878*^9, 
  3.6839498827606487`*^9, 3.683952400833411*^9, 3.68395892921129*^9, 
  3.6851937142246103`*^9, 3.685193906917478*^9, 3.685249092025691*^9, 
  3.685259023392149*^9, 3.685259056942852*^9, 3.685706258821162*^9, 
  3.6857117468757668`*^9, 3.6857131857810583`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step3x3Domains", ";"}]], "Input",
 CellChangeTimes->{{3.68389606856364*^9, 3.683896070573711*^9}, {
  3.685190710440928*^9, 3.685190712688836*^9}, {3.685249107324833*^9, 
  3.6852491074910917`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 18:13:06\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"18", ",", "13", ",", "6.022689`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{3.685249109994158*^9, 3.685259025303008*^9, 
  3.6852590586172037`*^9, 3.6857062612414713`*^9, 3.685711748953321*^9, 
  3.68571318602779*^9}],

Cell[BoxData["\<\"Calculation of the structure map. There are 2865 \
generators.\"\>"], "Print",
 CellChangeTimes->{3.685249109994158*^9, 3.685259025303008*^9, 
  3.6852590586172037`*^9, 3.6857062612414713`*^9, 3.685711748953321*^9, 
  3.685713186030036*^9}],

Cell[BoxData["\<\"Good: There are no multiple labels in the structure!\"\>"], \
"Print",
 CellChangeTimes->{3.685249109994158*^9, 3.685259025303008*^9, 
  3.6852590586172037`*^9, 3.6857062612414713`*^9, 3.685711748953321*^9, 
  3.68571318853163*^9}],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 18:13:08\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"18", ",", "13", ",", "8.532444`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{3.685249109994158*^9, 3.685259025303008*^9, 
  3.6852590586172037`*^9, 3.6857062612414713`*^9, 3.685711748953321*^9, 
  3.6857131885910273`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step3x4Domains", ";"}]], "Input",
 CellChangeTimes->{{3.683896075892415*^9, 3.683896076077523*^9}, {
  3.68519071569775*^9, 3.685190717729068*^9}, {3.685248883862629*^9, 
  3.685248884014323*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "2084", 
   "\[InvisibleSpace]", "\<\" domains that contribute to the structure \
maps.\"\>"}],
  SequenceForm[
  "There are ", 2084, " domains that contribute to the structure maps."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.685713189509853*^9, 3.6857132437441473`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "1955", 
   "\[InvisibleSpace]", "\<\" domains that contribute an honest differential \
to the structure maps, e.g. \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"4"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"5"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"6"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"8"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"10"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"14"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"16"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"20"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"22"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"26"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"28"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"36"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"55"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"64"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "There are ", 1955, 
   " domains that contribute an honest differential to the structure maps, \
e.g. \n", 
   MatrixForm[{{{3}, {4}, {5}, {6}, {8}, {10}, {14}, {16}, {20}, {22}, {26}, {
    28}, {36}, {55}, {64}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.685713189509853*^9, 3.6857132437470617`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "129", 
   "\[InvisibleSpace]", "\<\" domains that contribute an S1 algebra element \
to the structure maps, e.g. \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"Regions\"\>", 
        RowBox[{"{", "29", "}"}], 
        RowBox[{"{", "30", "}"}], 
        RowBox[{"{", "32", "}"}], 
        RowBox[{"{", "80", "}"}], 
        RowBox[{"{", "81", "}"}], 
        RowBox[{"{", "155", "}"}], 
        RowBox[{"{", "166", "}"}]},
       {"\<\"moving strands\"\>", 
        RowBox[{"{", 
         RowBox[{"6", ",", "7"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"5", ",", "6"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"4", ",", "5"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"8", ",", "9"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"9", ",", "10"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "There are ", 129, 
   " domains that contribute an S1 algebra element to the structure maps, \
e.g. \n", 
   MatrixForm[{{"Regions", {29}, {30}, {32}, {80}, {81}, {155}, {166}}, {
     "moving strands", {6, 7}, {5, 6}, {4, 5}, {8, 9}, {9, 10}, {1, 2}, {2, 
      3}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.685713189509853*^9, 3.685713243748056*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" domains that contribute an S2 algebra element \
to the structure maps, e.g. \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"Regions\"\>"},
       {"\<\"moving strands\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "There are ", 0, 
   " domains that contribute an S2 algebra element to the structure maps, \
e.g. \n", 
   MatrixForm[{{"Regions"}, {"moving strands"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.685713189509853*^9, 3.68571324374876*^9}],

Cell[BoxData["\<\"Note: If this calculation gives an error message 'Part 1 of \
{} does not exist', there are some algebra elements generated by domains, \
that do not show up in the glueing algebra. This should not happen. If it \
does, check your algebra input data.\"\>"], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.685713189509853*^9, 3.685713243838385*^9}],

Cell[BoxData["\<\"OK. All domains for S1 can contribute.\"\>"], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.685713189509853*^9, 3.685713244234948*^9}],

Cell[BoxData["\<\"OK. All domains for S2 can contribute.\"\>"], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.685713189509853*^9, 3.685713244274362*^9}],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 18:14:04\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"18", ",", "14", ",", "4.236544`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.685713189509853*^9, 3.685713244276655*^9}],

Cell[BoxData["\<\"Calculation of StructureMapsSparse.\"\>"], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.685713189509853*^9, 3.685713244277076*^9}],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 18:14:04\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"18", ",", "14", ",", "4.444948`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.685713189509853*^9, 3.6857132444481*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"This is what the upper left corner of \
'StructureMapsWith1Action' looks like:\\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "0"},
       {"0", "0", "0", "0", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>"},
       {"0", "0", "0", "0", "0", "0", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {10, 10}, 0, {
       1, {{0, 1, 1, 2, 2, 3, 3, 5, 6, 8, 9}, {{2}, {4}, {6}, {5}, {8}, {6}, {
         7}, {10}, {8}}}, {
        "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)"}}]]]]}],
  SequenceForm[
  "This is what the upper left corner of 'StructureMapsWith1Action' looks \
like:\n", 
   MatrixForm[
   SparseArray[
    Automatic, {10, 10}, 0, {
     1, {{0, 1, 1, 2, 2, 3, 3, 5, 6, 8, 9}, {{2}, {4}, {6}, {5}, {8}, {6}, {
       7}, {10}, {8}}}, {
      "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \"}\
\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)"}}]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.685713189509853*^9, 3.685713244743936*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" << backup saved at: \"\>", 
   "\[InvisibleSpace]", \
"\<\"/mhome/dpmms/c/cbz20/Documents/PhD/Research/thesis/BSFH/Backups/\
2m3ptmutBSD_BeforeCancellation.mx >>\"\>"}],
  SequenceForm[
  " << backup saved at: ", 
   "/mhome/dpmms/c/cbz20/Documents/PhD/Research/thesis/BSFH/Backups/\
2m3ptmutBSD_BeforeCancellation.mx >>"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.685713189509853*^9, 3.685713244909602*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", 
   RowBox[{"(", 
    RowBox[{"BackupFilePath", "<>", "\"\<_BeforeCancellation.mx\>\""}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.676092257232688*^9, 3.676092257977479*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"SANITY", " ", "CHECK"}], ";", " ", 
    RowBox[{
    "you", " ", "might", " ", "want", " ", "to", " ", "check", " ", "if", " ",
      "you", " ", "can", " ", "find", " ", "some", " ", "differentials", " ", 
     "computed", " ", "here", " ", "in", " ", "your", " ", "nice", " ", 
     "Heegaard", " ", "diagram"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"SparseNiceFindAllArrowsStartingAt", "[", "n_", "]"}], " ", 
     "lists", " ", "all", " ", "arrows", " ", "that", " ", "start", " ", "at",
      " ", "generator", " ", "of", " ", 
     RowBox[{"index", " ", "'"}], 
     RowBox[{"n", "'"}], " ", "in", " ", "the", " ", 
     RowBox[{"list", " ", "'"}], 
     RowBox[{"generators", "'"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"SparseNiceFindAllArrowsStartingAt", "[", "n_", "]"}], " ", 
     "lists", " ", "all", " ", "arrows", " ", "that", " ", "end", " ", "at", 
     " ", "generator", " ", "of", " ", 
     RowBox[{"index", " ", "'"}], 
     RowBox[{"n", "'"}], " ", "in", " ", "the", " ", 
     RowBox[{"list", " ", "'"}], 
     RowBox[{"generators", "'"}]}], ";"}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SparseNiceFindAllArrowsStartingAt", "[", "2", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"SparseNiceFindAllArrowsEndingAt", "[", "3", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.674104304443412*^9, 3.674104307474148*^9}, 
   3.674104966443514*^9, {3.674105085853196*^9, 3.6741050869424877`*^9}, {
   3.674228773456483*^9, 3.6742287789948273`*^9}, {3.674268634047946*^9, 
   3.674268635627301*^9}, {3.674268790102474*^9, 3.6742688117888603`*^9}, {
   3.674269107233716*^9, 3.6742691076093807`*^9}, {3.6742765544263973`*^9, 
   3.67427655485629*^9}, 3.675245199212315*^9, {3.675245268803441*^9, 
   3.675245294940248*^9}, {3.675245613734436*^9, 3.675245614036627*^9}, {
   3.675935426998316*^9, 3.675935427252965*^9}, {3.676441741691539*^9, 
   3.67644175022666*^9}, {3.6838969940205708`*^9, 3.683896994204054*^9}, {
   3.6851939440098352`*^9, 3.685193977665649*^9}, {3.685194036684403*^9, 
   3.6851941015901117`*^9}, {3.685194137103114*^9, 3.685194258090046*^9}, {
   3.68519429023514*^9, 3.685194382196105*^9}, {3.685194417518076*^9, 
   3.685194417725258*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"From 2=(192|107)      {regions} = Relevant Domain Index (Old \
Index)\"\>", 
   "\[InvisibleSpace]", "\<\"\\n To  1=(192|108) via (76) = 17 (73), label \
=((1|1))\"\>", 
   "\[InvisibleSpace]", "\<\"\\n To  116=(192|103) via (121|122|123|81) = \
1986 (11703), label =((105|1))\"\>", 
   "\[InvisibleSpace]", "\<\"\\n To  949=(192|96) via \
(121|84|122|83|123|82|81|80) = 2012 (11729), label =0\"\>"}],
  SequenceForm[
  "From 2=(192|107)      {regions} = Relevant Domain Index (Old Index)", 
   "\n To  1=(192|108) via (76) = 17 (73), label =((1|1))", 
   "\n To  116=(192|103) via (121|122|123|81) = 1986 (11703), label \
=((105|1))", 
   "\n To  949=(192|96) via (121|84|122|83|123|82|81|80) = 2012 (11729), \
label =0"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.674149533028758*^9, 3.674149613295639*^9, {3.67422875015836*^9, 
   3.6742287793379374`*^9}, 3.674268636201438*^9, {3.674268790888933*^9, 
   3.674268812213994*^9}, 3.674269108319046*^9, 3.674276555521348*^9, 
   3.674278431214143*^9, 3.674279561803392*^9, 3.675240304731463*^9, 
   3.67524055059062*^9, 3.675242328123254*^9, 3.67524519978808*^9, {
   3.675245270088979*^9, 3.6752452952635193`*^9}, {3.6752455965712852`*^9, 
   3.675245614489789*^9}, 3.675272485838872*^9, {3.675272601160602*^9, 
   3.67527271885688*^9}, 3.675272793273382*^9, 3.675272846678245*^9, 
   3.675503699806039*^9, {3.675507867971129*^9, 3.6755078958091373`*^9}, 
   3.67550935516679*^9, 3.675509425533766*^9, {3.6759354173925447`*^9, 
   3.67593542778658*^9}, 3.675935534043977*^9, {3.6759356389280024`*^9, 
   3.6759356598173847`*^9}, {3.675935749004092*^9, 3.6759357720758543`*^9}, 
   3.6759421296376123`*^9, 3.675958787663187*^9, 3.675962599266767*^9, 
   3.6760054406677027`*^9, 3.676389732279505*^9, {3.67644174352247*^9, 
   3.676441751092914*^9}, 3.676475067922023*^9, 3.677558347572921*^9, 
   3.6789371436314898`*^9, 3.6789382478871098`*^9, 3.683896779420425*^9, 
   3.683896904192246*^9, 3.6838969947649813`*^9, 3.6838992605164824`*^9, 
   3.683899622598269*^9, 3.683899819133437*^9, 3.683906280399602*^9, 
   3.6839068019023046`*^9, 3.683949355652266*^9, 3.6839498914696693`*^9, 
   3.683952408955373*^9, 3.683958936989856*^9, 3.6851944185927553`*^9, 
   3.685194582335441*^9, 3.6852590806499767`*^9, 3.685706267130395*^9, 
   3.685711755199422*^9, 3.685713247251848*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"From 3=(193|108)      {regions} = Relevant Domain Index (Old \
Index)\"\>", 
   "\[InvisibleSpace]", "\<\"\\n From 4=(193|107) via (76) = 17 (73), label \
=((1|1))\"\>", 
   "\[InvisibleSpace]", "\<\"\\n From 496=(116|222) via \
(119|2|118|1|117|28|116|27) = 514 (2983), label =((1|1))\"\>"}],
  SequenceForm[
  "From 3=(193|108)      {regions} = Relevant Domain Index (Old Index)", 
   "\n From 4=(193|107) via (76) = 17 (73), label =((1|1))", 
   "\n From 496=(116|222) via (119|2|118|1|117|28|116|27) = 514 (2983), label \
=((1|1))"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.674149533028758*^9, 3.674149613295639*^9, {3.67422875015836*^9, 
   3.6742287793379374`*^9}, 3.674268636201438*^9, {3.674268790888933*^9, 
   3.674268812213994*^9}, 3.674269108319046*^9, 3.674276555521348*^9, 
   3.674278431214143*^9, 3.674279561803392*^9, 3.675240304731463*^9, 
   3.67524055059062*^9, 3.675242328123254*^9, 3.67524519978808*^9, {
   3.675245270088979*^9, 3.6752452952635193`*^9}, {3.6752455965712852`*^9, 
   3.675245614489789*^9}, 3.675272485838872*^9, {3.675272601160602*^9, 
   3.67527271885688*^9}, 3.675272793273382*^9, 3.675272846678245*^9, 
   3.675503699806039*^9, {3.675507867971129*^9, 3.6755078958091373`*^9}, 
   3.67550935516679*^9, 3.675509425533766*^9, {3.6759354173925447`*^9, 
   3.67593542778658*^9}, 3.675935534043977*^9, {3.6759356389280024`*^9, 
   3.6759356598173847`*^9}, {3.675935749004092*^9, 3.6759357720758543`*^9}, 
   3.6759421296376123`*^9, 3.675958787663187*^9, 3.675962599266767*^9, 
   3.6760054406677027`*^9, 3.676389732279505*^9, {3.67644174352247*^9, 
   3.676441751092914*^9}, 3.676475067922023*^9, 3.677558347572921*^9, 
   3.6789371436314898`*^9, 3.6789382478871098`*^9, 3.683896779420425*^9, 
   3.683896904192246*^9, 3.6838969947649813`*^9, 3.6838992605164824`*^9, 
   3.683899622598269*^9, 3.683899819133437*^9, 3.683906280399602*^9, 
   3.6839068019023046`*^9, 3.683949355652266*^9, 3.6839498914696693`*^9, 
   3.683952408955373*^9, 3.683958936989856*^9, 3.6851944185927553`*^9, 
   3.685194582335441*^9, 3.6852590806499767`*^9, 3.685706267130395*^9, 
   3.685711755199422*^9, 3.685713247253409*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Initial cancellation (de-niceification)", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.6839025833159637`*^9}, {3.683902614317812*^9, 3.683902621444993*^9}, {
  3.6839026606787653`*^9, 3.683902706656199*^9}, {3.683902768385414*^9, 
  3.6839028035945807`*^9}}],

Cell[BoxData[
 RowBox[{"Step4CancellationPreparation", ";"}]], "Input",
 CellChangeTimes->{{3.6838972567262897`*^9, 3.6838972613485126`*^9}, 
   3.685194519470417*^9, {3.68524888962287*^9, 3.685248890046817*^9}}],

Cell["\<\
The next step can take quite a while for large diagrams. Consider using a \
computer with a single fast kernel to speed up, as no parallel evaluation is \
possible.\
\>", "Text",
 CellChangeTimes->{{3.683904487701765*^9, 3.683904540055222*^9}, {
  3.683906443512352*^9, 3.6839064977306423`*^9}, {3.683907404281674*^9, 
  3.683907411497081*^9}, {3.683907443442786*^9, 3.683907445257428*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"BackToStart", "=", 
   RowBox[{"CancellationSparse", "[", 
    RowBox[{"StructureMapsSparse", ",", "generators"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MMit", "=", 
   RowBox[{"BackToStart", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"generatorsit", "=", 
    RowBox[{"BackToStart", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "backup", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{"BackupFilePath", "<>", "\"\<_AfterCancellation.mx\>\""}], ",", 
    "\"\<Global`\>\""}], "]"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\< << backup saved at: \>\"", " ", ",", 
    RowBox[{"BackupFilePath", "<>", "\"\<_AfterCancellation.mx >>\>\""}]}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.675529652739524*^9, 3.675529692839591*^9}, {
   3.675533781109782*^9, 3.675533788559823*^9}, {3.6755339029195147`*^9, 
   3.6755339057155733`*^9}, {3.675534517304041*^9, 3.67553451981328*^9}, {
   3.6755354813960943`*^9, 3.6755354971737413`*^9}, {3.675535640875539*^9, 
   3.6755356519778547`*^9}, {3.6755359652661943`*^9, 3.675535976345201*^9}, {
   3.6755360643622417`*^9, 3.675536064611867*^9}, {3.6755361393965387`*^9, 
   3.6755361396533003`*^9}, {3.6755709179569883`*^9, 3.675570929236774*^9}, {
   3.675571665947143*^9, 3.675571678890936*^9}, 3.675571917736599*^9, {
   3.675571979826198*^9, 3.6755720109772253`*^9}, 3.675573257411477*^9, {
   3.675574565159875*^9, 3.6755745664054403`*^9}, {3.6755823477349453`*^9, 
   3.6755823483031054`*^9}, {3.6755900229971848`*^9, 3.675590024322789*^9}, {
   3.675595572936466*^9, 3.675595573174676*^9}, {3.675599437786158*^9, 
   3.6755994407980137`*^9}, {3.675682262423912*^9, 3.675682263327428*^9}, {
   3.675683187529191*^9, 3.675683212504593*^9}, {3.6756905066294813`*^9, 
   3.6756905090293922`*^9}, {3.675865338794071*^9, 3.6758653399670467`*^9}, {
   3.675867831309825*^9, 3.675867832071665*^9}, {3.675936856885241*^9, 
   3.675936857843165*^9}, 3.675942144804379*^9, {3.6851946075638866`*^9, 
   3.6851946736934967`*^9}, {3.6851958500589848`*^9, 3.685195851450302*^9}, {
   3.6856928016572037`*^9, 3.68569280207942*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{RowBox[{"\"18:14:13\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"TimeObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"18", ",", "14", ",", "13.17408`"}], "}"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "TimeObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.675572006401083*^9, 3.6755720142676477`*^9}, {
   3.6755724810671797`*^9, 3.6755725163027477`*^9}, {3.6755726014468203`*^9, 
   3.6755726042007113`*^9}, 3.675572832423069*^9, {3.6755731727076263`*^9, 
   3.675573260843977*^9}, 3.675573532159712*^9, {3.675573721837899*^9, 
   3.675573752056282*^9}, {3.675573782652417*^9, 3.6755738066460943`*^9}, {
   3.675573898552917*^9, 3.6755739274110928`*^9}, {3.675574004200198*^9, 
   3.675574008538425*^9}, 3.675574053034545*^9, {3.675574280711363*^9, 
   3.675574297288308*^9}, 3.675574462790161*^9, 3.675574586089883*^9, 
   3.675574637476365*^9, 3.675574839226425*^9, {3.675574890495219*^9, 
   3.675574899961628*^9}, {3.6755750577441473`*^9, 3.6755750653479033`*^9}, {
   3.67557536517969*^9, 3.675575374622838*^9}, 3.67558241864917*^9, 
   3.675595561804577*^9, 3.675595598189539*^9, 3.675596941501546*^9, {
   3.6755969799136963`*^9, 3.675596981891532*^9}, {3.6755985390385427`*^9, 
   3.6755985603346*^9}, 3.675598655784644*^9, 3.675598710761747*^9, 
   3.675598772277358*^9, 3.675598982611813*^9, 3.6755990365712214`*^9, 
   3.675599124714926*^9, 3.675599190525057*^9, 3.6755992265054293`*^9, 
   3.6755993517965727`*^9, 3.675599384154059*^9, 3.675599441691959*^9, 
   3.6755995793084993`*^9, 3.675600493810341*^9, 3.675601419908771*^9, 
   3.6756020555122337`*^9, 3.6756023632210083`*^9, 3.675602807876725*^9, 
   3.675602897602737*^9, {3.6756033421530533`*^9, 3.675603380919065*^9}, 
   3.675613375417395*^9, 3.675613494839464*^9, 3.675656390071207*^9, 
   3.6756832342389383`*^9, 3.675683357975985*^9, 3.675857704474587*^9, 
   3.675862632474606*^9, 3.6758648822207727`*^9, 3.675865049216236*^9, 
   3.67586513788349*^9, {3.675865233131024*^9, 3.675865257251742*^9}, {
   3.6758653420784893`*^9, 3.675865356836982*^9}, 3.6758656228927298`*^9, 
   3.675865747362034*^9, {3.675865818783901*^9, 3.675865835891333*^9}, {
   3.6758658670111237`*^9, 3.675865896860029*^9}, 3.675865958760379*^9, 
   3.6758676158396473`*^9, {3.675867824560811*^9, 3.675867834230739*^9}, {
   3.675936848949038*^9, 3.675936860094269*^9}, 3.675942150157858*^9, 
   3.6759589153553867`*^9, 3.675959692249486*^9, 3.675959749337008*^9, 
   3.675959793505755*^9, {3.675962726520094*^9, 3.675962732940042*^9}, 
   3.6759631992326183`*^9, 3.676005076509894*^9, 3.6760054510397987`*^9, 
   3.6760922799521914`*^9, 3.676145031860186*^9, 3.67752770975972*^9, 
   3.6781944003152027`*^9, 3.678938324033092*^9, 3.678938762397016*^9, 
   3.678938841034732*^9, 3.678938888097413*^9, 3.679373237470869*^9, 
   3.679379242564719*^9, 3.679379516825293*^9, 3.679381106126199*^9, 
   3.679381156825899*^9, 3.6793821749785*^9, 3.6793823448314533`*^9, 
   3.679382425135206*^9, 3.683899292519908*^9, 3.683899851402754*^9, 
   3.6839027549793243`*^9, 3.683906415792178*^9, 3.683906819144183*^9, 
   3.683949372390581*^9, 3.6839498985827827`*^9, 3.6839524145676823`*^9, 
   3.683958943103503*^9, 3.6851945867973022`*^9, 3.685194616981819*^9, 
   3.68519478292586*^9, 3.685195855352476*^9, 3.685195900536501*^9, 
   3.685195987695903*^9, 3.685249178033299*^9, 3.685259097524781*^9, 
   3.685706272015841*^9, 3.685711817356892*^9, 3.685713253194401*^9}],

Cell[BoxData["\<\"Finished calculation after 1427 iterations.\"\>"], "Print",
 CellChangeTimes->{{3.675572006401083*^9, 3.6755720142676477`*^9}, {
   3.6755724810671797`*^9, 3.6755725163027477`*^9}, {3.6755726014468203`*^9, 
   3.6755726042007113`*^9}, 3.675572832423069*^9, {3.6755731727076263`*^9, 
   3.675573260843977*^9}, 3.675573532159712*^9, {3.675573721837899*^9, 
   3.675573752056282*^9}, {3.675573782652417*^9, 3.6755738066460943`*^9}, {
   3.675573898552917*^9, 3.6755739274110928`*^9}, {3.675574004200198*^9, 
   3.675574008538425*^9}, 3.675574053034545*^9, {3.675574280711363*^9, 
   3.675574297288308*^9}, 3.675574462790161*^9, 3.675574586089883*^9, 
   3.675574637476365*^9, 3.675574839226425*^9, {3.675574890495219*^9, 
   3.675574899961628*^9}, {3.6755750577441473`*^9, 3.6755750653479033`*^9}, {
   3.67557536517969*^9, 3.675575374622838*^9}, 3.67558241864917*^9, 
   3.675595561804577*^9, 3.675595598189539*^9, 3.675596941501546*^9, {
   3.6755969799136963`*^9, 3.675596981891532*^9}, {3.6755985390385427`*^9, 
   3.6755985603346*^9}, 3.675598655784644*^9, 3.675598710761747*^9, 
   3.675598772277358*^9, 3.675598982611813*^9, 3.6755990365712214`*^9, 
   3.675599124714926*^9, 3.675599190525057*^9, 3.6755992265054293`*^9, 
   3.6755993517965727`*^9, 3.675599384154059*^9, 3.675599441691959*^9, 
   3.6755995793084993`*^9, 3.675600493810341*^9, 3.675601419908771*^9, 
   3.6756020555122337`*^9, 3.6756023632210083`*^9, 3.675602807876725*^9, 
   3.675602897602737*^9, {3.6756033421530533`*^9, 3.675603380919065*^9}, 
   3.675613375417395*^9, 3.675613494839464*^9, 3.675656390071207*^9, 
   3.6756832342389383`*^9, 3.675683357975985*^9, 3.675857704474587*^9, 
   3.675862632474606*^9, 3.6758648822207727`*^9, 3.675865049216236*^9, 
   3.67586513788349*^9, {3.675865233131024*^9, 3.675865257251742*^9}, {
   3.6758653420784893`*^9, 3.675865356836982*^9}, 3.6758656228927298`*^9, 
   3.675865747362034*^9, {3.675865818783901*^9, 3.675865835891333*^9}, {
   3.6758658670111237`*^9, 3.675865896860029*^9}, 3.675865958760379*^9, 
   3.6758676158396473`*^9, {3.675867824560811*^9, 3.675867834230739*^9}, {
   3.675936848949038*^9, 3.675936860094269*^9}, 3.675942150157858*^9, 
   3.6759589153553867`*^9, 3.675959692249486*^9, 3.675959749337008*^9, 
   3.675959793505755*^9, {3.675962726520094*^9, 3.675962732940042*^9}, 
   3.6759631992326183`*^9, 3.676005076509894*^9, 3.6760054510397987`*^9, 
   3.6760922799521914`*^9, 3.676145031860186*^9, 3.67752770975972*^9, 
   3.6781944003152027`*^9, 3.678938324033092*^9, 3.678938762397016*^9, 
   3.678938841034732*^9, 3.678938888097413*^9, 3.679373237470869*^9, 
   3.679379242564719*^9, 3.679379516825293*^9, 3.679381106126199*^9, 
   3.679381156825899*^9, 3.6793821749785*^9, 3.6793823448314533`*^9, 
   3.679382425135206*^9, 3.683899292519908*^9, 3.683899851402754*^9, 
   3.6839027549793243`*^9, 3.683906415792178*^9, 3.683906819144183*^9, 
   3.683949372390581*^9, 3.6839498985827827`*^9, 3.6839524145676823`*^9, 
   3.683958943103503*^9, 3.6851945867973022`*^9, 3.685194616981819*^9, 
   3.68519478292586*^9, 3.685195855352476*^9, 3.685195900536501*^9, 
   3.685195987695903*^9, 3.685249178033299*^9, 3.685259097524781*^9, 
   3.685706272015841*^9, 3.685711817356892*^9, 3.6857132592291927`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\" generators left.\"\>"}],
  SequenceForm["There are ", 11, " generators left."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.675572006401083*^9, 3.6755720142676477`*^9}, {
   3.6755724810671797`*^9, 3.6755725163027477`*^9}, {3.6755726014468203`*^9, 
   3.6755726042007113`*^9}, 3.675572832423069*^9, {3.6755731727076263`*^9, 
   3.675573260843977*^9}, 3.675573532159712*^9, {3.675573721837899*^9, 
   3.675573752056282*^9}, {3.675573782652417*^9, 3.6755738066460943`*^9}, {
   3.675573898552917*^9, 3.6755739274110928`*^9}, {3.675574004200198*^9, 
   3.675574008538425*^9}, 3.675574053034545*^9, {3.675574280711363*^9, 
   3.675574297288308*^9}, 3.675574462790161*^9, 3.675574586089883*^9, 
   3.675574637476365*^9, 3.675574839226425*^9, {3.675574890495219*^9, 
   3.675574899961628*^9}, {3.6755750577441473`*^9, 3.6755750653479033`*^9}, {
   3.67557536517969*^9, 3.675575374622838*^9}, 3.67558241864917*^9, 
   3.675595561804577*^9, 3.675595598189539*^9, 3.675596941501546*^9, {
   3.6755969799136963`*^9, 3.675596981891532*^9}, {3.6755985390385427`*^9, 
   3.6755985603346*^9}, 3.675598655784644*^9, 3.675598710761747*^9, 
   3.675598772277358*^9, 3.675598982611813*^9, 3.6755990365712214`*^9, 
   3.675599124714926*^9, 3.675599190525057*^9, 3.6755992265054293`*^9, 
   3.6755993517965727`*^9, 3.675599384154059*^9, 3.675599441691959*^9, 
   3.6755995793084993`*^9, 3.675600493810341*^9, 3.675601419908771*^9, 
   3.6756020555122337`*^9, 3.6756023632210083`*^9, 3.675602807876725*^9, 
   3.675602897602737*^9, {3.6756033421530533`*^9, 3.675603380919065*^9}, 
   3.675613375417395*^9, 3.675613494839464*^9, 3.675656390071207*^9, 
   3.6756832342389383`*^9, 3.675683357975985*^9, 3.675857704474587*^9, 
   3.675862632474606*^9, 3.6758648822207727`*^9, 3.675865049216236*^9, 
   3.67586513788349*^9, {3.675865233131024*^9, 3.675865257251742*^9}, {
   3.6758653420784893`*^9, 3.675865356836982*^9}, 3.6758656228927298`*^9, 
   3.675865747362034*^9, {3.675865818783901*^9, 3.675865835891333*^9}, {
   3.6758658670111237`*^9, 3.675865896860029*^9}, 3.675865958760379*^9, 
   3.6758676158396473`*^9, {3.675867824560811*^9, 3.675867834230739*^9}, {
   3.675936848949038*^9, 3.675936860094269*^9}, 3.675942150157858*^9, 
   3.6759589153553867`*^9, 3.675959692249486*^9, 3.675959749337008*^9, 
   3.675959793505755*^9, {3.675962726520094*^9, 3.675962732940042*^9}, 
   3.6759631992326183`*^9, 3.676005076509894*^9, 3.6760054510397987`*^9, 
   3.6760922799521914`*^9, 3.676145031860186*^9, 3.67752770975972*^9, 
   3.6781944003152027`*^9, 3.678938324033092*^9, 3.678938762397016*^9, 
   3.678938841034732*^9, 3.678938888097413*^9, 3.679373237470869*^9, 
   3.679379242564719*^9, 3.679379516825293*^9, 3.679381106126199*^9, 
   3.679381156825899*^9, 3.6793821749785*^9, 3.6793823448314533`*^9, 
   3.679382425135206*^9, 3.683899292519908*^9, 3.683899851402754*^9, 
   3.6839027549793243`*^9, 3.683906415792178*^9, 3.683906819144183*^9, 
   3.683949372390581*^9, 3.6839498985827827`*^9, 3.6839524145676823`*^9, 
   3.683958943103503*^9, 3.6851945867973022`*^9, 3.685194616981819*^9, 
   3.68519478292586*^9, 3.685195855352476*^9, 3.685195900536501*^9, 
   3.685195987695903*^9, 3.685249178033299*^9, 3.685259097524781*^9, 
   3.685706272015841*^9, 3.685711817356892*^9, 3.6857132592297783`*^9}],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"18:14:19\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"TimeObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"18", ",", "14", ",", "19.217476`"}], "}"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "TimeObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.675572006401083*^9, 3.6755720142676477`*^9}, {
   3.6755724810671797`*^9, 3.6755725163027477`*^9}, {3.6755726014468203`*^9, 
   3.6755726042007113`*^9}, 3.675572832423069*^9, {3.6755731727076263`*^9, 
   3.675573260843977*^9}, 3.675573532159712*^9, {3.675573721837899*^9, 
   3.675573752056282*^9}, {3.675573782652417*^9, 3.6755738066460943`*^9}, {
   3.675573898552917*^9, 3.6755739274110928`*^9}, {3.675574004200198*^9, 
   3.675574008538425*^9}, 3.675574053034545*^9, {3.675574280711363*^9, 
   3.675574297288308*^9}, 3.675574462790161*^9, 3.675574586089883*^9, 
   3.675574637476365*^9, 3.675574839226425*^9, {3.675574890495219*^9, 
   3.675574899961628*^9}, {3.6755750577441473`*^9, 3.6755750653479033`*^9}, {
   3.67557536517969*^9, 3.675575374622838*^9}, 3.67558241864917*^9, 
   3.675595561804577*^9, 3.675595598189539*^9, 3.675596941501546*^9, {
   3.6755969799136963`*^9, 3.675596981891532*^9}, {3.6755985390385427`*^9, 
   3.6755985603346*^9}, 3.675598655784644*^9, 3.675598710761747*^9, 
   3.675598772277358*^9, 3.675598982611813*^9, 3.6755990365712214`*^9, 
   3.675599124714926*^9, 3.675599190525057*^9, 3.6755992265054293`*^9, 
   3.6755993517965727`*^9, 3.675599384154059*^9, 3.675599441691959*^9, 
   3.6755995793084993`*^9, 3.675600493810341*^9, 3.675601419908771*^9, 
   3.6756020555122337`*^9, 3.6756023632210083`*^9, 3.675602807876725*^9, 
   3.675602897602737*^9, {3.6756033421530533`*^9, 3.675603380919065*^9}, 
   3.675613375417395*^9, 3.675613494839464*^9, 3.675656390071207*^9, 
   3.6756832342389383`*^9, 3.675683357975985*^9, 3.675857704474587*^9, 
   3.675862632474606*^9, 3.6758648822207727`*^9, 3.675865049216236*^9, 
   3.67586513788349*^9, {3.675865233131024*^9, 3.675865257251742*^9}, {
   3.6758653420784893`*^9, 3.675865356836982*^9}, 3.6758656228927298`*^9, 
   3.675865747362034*^9, {3.675865818783901*^9, 3.675865835891333*^9}, {
   3.6758658670111237`*^9, 3.675865896860029*^9}, 3.675865958760379*^9, 
   3.6758676158396473`*^9, {3.675867824560811*^9, 3.675867834230739*^9}, {
   3.675936848949038*^9, 3.675936860094269*^9}, 3.675942150157858*^9, 
   3.6759589153553867`*^9, 3.675959692249486*^9, 3.675959749337008*^9, 
   3.675959793505755*^9, {3.675962726520094*^9, 3.675962732940042*^9}, 
   3.6759631992326183`*^9, 3.676005076509894*^9, 3.6760054510397987`*^9, 
   3.6760922799521914`*^9, 3.676145031860186*^9, 3.67752770975972*^9, 
   3.6781944003152027`*^9, 3.678938324033092*^9, 3.678938762397016*^9, 
   3.678938841034732*^9, 3.678938888097413*^9, 3.679373237470869*^9, 
   3.679379242564719*^9, 3.679379516825293*^9, 3.679381106126199*^9, 
   3.679381156825899*^9, 3.6793821749785*^9, 3.6793823448314533`*^9, 
   3.679382425135206*^9, 3.683899292519908*^9, 3.683899851402754*^9, 
   3.6839027549793243`*^9, 3.683906415792178*^9, 3.683906819144183*^9, 
   3.683949372390581*^9, 3.6839498985827827`*^9, 3.6839524145676823`*^9, 
   3.683958943103503*^9, 3.6851945867973022`*^9, 3.685194616981819*^9, 
   3.68519478292586*^9, 3.685195855352476*^9, 3.685195900536501*^9, 
   3.685195987695903*^9, 3.685249178033299*^9, 3.685259097524781*^9, 
   3.685706272015841*^9, 3.685711817356892*^9, 3.685713259231683*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" << backup saved at: \"\>", 
   "\[InvisibleSpace]", \
"\<\"/mhome/dpmms/c/cbz20/Documents/PhD/Research/thesis/BSFH/Backups/\
2m3ptmutBSD_AfterCancellation.mx >>\"\>"}],
  SequenceForm[
  " << backup saved at: ", 
   "/mhome/dpmms/c/cbz20/Documents/PhD/Research/thesis/BSFH/Backups/\
2m3ptmutBSD_AfterCancellation.mx >>"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.675572006401083*^9, 3.6755720142676477`*^9}, {
   3.6755724810671797`*^9, 3.6755725163027477`*^9}, {3.6755726014468203`*^9, 
   3.6755726042007113`*^9}, 3.675572832423069*^9, {3.6755731727076263`*^9, 
   3.675573260843977*^9}, 3.675573532159712*^9, {3.675573721837899*^9, 
   3.675573752056282*^9}, {3.675573782652417*^9, 3.6755738066460943`*^9}, {
   3.675573898552917*^9, 3.6755739274110928`*^9}, {3.675574004200198*^9, 
   3.675574008538425*^9}, 3.675574053034545*^9, {3.675574280711363*^9, 
   3.675574297288308*^9}, 3.675574462790161*^9, 3.675574586089883*^9, 
   3.675574637476365*^9, 3.675574839226425*^9, {3.675574890495219*^9, 
   3.675574899961628*^9}, {3.6755750577441473`*^9, 3.6755750653479033`*^9}, {
   3.67557536517969*^9, 3.675575374622838*^9}, 3.67558241864917*^9, 
   3.675595561804577*^9, 3.675595598189539*^9, 3.675596941501546*^9, {
   3.6755969799136963`*^9, 3.675596981891532*^9}, {3.6755985390385427`*^9, 
   3.6755985603346*^9}, 3.675598655784644*^9, 3.675598710761747*^9, 
   3.675598772277358*^9, 3.675598982611813*^9, 3.6755990365712214`*^9, 
   3.675599124714926*^9, 3.675599190525057*^9, 3.6755992265054293`*^9, 
   3.6755993517965727`*^9, 3.675599384154059*^9, 3.675599441691959*^9, 
   3.6755995793084993`*^9, 3.675600493810341*^9, 3.675601419908771*^9, 
   3.6756020555122337`*^9, 3.6756023632210083`*^9, 3.675602807876725*^9, 
   3.675602897602737*^9, {3.6756033421530533`*^9, 3.675603380919065*^9}, 
   3.675613375417395*^9, 3.675613494839464*^9, 3.675656390071207*^9, 
   3.6756832342389383`*^9, 3.675683357975985*^9, 3.675857704474587*^9, 
   3.675862632474606*^9, 3.6758648822207727`*^9, 3.675865049216236*^9, 
   3.67586513788349*^9, {3.675865233131024*^9, 3.675865257251742*^9}, {
   3.6758653420784893`*^9, 3.675865356836982*^9}, 3.6758656228927298`*^9, 
   3.675865747362034*^9, {3.675865818783901*^9, 3.675865835891333*^9}, {
   3.6758658670111237`*^9, 3.675865896860029*^9}, 3.675865958760379*^9, 
   3.6758676158396473`*^9, {3.675867824560811*^9, 3.675867834230739*^9}, {
   3.675936848949038*^9, 3.675936860094269*^9}, 3.675942150157858*^9, 
   3.6759589153553867`*^9, 3.675959692249486*^9, 3.675959749337008*^9, 
   3.675959793505755*^9, {3.675962726520094*^9, 3.675962732940042*^9}, 
   3.6759631992326183`*^9, 3.676005076509894*^9, 3.6760054510397987`*^9, 
   3.6760922799521914`*^9, 3.676145031860186*^9, 3.67752770975972*^9, 
   3.6781944003152027`*^9, 3.678938324033092*^9, 3.678938762397016*^9, 
   3.678938841034732*^9, 3.678938888097413*^9, 3.679373237470869*^9, 
   3.679379242564719*^9, 3.679379516825293*^9, 3.679381106126199*^9, 
   3.679381156825899*^9, 3.6793821749785*^9, 3.6793823448314533`*^9, 
   3.679382425135206*^9, 3.683899292519908*^9, 3.683899851402754*^9, 
   3.6839027549793243`*^9, 3.683906415792178*^9, 3.683906819144183*^9, 
   3.683949372390581*^9, 3.6839498985827827`*^9, 3.6839524145676823`*^9, 
   3.683958943103503*^9, 3.6851945867973022`*^9, 3.685194616981819*^9, 
   3.68519478292586*^9, 3.685195855352476*^9, 3.685195900536501*^9, 
   3.685195987695903*^9, 3.685249178033299*^9, 3.685259097524781*^9, 
   3.685706272015841*^9, 3.685711817356892*^9, 3.685713259395048*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", 
   RowBox[{"(", 
    RowBox[{"BackupFilePath", "<>", "\"\<_AfterCancellation.mx\>\""}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.675682414716271*^9, 3.675682416691991*^9}, 
   3.675683195825262*^9, {3.675747922268229*^9, 3.675747929553258*^9}, {
   3.676175514307502*^9, 3.676175515721424*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Post-processing: Further cancellations and homotopies", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.6839025833159637`*^9}, {3.683902614317812*^9, 3.683902621444993*^9}, {
  3.6839026606787653`*^9, 3.683902706656199*^9}, {3.683902768385414*^9, 
  3.6839028035945807`*^9}, {3.683906361254035*^9, 3.683906397535213*^9}}],

Cell[BoxData[
 RowBox[{"Step5PostProcessing", ";"}]], "Input",
 CellChangeTimes->{
  3.683897532395102*^9, {3.6839058148344393`*^9, 3.683905815122682*^9}, {
   3.683905991192045*^9, 3.6839059922611847`*^9}, {3.685194541520829*^9, 
   3.685194543848864*^9}, {3.685248894086935*^9, 3.6852488943255787`*^9}, {
   3.685693093120482*^9, 3.685693117431604*^9}, {3.685695524119947*^9, 
   3.685695530703979*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PlotGraph", "[", "MMit", "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GenTableWithIdems", "[", "gens_", "]"}], " ", "displays", " ", 
     "a", " ", "list", " ", "of", " ", "idempotents", " ", "and", " ", 
     "their", " ", "generators"}], ";"}], "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"GenTableWithIdems", "[", "generatorsit", "]"}]}], "Input",
 CellChangeTimes->{{3.6761773820432796`*^9, 3.676177384954527*^9}, 
   3.676177617306233*^9, 3.6761786321171417`*^9, {3.6839495373610287`*^9, 
   3.683949538281969*^9}, {3.685693132401354*^9, 3.6856931784270372`*^9}, {
   3.6856955535368137`*^9, 3.6856955843935833`*^9}, {3.685697559716579*^9, 
   3.685697559947776*^9}, 3.685706283228877*^9}],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJxTTMoPSmVmYGDghmIQGxV8sMcQGlBxUsFQt3eouGdUfFR8VHxUfKiL4wLD
1d6h4p7RcKCPOC4w2Nw59PwLALgPgsk=
   "], {{0, 0}, {11, 11}}, {0, 1}],
  Frame->Automatic,
  FrameLabel->{None, None},
  FrameTicks->{{None, None}, {None, None}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultPlotStyle" -> 
    Automatic}]], "Print",
 CellChangeTimes->{{3.685706277430007*^9, 3.685706283816469*^9}, 
   3.685711824375615*^9, 3.685712345087315*^9, 3.685712558558536*^9, 
   3.68571328062883*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"{", 
       RowBox[{"\<\"a\"\>", ",", "\<\"x\"\>"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{"\<\"d\"\>", ",", "\<\"x\"\>"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"7", ",", "8", ",", "9", ",", "10", ",", "11"}], "}"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685706283820657*^9, 3.6857118243768883`*^9, 
  3.68571234512143*^9, 3.685712558590065*^9, 3.685713280630589*^9}]
}, Open  ]],

Cell["\<\
Evaluate the next function only if the result above is reasonably small, i.e. \
if it has fewer than 50 generators, say. Otherwise, this can take quite a \
while and might use a lot of memory.\
\>", "Text",
 CellChangeTimes->{{3.683904487701765*^9, 3.683904540055222*^9}, {
  3.683906511938468*^9, 3.68390661591635*^9}, {3.6839074670110493`*^9, 
  3.683907472234708*^9}, {3.685256305636306*^9, 3.685256306532284*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"SANITY", " ", "CHECK"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AInftyQ", "[", "mat_", "]"}], " ", "checks", " ", "that", " ", 
      "the", " ", "structure", " ", 
      RowBox[{"map", " ", "'"}], 
      RowBox[{"mat", "'"}], " ", "satisfy", " ", 
      RowBox[{"\"\<D^2=0\>\"", ".", " ", "If"}], " ", "it", " ", "does", " ", 
      "not", " ", 
      RowBox[{"return", " ", "'"}], 
      RowBox[{"True", "'"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"something", " ", "went", " ", "wrong"}], ";"}]}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"AInftyQ", "[", "MMit", "]"}]}]], "Input",
 CellChangeTimes->{{3.683906626525436*^9, 3.683906629868657*^9}, {
  3.6839068283227663`*^9, 3.683906828467052*^9}, {3.6839513252538433`*^9, 
  3.683951325939283*^9}, {3.685194797671068*^9, 3.685194797799234*^9}, {
  3.685196004810017*^9, 3.685196039684505*^9}, {3.685196143798833*^9, 
  3.685196196664261*^9}, {3.685196239041091*^9, 3.68519625860972*^9}, {
  3.6851963564678707`*^9, 3.6851965517146797`*^9}, {3.68525768917494*^9, 
  3.685257706608857*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.685196552085421*^9, 3.685259122716757*^9, 
  3.685706298226635*^9, 3.685711827449998*^9, 3.68571234877267*^9, 
  3.68571256206706*^9, 3.685713284145891*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CarefulCancel1", "=", 
   RowBox[{"CarefulCancellation", "[", 
    RowBox[{"MMit", ",", "generatorsit"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MM1", "=", 
   RowBox[{"CarefulCancel1", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GG1", "=", 
   RowBox[{"CarefulCancel1", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6761752543259783`*^9, 3.676175337459744*^9}, {
   3.676175408702016*^9, 3.6761754091734247`*^9}, {3.6761754586476603`*^9, 
   3.676175483863119*^9}, {3.6761756365504932`*^9, 3.6761756366932783`*^9}, {
   3.676181697923071*^9, 3.67618170080893*^9}, {3.676181786491774*^9, 
   3.676181803043103*^9}, {3.676181845699214*^9, 3.676181850899927*^9}, {
   3.6761819942660027`*^9, 3.676182005800435*^9}, {3.676182125581752*^9, 
   3.676182180341146*^9}, {3.678365601919386*^9, 3.678365642786083*^9}, {
   3.679100821763163*^9, 3.67910105888132*^9}, 3.679101231862932*^9, {
   3.6793734417653027`*^9, 3.679373463948657*^9}, {3.6793812277833776`*^9, 
   3.679381285144319*^9}, {3.679381341196933*^9, 3.679381343026075*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{RowBox[{"\"18:14:46\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"TimeObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"18", ",", "14", ",", "46.949177`"}], "}"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "TimeObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.676175630167898*^9, 3.6761756432051477`*^9}, 
   3.676177633238863*^9, 3.676181718282309*^9, 3.676181805218286*^9, 
   3.676181851823415*^9, 3.676182006495245*^9, 3.676182181420231*^9, 
   3.676221922288815*^9, 3.6762219998584948`*^9, 3.676259911566552*^9, 
   3.676347690195682*^9, 3.676365991397257*^9, 3.6763879252666597`*^9, 
   3.676392629800563*^9, 3.676440169293993*^9, 3.676473474391552*^9, 
   3.677558391444075*^9, 3.67755939315864*^9, 3.677561474804204*^9, {
   3.678365630463592*^9, 3.678365643154956*^9}, 3.678438841809287*^9, 
   3.67910106886849*^9, 3.679101233304977*^9, {3.679228828213192*^9, 
   3.679228845187958*^9}, 3.6792292430359297`*^9, 3.679235213978156*^9, 
   3.679373465879586*^9, 3.679379276205572*^9, 3.679379653711396*^9, 
   3.679381175254533*^9, 3.679381220446678*^9, {3.679381278310419*^9, 
   3.679381286237536*^9}, 3.679381363721024*^9, 3.679382113895825*^9, 
   3.6793821789474087`*^9, {3.679382351073333*^9, 3.6793823563180857`*^9}, 
   3.679382428774447*^9, 3.6839008031636467`*^9, 3.683906842872005*^9, {
   3.683907938656304*^9, 3.683907945517867*^9}, 3.6839496031815987`*^9, 
   3.683949916694581*^9, 3.683952428309697*^9, 3.6839589662501383`*^9, 
   3.684043336180006*^9, 3.684043390906584*^9, 3.685196556483519*^9, 
   3.685257710349473*^9, 3.6852591238576803`*^9, 3.685706310640483*^9, 
   3.685711829094784*^9, 3.6857123501278343`*^9, 3.685712563375325*^9, 
   3.685713286972864*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"\<\"Finished calculation\"\>"},
      {"\<\"after 1 iteration.\"\>"},
      {
       GraphicsBox[RasterBox[CompressedData["
1:eJxTTMoPSmVmYGDghGIQmzLwwX5UfFR8VHy4ieMCQ8X8wWbvqL/wi+MCg82d
9PMXAE5XWCk=
         "], {{0, 0}, {9, 9}}, {0, 1}],
        Frame->Automatic,
        FrameLabel->{None, None},
        FrameTicks->{{None, None}, {None, None}},
        GridLinesStyle->Directive[
          GrayLevel[0.5, 0.4]],
        Method->{
         "DefaultBoundaryStyle" -> Automatic, "DefaultPlotStyle" -> 
          Automatic}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.676175630167898*^9, 3.6761756432051477`*^9}, 
   3.676177633238863*^9, 3.676181718282309*^9, 3.676181805218286*^9, 
   3.676181851823415*^9, 3.676182006495245*^9, 3.676182181420231*^9, 
   3.676221922288815*^9, 3.6762219998584948`*^9, 3.676259911566552*^9, 
   3.676347690195682*^9, 3.676365991397257*^9, 3.6763879252666597`*^9, 
   3.676392629800563*^9, 3.676440169293993*^9, 3.676473474391552*^9, 
   3.677558391444075*^9, 3.67755939315864*^9, 3.677561474804204*^9, {
   3.678365630463592*^9, 3.678365643154956*^9}, 3.678438841809287*^9, 
   3.67910106886849*^9, 3.679101233304977*^9, {3.679228828213192*^9, 
   3.679228845187958*^9}, 3.6792292430359297`*^9, 3.679235213978156*^9, 
   3.679373465879586*^9, 3.679379276205572*^9, 3.679379653711396*^9, 
   3.679381175254533*^9, 3.679381220446678*^9, {3.679381278310419*^9, 
   3.679381286237536*^9}, 3.679381363721024*^9, 3.679382113895825*^9, 
   3.6793821789474087`*^9, {3.679382351073333*^9, 3.6793823563180857`*^9}, 
   3.679382428774447*^9, 3.6839008031636467`*^9, 3.683906842872005*^9, {
   3.683907938656304*^9, 3.683907945517867*^9}, 3.6839496031815987`*^9, 
   3.683949916694581*^9, 3.683952428309697*^9, 3.6839589662501383`*^9, 
   3.684043336180006*^9, 3.684043390906584*^9, 3.685196556483519*^9, 
   3.685257710349473*^9, 3.6852591238576803`*^9, 3.685706310640483*^9, 
   3.685711829094784*^9, 3.6857123501278343`*^9, 3.685712563375325*^9, 
   3.685713287141501*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" generators left.\"\>"}],
  SequenceForm["There are ", 9, " generators left."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.676175630167898*^9, 3.6761756432051477`*^9}, 
   3.676177633238863*^9, 3.676181718282309*^9, 3.676181805218286*^9, 
   3.676181851823415*^9, 3.676182006495245*^9, 3.676182181420231*^9, 
   3.676221922288815*^9, 3.6762219998584948`*^9, 3.676259911566552*^9, 
   3.676347690195682*^9, 3.676365991397257*^9, 3.6763879252666597`*^9, 
   3.676392629800563*^9, 3.676440169293993*^9, 3.676473474391552*^9, 
   3.677558391444075*^9, 3.67755939315864*^9, 3.677561474804204*^9, {
   3.678365630463592*^9, 3.678365643154956*^9}, 3.678438841809287*^9, 
   3.67910106886849*^9, 3.679101233304977*^9, {3.679228828213192*^9, 
   3.679228845187958*^9}, 3.6792292430359297`*^9, 3.679235213978156*^9, 
   3.679373465879586*^9, 3.679379276205572*^9, 3.679379653711396*^9, 
   3.679381175254533*^9, 3.679381220446678*^9, {3.679381278310419*^9, 
   3.679381286237536*^9}, 3.679381363721024*^9, 3.679382113895825*^9, 
   3.6793821789474087`*^9, {3.679382351073333*^9, 3.6793823563180857`*^9}, 
   3.679382428774447*^9, 3.6839008031636467`*^9, 3.683906842872005*^9, {
   3.683907938656304*^9, 3.683907945517867*^9}, 3.6839496031815987`*^9, 
   3.683949916694581*^9, 3.683952428309697*^9, 3.6839589662501383`*^9, 
   3.684043336180006*^9, 3.684043390906584*^9, 3.685196556483519*^9, 
   3.685257710349473*^9, 3.6852591238576803`*^9, 3.685706310640483*^9, 
   3.685711829094784*^9, 3.6857123501278343`*^9, 3.685712563375325*^9, 
   3.685713287142137*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The cancelled generators were \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"(7)\"\>"},
       {"\<\"7\"\>"},
       {"\<\"\[DownArrow]\"\>"},
       {"\<\"11\"\>"},
       {"\<\"(11)\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["The cancelled generators were ", 
   MatrixForm[{{"(7)"}, {"7"}, {"\[DownArrow]"}, {"11"}, {"(11)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.676175630167898*^9, 3.6761756432051477`*^9}, 
   3.676177633238863*^9, 3.676181718282309*^9, 3.676181805218286*^9, 
   3.676181851823415*^9, 3.676182006495245*^9, 3.676182181420231*^9, 
   3.676221922288815*^9, 3.6762219998584948`*^9, 3.676259911566552*^9, 
   3.676347690195682*^9, 3.676365991397257*^9, 3.6763879252666597`*^9, 
   3.676392629800563*^9, 3.676440169293993*^9, 3.676473474391552*^9, 
   3.677558391444075*^9, 3.67755939315864*^9, 3.677561474804204*^9, {
   3.678365630463592*^9, 3.678365643154956*^9}, 3.678438841809287*^9, 
   3.67910106886849*^9, 3.679101233304977*^9, {3.679228828213192*^9, 
   3.679228845187958*^9}, 3.6792292430359297`*^9, 3.679235213978156*^9, 
   3.679373465879586*^9, 3.679379276205572*^9, 3.679379653711396*^9, 
   3.679381175254533*^9, 3.679381220446678*^9, {3.679381278310419*^9, 
   3.679381286237536*^9}, 3.679381363721024*^9, 3.679382113895825*^9, 
   3.6793821789474087`*^9, {3.679382351073333*^9, 3.6793823563180857`*^9}, 
   3.679382428774447*^9, 3.6839008031636467`*^9, 3.683906842872005*^9, {
   3.683907938656304*^9, 3.683907945517867*^9}, 3.6839496031815987`*^9, 
   3.683949916694581*^9, 3.683952428309697*^9, 3.6839589662501383`*^9, 
   3.684043336180006*^9, 3.684043390906584*^9, 3.685196556483519*^9, 
   3.685257710349473*^9, 3.6852591238576803`*^9, 3.685706310640483*^9, 
   3.685711829094784*^9, 3.6857123501278343`*^9, 3.685712563375325*^9, 
   3.685713287142852*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowGraph", "[", 
  RowBox[{"MM1", ",", "GG1"}], "]"}]], "Input"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {
       SparseArray[
       Automatic, {9, 9}, 0, {
        1, {{0, 1, 2, 3, 3, 3, 3, 5, 8, 8}, {{9}, {9}, {4}, {1}, {2}, {3}, {
          4}, {5}}}, Pattern}], Null}, {
      EdgeLabels -> {
        DirectedEdge[8, 5] -> {{"\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          3, 4] -> {{
           "\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          8, 4] -> {{
           "\!\(\*SubscriptBox[\(\[Rho]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          2, 9] -> {{
           "\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[7, 2] -> {{"\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          7, 1] -> {{
           "\!\(\*SubscriptBox[\(\[Rho]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[8, 3] -> {{"\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[1, 9] -> {{"\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}}, 
       VertexLabels -> {
        6 -> Placed["6:(ax)", Above], 3 -> Placed["3:(ax)", Above], 5 -> 
         Placed["5:(ax)", Above], 8 -> Placed["8:(dx)", Above], 7 -> 
         Placed["7:(dx)", Above], 9 -> Placed["9:(dx)", Above], 4 -> 
         Placed["4:(ax)", Above], 2 -> Placed["2:(ax)", Above], 1 -> 
         Placed["1:(ax)", Above]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
        Medium], {
         ArrowBox[{{2.8750299999999998`, -1.2916766666666666`}, {
          3.8750299999999998`, -2.2916766666666666`}}, 0.03428171539242189], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {3.3750299999999998`, -1.7916766666666666`},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3.8750299999999998`, -1.2916766666666666`}, {
          3.8750299999999998`, -2.2916766666666666`}}, 0.03428171539242189], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(2\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {3.8750299999999998`, -1.7916766666666666`},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.2916766666666666, -1.2916766666666666`}, {
          2.2916766666666666`, -2.2916766666666666`}}, 0.03428171539242189], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {1.2916766666666666`, -1.7916766666666666`},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2.8750299999999998`, -0.2916766666666666}, {
          2.8750299999999998`, -1.2916766666666666`}}, 0.03428171539242189], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {2.8750299999999998`, -0.7916766666666666},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2.8750299999999998`, -0.2916766666666666}, {
          3.8750299999999998`, -1.2916766666666666`}}, 0.03428171539242189], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {3.3750299999999998`, -0.7916766666666666},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.2916766666666666`, -0.2916766666666666}, {
          0.2916766666666666, -1.2916766666666666`}}, 0.03428171539242189], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {0.7916766666666666, -0.7916766666666666},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIwnc+qvnXVF/uCPaJzrqy6tL9Dfb3DqYKv9srz9jBp
Hr66n8/K4cynsG/2Fi8YDE9H39y/ZtmOk3qx3+3Xznqktrvk7v7EXAnLuuYf
9oduGRT9YXu4X68vXurhyZ/2cTL7TQ5NfrxflLMvN9zgt72WkMztdQnP9ovc
W2z0cNsfe4097qmHcl/u1+JdmFkX+88+TMrp8p9db/brnnbqFBdicIia1iqk
r/Jhf4rMjYhV3QwO2548uNGn/XH/IYkZy95/Y3Cwefjp5XG7T/vdDzQVPQ9m
dHjXvdv1Vuzn/Z+EZuyZuIjR4cQTqzdHO77sPyJwo+XdI0aHs68L7nbt/7p/
z06n039FmBx+L4iV1GT6vv82743+/RZMDsEsjAsWBPzYr8g745KxH5PDNdHo
wo+rfu7v2940OSqUyaHpanavtODv/b1Qvvc0e2vR4j9wec3Vjw5eOfB3fz+U
Ly4Sqhj16x9cvivj9JpL/AwHYHyRj8Gm0TMQ/KXKLquOiTHC+fYMc7hFuxH8
R23RkW5fEXwofQAAExve1g==
          "]], 0.03428171539242189], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {2.1205293808196055`, -1.1402697664061017`},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.2916766666666666`, -0.2916766666666666}, {
          1.2916766666666666`, -1.2916766666666666`}}, 0.03428171539242189], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {1.2916766666666666`, -0.7916766666666666},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {
         DiskBox[{2.8750299999999998`, -1.2916766666666666`}, 
          0.03428171539242189], 
         InsetBox["\<\"1:(ax)\"\>", 
          Offset[{0, 2}, {2.8750299999999998`, -1.2573949512742446`}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.8750299999999998`, -1.2916766666666666`}, 
          0.03428171539242189], 
         InsetBox["\<\"2:(ax)\"\>", 
          Offset[{0, 2}, {3.8750299999999998`, -1.2573949512742446`}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.2916766666666666, -1.2916766666666666`}, 
          0.03428171539242189], 
         InsetBox["\<\"3:(ax)\"\>", 
          Offset[{0, 2}, {0.2916766666666666, -1.2573949512742446`}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.2916766666666666`, -2.2916766666666666`}, 
          0.03428171539242189], 
         InsetBox["\<\"4:(ax)\"\>", 
          Offset[{0, 2}, {2.2916766666666666`, -2.257394951274245}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.2916766666666666`, -1.2916766666666666`}, 
          0.03428171539242189], 
         InsetBox["\<\"5:(ax)\"\>", 
          Offset[{0, 2}, {1.2916766666666666`, -1.2573949512742446`}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.2916766666666666, -2.8750299999999998`}, 
          0.03428171539242189], 
         InsetBox["\<\"6:(ax)\"\>", 
          Offset[{0, 2}, {0.2916766666666666, -2.840748284607578}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.8750299999999998`, -0.2916766666666666}, 
          0.03428171539242189], 
         InsetBox["\<\"7:(dx)\"\>", 
          Offset[{0, 2}, {2.8750299999999998`, -0.2573949512742447}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.2916766666666666`, -0.2916766666666666}, 
          0.03428171539242189], 
         InsetBox["\<\"8:(dx)\"\>", 
          Offset[{0, 2}, {1.2916766666666666`, -0.2573949512742447}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.8750299999999998`, -2.2916766666666666`}, 
          0.03428171539242189], 
         InsetBox["\<\"9:(dx)\"\>", 
          Offset[{0, 2}, {3.8750299999999998`, -2.257394951274245}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None,
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{664., Automatic}]], "Output",
 CellChangeTimes->{{3.685706314619673*^9, 3.685706324726777*^9}, 
   3.6857118309603443`*^9, 3.685712352449057*^9, 3.685712565270421*^9, 
   3.685713289748075*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AutoCleanPosns1", "=", " ", 
   RowBox[{"AutoCleanPosns", "[", 
    RowBox[{"MM1", ",", "GG1", ",", 
     RowBox[{"Tuples", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Range", "[", "9", "]"}], ",", 
        RowBox[{"Range", "[", "9", "]"}]}], "}"}], "]"}], ",", "50"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MM2", "=", 
   RowBox[{"AutoCleanPosns1", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GG2", "=", "GG1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.679237416285112*^9, 3.679237474026512*^9}, 
   3.6792375781449423`*^9, {3.6793735860487337`*^9, 3.679373609456627*^9}, {
   3.679376263071794*^9, 3.679376264565131*^9}, {3.679377331889419*^9, 
   3.679377346917666*^9}, {3.67938132383418*^9, 3.6793813873714037`*^9}, {
   3.684046367595406*^9, 3.6840463777905207`*^9}, 3.685196574589794*^9, {
   3.685713298501968*^9, 3.685713302958004*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 18:15:03\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"18", ",", "15", ",", "3.703684`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{
  3.67923749399505*^9, {3.679237554188056*^9, 3.679237578996296*^9}, 
   3.679373577896247*^9, 3.6793736123420973`*^9, 3.6793737431066933`*^9, 
   3.679374389938847*^9, 3.679376156726047*^9, {3.679376264950897*^9, 
   3.679376273491117*^9}, 3.679376317366557*^9, 3.6793766700712423`*^9, 
   3.679377121603821*^9, {3.679377334237754*^9, 3.679377347772024*^9}, 
   3.6793774519499073`*^9, 3.679377568407089*^9, {3.679377616539229*^9, 
   3.679377620450218*^9}, {3.6793797155906467`*^9, 3.679379741564639*^9}, 
   3.679379850575164*^9, 3.679381296995924*^9, 3.6793813900711946`*^9, 
   3.679382119943206*^9, {3.6793821840834923`*^9, 3.679382213235279*^9}, {
   3.6793824332874613`*^9, 3.679382442447735*^9}, 3.679382613951873*^9, 
   3.6839008095567617`*^9, 3.683906849037881*^9, 3.683907950675561*^9, 
   3.683949619412546*^9, 3.683949921760997*^9, 3.683952433208049*^9, 
   3.683958971667571*^9, 3.68404339444049*^9, {3.684046369466941*^9, 
   3.684046395836597*^9}, {3.68519656186138*^9, 3.6851965766272507`*^9}, 
   3.685257716092029*^9, 3.685259128092087*^9, 3.685706326678438*^9, 
   3.685711832824519*^9, 3.6857123545769997`*^9, 3.6857125669822807`*^9, 
   3.685713303723669*^9}],

Cell[BoxData["\<\"Aborted after iteration 1\"\>"], "Print",
 CellChangeTimes->{
  3.67923749399505*^9, {3.679237554188056*^9, 3.679237578996296*^9}, 
   3.679373577896247*^9, 3.6793736123420973`*^9, 3.6793737431066933`*^9, 
   3.679374389938847*^9, 3.679376156726047*^9, {3.679376264950897*^9, 
   3.679376273491117*^9}, 3.679376317366557*^9, 3.6793766700712423`*^9, 
   3.679377121603821*^9, {3.679377334237754*^9, 3.679377347772024*^9}, 
   3.6793774519499073`*^9, 3.679377568407089*^9, {3.679377616539229*^9, 
   3.679377620450218*^9}, {3.6793797155906467`*^9, 3.679379741564639*^9}, 
   3.679379850575164*^9, 3.679381296995924*^9, 3.6793813900711946`*^9, 
   3.679382119943206*^9, {3.6793821840834923`*^9, 3.679382213235279*^9}, {
   3.6793824332874613`*^9, 3.679382442447735*^9}, 3.679382613951873*^9, 
   3.6839008095567617`*^9, 3.683906849037881*^9, 3.683907950675561*^9, 
   3.683949619412546*^9, 3.683949921760997*^9, 3.683952433208049*^9, 
   3.683958971667571*^9, 3.68404339444049*^9, {3.684046369466941*^9, 
   3.684046395836597*^9}, {3.68519656186138*^9, 3.6851965766272507`*^9}, 
   3.685257716092029*^9, 3.685259128092087*^9, 3.685706326678438*^9, 
   3.685711832824519*^9, 3.6857123545769997`*^9, 3.6857125669822807`*^9, 
   3.6857133038171473`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"I increased complexity \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" times.\"\>"}],
  SequenceForm["I increased complexity ", 0, " times."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.67923749399505*^9, {3.679237554188056*^9, 3.679237578996296*^9}, 
   3.679373577896247*^9, 3.6793736123420973`*^9, 3.6793737431066933`*^9, 
   3.679374389938847*^9, 3.679376156726047*^9, {3.679376264950897*^9, 
   3.679376273491117*^9}, 3.679376317366557*^9, 3.6793766700712423`*^9, 
   3.679377121603821*^9, {3.679377334237754*^9, 3.679377347772024*^9}, 
   3.6793774519499073`*^9, 3.679377568407089*^9, {3.679377616539229*^9, 
   3.679377620450218*^9}, {3.6793797155906467`*^9, 3.679379741564639*^9}, 
   3.679379850575164*^9, 3.679381296995924*^9, 3.6793813900711946`*^9, 
   3.679382119943206*^9, {3.6793821840834923`*^9, 3.679382213235279*^9}, {
   3.6793824332874613`*^9, 3.679382442447735*^9}, 3.679382613951873*^9, 
   3.6839008095567617`*^9, 3.683906849037881*^9, 3.683907950675561*^9, 
   3.683949619412546*^9, 3.683949921760997*^9, 3.683952433208049*^9, 
   3.683958971667571*^9, 3.68404339444049*^9, {3.684046369466941*^9, 
   3.684046395836597*^9}, {3.68519656186138*^9, 3.6851965766272507`*^9}, 
   3.685257716092029*^9, 3.685259128092087*^9, 3.685706326678438*^9, 
   3.685711832824519*^9, 3.6857123545769997`*^9, 3.6857125669822807`*^9, 
   3.685713303898177*^9}],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 18:15:03\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"18", ",", "15", ",", "3.870205`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{
  3.67923749399505*^9, {3.679237554188056*^9, 3.679237578996296*^9}, 
   3.679373577896247*^9, 3.6793736123420973`*^9, 3.6793737431066933`*^9, 
   3.679374389938847*^9, 3.679376156726047*^9, {3.679376264950897*^9, 
   3.679376273491117*^9}, 3.679376317366557*^9, 3.6793766700712423`*^9, 
   3.679377121603821*^9, {3.679377334237754*^9, 3.679377347772024*^9}, 
   3.6793774519499073`*^9, 3.679377568407089*^9, {3.679377616539229*^9, 
   3.679377620450218*^9}, {3.6793797155906467`*^9, 3.679379741564639*^9}, 
   3.679379850575164*^9, 3.679381296995924*^9, 3.6793813900711946`*^9, 
   3.679382119943206*^9, {3.6793821840834923`*^9, 3.679382213235279*^9}, {
   3.6793824332874613`*^9, 3.679382442447735*^9}, 3.679382613951873*^9, 
   3.6839008095567617`*^9, 3.683906849037881*^9, 3.683907950675561*^9, 
   3.683949619412546*^9, 3.683949921760997*^9, 3.683952433208049*^9, 
   3.683958971667571*^9, 3.68404339444049*^9, {3.684046369466941*^9, 
   3.684046395836597*^9}, {3.68519656186138*^9, 3.6851965766272507`*^9}, 
   3.685257716092029*^9, 3.685259128092087*^9, 3.685706326678438*^9, 
   3.685711832824519*^9, 3.6857123545769997`*^9, 3.6857125669822807`*^9, 
   3.68571330390197*^9}]
}, Open  ]]
}, Open  ]],

Cell["\<\
List of homotopies performed automatically in the previous step:\
\>", "Text",
 CellChangeTimes->{{3.6840632401672707`*^9, 3.684063256646521*^9}, 
   3.684064046259367*^9, {3.6857123738456507`*^9, 3.6857124039102716`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AutoCleanPosns1", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.684063176485009*^9, 3.6840632313340693`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "1"}], "}"}], ",", "3", ",", "5"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.685712304853888*^9, 3.68571236113675*^9, 
  3.6857124133897142`*^9, 3.6857125694030247`*^9, 3.685713309165813*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowGraph", "[", 
  RowBox[{"MM2", ",", "GG2"}], "]"}]], "Input",
 CellChangeTimes->{{3.679373622636108*^9, 3.67937362953642*^9}, {
  3.679381400662393*^9, 3.6793814023397007`*^9}}],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9}, {
       SparseArray[
       Automatic, {9, 9}, 0, {
        1, {{0, 1, 2, 3, 3, 3, 3, 5, 7, 7}, {{9}, {9}, {4}, {1}, {2}, {3}, {
          4}}}, Pattern}], Null}, {
      EdgeLabels -> {
        DirectedEdge[
          3, 4] -> {{
           "\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          8, 4] -> {{
           "\!\(\*SubscriptBox[\(\[Rho]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          2, 9] -> {{
           "\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \
\(2\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[7, 2] -> {{"\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          7, 1] -> {{
           "\!\(\*SubscriptBox[\(\[Rho]\), \
\(1\)]\)\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[8, 3] -> {{"\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[1, 9] -> {{"\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)", 
            Subscript[$CellContext`\[Iota], 1]}}}, 
       VertexLabels -> {
        6 -> Placed["6:(ax)", Above], 3 -> Placed["3:(ax)", Above], 5 -> 
         Placed["5:(ax)", Above], 8 -> Placed["8:(dx)", Above], 7 -> 
         Placed["7:(dx)", Above], 9 -> Placed["9:(dx)", Above], 4 -> 
         Placed["4:(ax)", Above], 2 -> Placed["2:(ax)", Above], 1 -> 
         Placed["1:(ax)", Above]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
        Medium], {
         ArrowBox[{{0.18751000000000007`, -1.18751}, {1.18751, -2.18751}}, 
          0.025583358527703215`], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {0.6875100000000001, -1.68751},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.18751, -1.18751}, {1.18751, -2.18751}}, 
          0.025583358527703215`], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(2\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {1.18751, -1.68751},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.5625300000000002`, -1.18751}, {2.56253, -2.18751}}, 
          0.025583358527703215`], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {2.06253, -1.68751},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.18751000000000007`, -0.18751000000000007`}, {
          0.18751000000000007`, -1.18751}}, 0.025583358527703215`], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {0.18751000000000007`, -0.6875100000000001},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.18751000000000007`, -0.18751000000000007`}, {
          1.18751, -1.18751}}, 0.025583358527703215`], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {0.6875100000000001, -0.6875100000000001},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.5625300000000002`, -0.18751000000000007`}, {
          1.5625300000000002`, -1.18751}}, 0.025583358527703215`], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
          {1.5625300000000002`, -0.6875100000000001}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQHeYrUCrP8NN+gvK1R8EMJ/YfYt3VZ3Lsp/23Z8ob
/hic2+8h4S0Vu+aX/QTbsDaFjZf2P285LD5z0297tg/mNQKnru2f7a3c/uLG
H/s7XNst/ZJv78/Mycrwlv9nz3U8836O3YP9Ac9n7D7Y+t/+2p5jrZHcj/er
x4UfUG1jcLic9ok/V+LZ/k1fr0aXRDI6MB59U7s89eV+LyuPDWdsmBzir289
z/H5zf6G7rv18duYHCRKcmJOML7ff7997tkliswOU8w87GWnfNifot8xc04d
s4PLQ4HZ+ps/7udrmvvY7Syzg5zVBEfpe5/2P6y/u3oxL4uDkuMxowciX/bf
0vD4tMmexSHw26a8uvCv+3/U3N1WkszisDIy7OvXpd/229XM/fmigsVBJ3vD
MTeGH/tXq3Xs4m9gcbihdfBRQdrP/aug/IWvp0zIOvELzm9gsBDXEvuzfw2U
n5u5qmy9/1+4/my1N+t+lfyDq68x/7ufu+0/nB9w7l1IoSPDARj/1Sq3bfu3
MhyA6e81ZGP5KM8I51sm6dqxNjAeAABFd9rZ
          "]], 0.025583358527703215`], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {2.3913827141529387`, -1.0361030997394352`},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {
         DiskBox[{0.18751000000000007`, -1.18751}, 0.025583358527703215`], 
         InsetBox["\<\"1:(ax)\"\>", 
          Offset[{0, 2}, {0.18751000000000007`, -1.1619266414722969`}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.18751, -1.18751}, 0.025583358527703215`], 
         InsetBox["\<\"2:(ax)\"\>", 
          Offset[{0, 2}, {1.18751, -1.1619266414722969`}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.5625300000000002`, -1.18751}, 0.025583358527703215`], 
         InsetBox["\<\"3:(ax)\"\>", 
          Offset[{0, 2}, {1.5625300000000002`, -1.1619266414722969`}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.56253, -2.18751}, 0.025583358527703215`], 
         InsetBox["\<\"4:(ax)\"\>", 
          Offset[{0, 2}, {2.56253, -2.161926641472297}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.18751000000000007`, -2.56253}, 0.025583358527703215`], 
         InsetBox["\<\"5:(ax)\"\>", 
          Offset[{0, 2}, {0.18751000000000007`, -2.536946641472297}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.5625300000000002`, -2.56253}, 0.025583358527703215`], 
         InsetBox["\<\"6:(ax)\"\>", 
          Offset[{0, 2}, {1.5625300000000002`, -2.536946641472297}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.18751000000000007`, -0.18751000000000007`}, 
          0.025583358527703215`], 
         InsetBox["\<\"7:(dx)\"\>", 
          Offset[{0, 2}, {0.18751000000000007`, -0.16192664147229685`}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.5625300000000002`, -0.18751000000000007`}, 
          0.025583358527703215`], 
         InsetBox["\<\"8:(dx)\"\>", 
          Offset[{0, 2}, {1.5625300000000002`, -0.16192664147229685`}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.18751, -2.18751}, 0.025583358527703215`], 
         InsetBox["\<\"9:(dx)\"\>", 
          Offset[{0, 2}, {1.18751, -2.161926641472297}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None,
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{523., Automatic}]], "Output",
 CellChangeTimes->{
  3.6793736303798018`*^9, 3.6793737457045593`*^9, 3.6793743925608253`*^9, 
   3.6793761711017733`*^9, 3.679376282500206*^9, 3.679376324609407*^9, 
   3.67937667806216*^9, 3.679377130220358*^9, {3.679377341271063*^9, 
   3.679377356434741*^9}, 3.6793775741532784`*^9, 3.679377624774218*^9, {
   3.679379725325902*^9, 3.67937974553378*^9}, 3.6793798554319696`*^9, {
   3.679381302399268*^9, 3.6793813136681137`*^9}, {3.679381397624531*^9, 
   3.6793814040997562`*^9}, {3.679382189272953*^9, 3.679382216770248*^9}, 
   3.6793824375739117`*^9, 3.679382618138267*^9, 3.683900813646614*^9, 
   3.683906853171975*^9, 3.683907954425968*^9, 3.683949624270487*^9, 
   3.6839499259648857`*^9, 3.683952437082922*^9, 3.683958976451192*^9, 
   3.6840433995016336`*^9, {3.6840463724974623`*^9, 3.6840463980200443`*^9}, 
   3.68519658000334*^9, 3.6852577215338507`*^9, 3.685259130064921*^9, 
   3.685706329093967*^9, 3.6857118359365*^9, 3.685712363730589*^9, {
   3.685712414542348*^9, 3.685712451677003*^9}, 3.685712570855389*^9, 
   3.685713312227146*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListOfAllLabels", "[", "mat_", "]"}], " ", "returns", " ", "a", 
    " ", "list", " ", "of", " ", "all", " ", "labels", " ", "appearing", " ", 
    "in", " ", 
    RowBox[{"mat", "."}]}], "\[IndentingNewLine]", " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"ListOfAllLabels", "[", "MM2", "]"}]}]], "Input",
 CellChangeTimes->{{3.679237666887838*^9, 3.679237667346768*^9}, {
  3.679239191225569*^9, 3.679239191450878*^9}, {3.6792394544071093`*^9, 
  3.679239454672257*^9}, {3.6792399684612503`*^9, 3.6792399688802633`*^9}, {
  3.6793800792981243`*^9, 3.679380100506167*^9}, {3.679380264670209*^9, 
  3.679380267101907*^9}, {3.679381410516021*^9, 3.6793814106679087`*^9}, {
  3.685196601266109*^9, 3.685196606857038*^9}, {3.6852577371148367`*^9, 
  3.685257764209899*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
      SubscriptBox["\[Iota]", "1"], "\<\"\[LeftRightArrow]\"\>", "115", "1"},
     {"\<\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
      SubscriptBox["\[Iota]", "1"], "\<\"\[LeftRightArrow]\"\>", "131", "1"},
     {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
      SubscriptBox["\[Iota]", "1"], "\<\"\[LeftRightArrow]\"\>", "132", "1"},
     {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(2\\)]\\)\"\>", 
      SubscriptBox["\[Iota]", "1"], "\<\"\[LeftRightArrow]\"\>", "167", "1"},
     {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>", 
      SubscriptBox["\[Iota]", "1"], "\<\"\[LeftRightArrow]\"\>", "168", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.679238299497143*^9, 3.679239205140809*^9, {3.679239585409433*^9, 
   3.679239608398715*^9}, 3.679239970015602*^9, 3.679241783079337*^9, 
   3.6792425566861753`*^9, {3.679380073444624*^9, 3.679380091254319*^9}, 
   3.679380268153495*^9, 3.679380444312344*^9, {3.679381408476821*^9, 
   3.679381411370544*^9}, 3.679382230400732*^9, 3.679382626632945*^9, 
   3.6839008168762827`*^9, 3.683901513492984*^9, 3.6839068558028727`*^9, 
   3.683907956029022*^9, 3.683949626834029*^9, 3.683949930836933*^9, 
   3.683952438601931*^9, 3.683958978077808*^9, 3.684043403578092*^9, 
   3.685196584455429*^9, 3.6852577320115843`*^9, 3.6852591337127*^9, 
   3.685706334950254*^9, 3.6857118404975977`*^9, {3.685712448133966*^9, 
   3.685712455531282*^9}, 3.685712585741621*^9, 3.685713322418694*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"S1H", "/@", 
   RowBox[{"{", 
    RowBox[{"115", ",", "131", ",", "132", ",", "167", ",", "168"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6839525161737823`*^9, 3.683952556477257*^9}, 
   3.683952605101562*^9, 3.684063288303858*^9, {3.6857125978519173`*^9, 
   3.685712617228053*^9}, 3.6857133423647003`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["8",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]], 
     StyleBox["10",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]]},
    {
     StyleBox["5",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]], 
     StyleBox["7",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]]},
    {
     StyleBox["4",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]], 
     StyleBox["5",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]]},
    {
     StyleBox["1",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]], 
     StyleBox["3",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]]}
   },
   AutoDelete->False,
   GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.685712621545664*^9, 3.685713346387519*^9}],

Cell[BoxData[
 RowBox[{
  TagBox[GridBox[{
     {"8", "8"},
     {
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["1",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["1",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"]}]], "Print",
 CellChangeTimes->{3.685712621545664*^9, 3.685713346391375*^9}],

Cell[BoxData[
 RowBox[{
  TagBox[GridBox[{
     {"8", "8"},
     {
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"1", "1"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"8", "8"},
     {
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"3", "3"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"1", "1"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"3", "3"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"]}]], "Print",
 CellChangeTimes->{3.685712621545664*^9, 3.685713346392791*^9}],

Cell[BoxData[
 RowBox[{
  TagBox[GridBox[{
     {"8", "8"},
     {"7", "7"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["1",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"8", "8"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"4", "4"},
     {
      StyleBox["1",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {"7", "7"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["1",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"4", "4"},
     {
      StyleBox["1",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"]}]], "Print",
 CellChangeTimes->{3.685712621545664*^9, 3.685713346394073*^9}],

Cell[BoxData[
 RowBox[{
  TagBox[GridBox[{
     {"8", "8"},
     {"7", "7"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"1", "1"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"8", "8"},
     {"7", "7"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"3", "3"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"8", "8"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"4", "4"},
     {"1", "1"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"8", "8"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"4", "4"},
     {"3", "3"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {"7", "7"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"1", "1"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {"7", "7"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"3", "3"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"4", "4"},
     {"1", "1"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"4", "4"},
     {"3", "3"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"]}]], "Print",
 CellChangeTimes->{3.685712621545664*^9, 3.685713346395873*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 974},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.3 for Linux x86 (64-bit) (December 10, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 272, 4, 93, "Title"],
Cell[697, 21, 427, 8, 71, "Text"],
Cell[CellGroupData[{
Cell[1149, 33, 349, 5, 65, "Section"],
Cell[CellGroupData[{
Cell[1523, 42, 366, 6, 32, "Input"],
Cell[1892, 50, 3904, 60, 537, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5845, 116, 173, 2, 65, "Section"],
Cell[CellGroupData[{
Cell[6043, 122, 33499, 705, 6446, "Input"],
Cell[CellGroupData[{
Cell[39567, 831, 1774, 25, 23, "Print"],
Cell[41344, 858, 1862, 29, 23, "Print"],
Cell[43209, 889, 1886, 29, 23, "Print"],
Cell[45098, 920, 4947, 71, 119, "Print"],
Cell[50048, 993, 2291, 37, 23, "Print"],
Cell[52342, 1032, 2291, 37, 23, "Print"],
Cell[54636, 1071, 1886, 30, 23, "Print"],
Cell[56525, 1103, 1884, 30, 23, "Print"],
Cell[58412, 1135, 2207, 36, 23, "Print"],
Cell[60622, 1173, 1766, 25, 23, "Print"],
Cell[62391, 1200, 2161, 36, 23, "Print"],
Cell[64555, 1238, 1784, 26, 23, "Print"],
Cell[66342, 1266, 1783, 26, 23, "Print"],
Cell[68128, 1294, 1800, 26, 23, "Print"],
Cell[69931, 1322, 1801, 26, 23, "Print"],
Cell[71735, 1350, 1884, 29, 23, "Print"],
Cell[73622, 1381, 1877, 29, 23, "Print"],
Cell[75502, 1412, 1882, 29, 23, "Print"],
Cell[77387, 1443, 1880, 29, 23, "Print"],
Cell[79270, 1474, 2132, 35, 23, "Print"],
Cell[81405, 1511, 1768, 25, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[83234, 1543, 469, 6, 65, "Section"],
Cell[CellGroupData[{
Cell[83728, 1553, 1619, 39, 121, "Input"],
Cell[85350, 1594, 362, 5, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[85761, 1605, 348, 4, 65, "Section"],
Cell[CellGroupData[{
Cell[86134, 1613, 250, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[86409, 1621, 2206, 47, 58, "Print"],
Cell[88618, 1670, 1711, 37, 58, "Print"]
}, Open  ]]
}, Open  ]],
Cell[90356, 1711, 1546, 31, 77, "Input"],
Cell[CellGroupData[{
Cell[91927, 1746, 3138, 66, 165, "Input"],
Cell[95068, 1814, 12426, 350, 242, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107531, 2169, 194, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[107750, 2176, 2386, 50, 58, "Print"],
Cell[110139, 2228, 1823, 39, 58, "Print"],
Cell[111965, 2269, 1980, 41, 85, "Print"],
Cell[113948, 2312, 1727, 36, 23, "Print"],
Cell[115678, 2350, 1189, 19, 23, "Print"],
Cell[116870, 2371, 5199, 98, 100, "Print"],
Cell[122072, 2471, 1918, 37, 100, "Print"],
Cell[123993, 2510, 963, 14, 23, "Print"],
Cell[124959, 2526, 1245, 22, 23, "Print"],
Cell[126207, 2550, 963, 14, 23, "Print"],
Cell[127173, 2566, 1243, 22, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[128465, 2594, 6294, 103, 220, "Input"],
Cell[CellGroupData[{
Cell[134784, 2701, 2497, 35, 43, "Print"],
Cell[137284, 2738, 2677, 43, 23, "Print"],
Cell[139964, 2783, 2492, 38, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[142505, 2827, 123, 2, 32, "Input"],
Cell[CellGroupData[{
Cell[142653, 2833, 57360, 1349, 209, "Print"],
Cell[200016, 4184, 2120, 51, 39, "Print"]
}, Open  ]]
}, Open  ]],
Cell[202163, 4239, 150, 3, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202350, 4247, 360, 5, 65, "Section"],
Cell[CellGroupData[{
Cell[202735, 4256, 250, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[203010, 4264, 1136, 19, 23, "Print"],
Cell[204149, 4285, 9392, 247, 57, "Print"],
Cell[213544, 4534, 1219, 21, 23, "Print"],
Cell[214766, 4557, 1975, 42, 79, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[216802, 4606, 274, 3, 65, "Section"],
Cell[CellGroupData[{
Cell[217101, 4613, 250, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[217376, 4621, 6097, 111, 38, "Print"],
Cell[223476, 4734, 1143, 20, 23, "Print"],
Cell[224622, 4756, 1048, 20, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[225697, 4780, 273, 6, 32, "Input"],
Cell[225973, 4788, 449, 7, 51, "Text"],
Cell[CellGroupData[{
Cell[226447, 4799, 220, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[226692, 4807, 669, 9, 23, "Print"],
Cell[227364, 4818, 693, 10, 23, "Print"],
Cell[228060, 4830, 1226, 24, 33, "Print"],
Cell[229289, 4856, 689, 10, 23, "Print"],
Cell[229981, 4868, 685, 9, 23, "Print"],
Cell[230669, 4879, 1228, 24, 33, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[231946, 4909, 222, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[232193, 4917, 781, 18, 33, "Print"],
Cell[232977, 4937, 258, 4, 23, "Print"],
Cell[233238, 4943, 249, 4, 23, "Print"],
Cell[233490, 4949, 784, 18, 33, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[234323, 4973, 220, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[234568, 4981, 1158, 19, 23, "Print"],
Cell[235729, 5002, 11400, 279, 44, "Print"],
Cell[247132, 5283, 2724, 62, 59, "Print"],
Cell[249859, 5347, 1909, 39, 57, "Print"],
Cell[251771, 5388, 1138, 15, 43, "Print"],
Cell[252912, 5405, 926, 12, 23, "Print"],
Cell[253841, 5419, 926, 12, 23, "Print"],
Cell[254770, 5433, 1474, 27, 33, "Print"],
Cell[256247, 5462, 923, 12, 23, "Print"],
Cell[257173, 5476, 1472, 27, 33, "Print"],
Cell[258648, 5505, 5668, 112, 204, "Print"],
Cell[264319, 5619, 1257, 22, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[265603, 5645, 226, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[265854, 5655, 2326, 43, 143, "Input"],
Cell[CellGroupData[{
Cell[268205, 5702, 2388, 40, 81, "Print"],
Cell[270596, 5744, 2202, 36, 62, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[272859, 5787, 374, 5, 65, "Section"],
Cell[273236, 5794, 212, 3, 32, "Input"],
Cell[273451, 5799, 400, 7, 31, "Text"],
Cell[CellGroupData[{
Cell[273876, 5810, 2303, 43, 143, "Input"],
Cell[CellGroupData[{
Cell[276204, 5857, 3573, 54, 33, "Print"],
Cell[279780, 5913, 3258, 44, 23, "Print"],
Cell[283041, 5959, 3414, 49, 23, "Print"],
Cell[286458, 6010, 3574, 54, 33, "Print"],
Cell[290035, 6066, 3580, 54, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[293642, 6124, 347, 8, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[294026, 6137, 434, 5, 65, "Section"],
Cell[294463, 6144, 405, 7, 32, "Input"],
Cell[CellGroupData[{
Cell[294893, 6155, 846, 16, 121, "Input"],
Cell[295742, 6173, 595, 15, 367, "Print"],
Cell[296340, 6190, 1043, 27, 62, "Output"]
}, Open  ]],
Cell[297398, 6220, 427, 7, 51, "Text"],
Cell[CellGroupData[{
Cell[297850, 6231, 1178, 25, 99, "Input"],
Cell[299031, 6258, 209, 3, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299277, 6266, 1181, 23, 134, "Input"],
Cell[CellGroupData[{
Cell[300483, 6293, 1847, 31, 33, "Print"],
Cell[302333, 6326, 2588, 53, 222, "Print"],
Cell[304924, 6381, 1683, 26, 23, "Print"],
Cell[306610, 6409, 2395, 46, 85, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[309054, 6461, 89, 2, 32, "Input"],
Cell[309146, 6465, 14239, 298, 492, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[323422, 6768, 975, 22, 77, "Input"],
Cell[CellGroupData[{
Cell[324422, 6794, 1824, 33, 33, "Print"],
Cell[326249, 6829, 1265, 18, 23, "Print"],
Cell[327517, 6849, 1441, 23, 23, "Print"],
Cell[328961, 6874, 1823, 33, 33, "Print"]
}, Open  ]]
}, Open  ]],
Cell[330811, 6911, 232, 4, 31, "Text"],
Cell[CellGroupData[{
Cell[331068, 6919, 159, 3, 32, "Input"],
Cell[331230, 6924, 297, 8, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[331564, 6937, 205, 4, 32, "Input"],
Cell[331772, 6943, 13548, 273, 513, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[345357, 7221, 868, 16, 99, "Input"],
Cell[346228, 7239, 2524, 46, 116, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[348789, 7290, 354, 8, 32, "Input"],
Cell[CellGroupData[{
Cell[349168, 7302, 1185, 43, 76, "Print"],
Cell[350356, 7347, 1953, 70, 76, "Print"],
Cell[352312, 7419, 2949, 106, 76, "Print"],
Cell[355264, 7527, 2949, 106, 76, "Print"],
Cell[358216, 7635, 4077, 146, 76, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/BSFH/BSFH.m <==
(* ::Package:: *)

Print["This is BSFH.m, version 1.0, 
a tool for computing bordered sutured Heegaard Floer homology,
based on an algorithm due to Rumen Zarev,
written in Mathematica 10.3.1.0 for Linux x86 (64-bit). 
A manual for this Mathematica package can be found in appendix D of

   C.B. Zibrowius, ",Style["On a Heegaard Floer theory for tangles", Italic],", PhD thesis (2016), Cambridge. 

For more background on bordered sutured Floer theory, see

   R. Zarev, ",Style["Bordered Floer homology for sutured manifolds", Italic],", arXiv: 0908.1106v2.

For questions, suggestions or comments, please email claudius.zibrowius","@","gmail.com. 

    Copyright (C) 2015-2016 Claudius Zibrowius

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU Affero General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU Affero General Public License for more details.

    You should have received a copy of the GNU Affero General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>."
];


regionsInput::usage="Input Data: A table of regions of a nice Heegaard diagram. Each region corresponds to a row; its first entry is the region index; the remaining entries are the vertices of the region, ordered by boundary orientation, starting with a vertex which is the start of a segment of an \[Alpha]-curve/\[Alpha]-arc in the boundary of the region. Our convention are such that the boundary of a bigon with multiplicity 1 is oriented counter-clockwise. ";
alphacurvesInput::usage="Input Data: A table of \[Alpha]-curves in a nice Heegaard diagram. Each curve corresponds to a row; its first entry is the curve index; the second a list of all intersection points on this curve.";
alphaarcsInput::usage="Input Data: A table of \[Alpha]-arcs in a nice Heegaard diagram. Each arc corresponds to a row; its first entry is the arc index; the second a list of all intersection points on this arc. IMPORTANT: The rows need to be ordered by glueing surfaces. Those alpha arcs for S1 have lower index than those for S2!";
betacurvesInput::usage="Input Data: A table of \[Beta]-curves in a nice Heegaard diagram. Each curve corresponds to a row; its first entry is the curve index; the second a list of all intersection points on this curve.";
CancellationSortListInput::usage="Input Data: A table of pairs of intersection points that can be removed by finger-moves. Each row corresponds to such a pair, so it has two entries. The order of the intersection points is the same as for 'regionsInput', noting that there is a bigon connecting the two intersection points. Generators occupying these intersection points will later be cancelled along the differentials from these bigons, if possible, in the order specified in this list 'CSortListIn'.";
RelevantGeneratorGenerationQ::usage="RelevantGeneratorGenerationQ[v] takes a list of alpha curves as input and decides if it might be relevant in the sense that it should be used in the calculation of the bordered sutured Floer homology. This is a quick check used for speeding up the generator generation. USE WITH CARE! As default, set equal to True.";
RelevantGeneratorQ::usage="RelevantGeneratorQ[v] takes a generator and decides if if it is relevant in the sense that it should be used in the calculation of the bordered sutured Floer homology. For type A structures or bimodules, it can make sense to forget some generators in certain idempotents, but it should be used with care. As default, set equal to 'True'.";
S1BoundaryInput::usage="Input Data: A list of arcs in the arc diagram corresponding to the first glueing surface. The entry for each arc is a (possibly empty) list of adjacent regions, ordered opposite to the boundary orientation. ";
S2BoundaryInput::usage="Input Data: A list of arcs in the arc diagram corresponding to the second glueing surface. The entry for each arc is a (possibly empty) list of adjacent regions, ordered opposite to the boundary orientation. ";
ArcDiagram1MatchingsInput::usage="Input Data: A list of \[Alpha]-arcs parametrizing the first glueing surface, ordered by their indices. The entry for each \[Alpha]-arc is the pair of its endpoints. The index of each endpoint is determined by the order of arcs in 'S1BoundaryInput'.";
ArcDiagram2MatchingsInput::usage="Input Data: A list of \[Alpha]-arcs parametrizing the second glueing surface, ordered by their indices. The entry for each \[Alpha]-arc is the pair of its endpoints. The index of each endpoint is determined by the order of arcs in 'S2BoundaryInput'.";
TypeS1::usage="Input Data: TypeS1 takes one of two values, namely 'TypeA' or 'TypeD', depending on whether we want to compute a type A or type D structure.";
TypeS2::usage="Input Data: TypeS2 takes one of two values, namely 'TypeA' or 'TypeD', depending on whether we want to compute a type A or type D structure.";


Step0Preparation:=Module[{},
(* Input for glueing surfaces *)
Bpre1=regionsInput.({
 {1, 0, 0, 0, 0},
 {0, 1, 0, 0, 0},
 {0, 0, 0, 1, 0},
 {0, 0, 1, 0, 0},
 {0, 0, 0, 0, 1}
});
Bindpre1=Table[{i,Count[Bpre1[[i]],\[Placeholder]]},{i,1,NR}];
Bpre2X=Bpre1[[All,2;;3]];
Bpre3X=DeleteCases[Bpre2X,v_/;v==\[Placeholder],2];
Bpre2Y=Bpre1[[All,4;;5]];
Bpre3Y=DeleteCases[Bpre2Y,v_/;v==\[Placeholder],2];
Bpre4=Flatten[Table[Join[Table[{i,Bpre3X[[i,ii]]}->1,{ii,1,Length[Bpre3X[[i]]]}],Table[{i,Bpre3Y[[i,ii]]}->-1,{ii,1,Length[Bpre3Y[[i]]]}]],{i,1,NR}]];
(* B: ith row=vertices of the ith region, ith column=regions adjacent to the ith intersection point *)
B=SparseArray[Bpre4,{NR,NI},0];
AbsB=Abs[B];
Bind=Bindpre1[[All,2]];
(* Feedback *)
Print["CHECK THE FOLLOWING FEEDBACK CAREFULLY! "]
Print["#{regions}=",NR];
Print["#{intersection points}=",NI];
(*Print[MatrixForm[Join[Transpose[Bpre1/.{\[Placeholder]->""}],{ConstantArray["--",NR]},Transpose[Bindpre1/.{0->""}]]]];
Print[MatrixForm[{Table[i,{i,1,NI}],Table[1,{i,1,NR}].B }]];
*)
Print[" 0 vertices = ",Flatten[Position[Table[1,{i,1,NR}].B,0]]];
Print["+1 vertices = ",Flatten[Position[Table[1,{i,1,NR}].B,1]]];
Print["-1 vertices = ",Flatten[Position[Table[1,{i,1,NR}].B,-1]]];
Print["+2 vertices = ",Flatten[Position[Table[1,{i,1,NR}].B,2]]];
Print["-2 vertices = ",Flatten[Position[Table[1,{i,1,NR}].B,-2]]];
Print["bigon regions = ",Flatten[Position[Bind,2]]];
(* returns the index of the curve/arc occupied by vertex v *)
WhichAlphaQ[v_]:=WhichAlphaQ[v]=Position[alphas,v][[1,1]];
WhichBetaQ[v_]:=WhichBetaQ[v]=Position[betacurves,v][[1,1]];
(* Preparation *)
alphacurves=alphacurvesInput[[All,2]];
alphaarcs=alphaarcsInput[[All,2]];
alphas=Join[alphaarcs,alphacurves];
betacurves=betacurvesInput[[All,2]];
NAC=Length[alphacurves];
NAA=Length[alphaarcs];
NA=NAC+NAA;
NB=Length[betacurves];
(* feedback *)
Print[If[DuplicateFreeQ[Flatten[CancellationSortListInput]],"No multiple cancellation. Good! ","ERROR: multiple cancellation. Bad! Check your input 'CancellationSortListInput'."]];
Print["Intersection points whose cancellation will be attempted last: ",DeleteCases[Range[1,NI],v_/;MemberQ[Flatten[CancellationSortListInput],v]]];
Print[If[MemberQ[Table[DuplicateFreeQ[WhichAlphaQ/@CancellationSortListInput[[i]]],{i,1,Length[CancellationSortListInput]}],True]==False,"Cancelling pairs belong to same \[Alpha]s. Good!","ERROR: Cancelling pairs belong to DIFFERENT \[Alpha]s. Bad!"]];
Print[If[MemberQ[Table[DuplicateFreeQ[WhichBetaQ/@CancellationSortListInput[[i]]],{i,1,Length[CancellationSortListInput]}],True]==False,"Cancelling pairs belong to same \[Beta]s. Good!","ERROR: Cancelling pairs belong to DIFFERENT \[Beta]s. Bad!"]];
Print[If[Sort[Flatten[alphas]]==Range[1,NI],"All intersection points lie on exactly one \[Alpha]-curve. Good!","ERROR: Some intersection points lie on multiple \[Alpha]-curves and/or none. BAD!"]];
Print[If[Sort[Flatten[betacurves]]==Range[1,NI],"All intersection points lie on exactly one \[Beta]-curve. Good!","ERROR: Some intersection points lie on multiple \[Beta]-curves and/or none. BAD!"]];
Print["NAC=#{\[Alpha]-circles}=",NAC];
Print["NAA=#{\[Alpha]-arcs}=",NAA];
Print["NA=#{\[Alpha]-curves}=",NA];
Print["NB=#{\[Beta]-circles}=",NB];
(* Prepare generation of generators *)
AtMostOneOnEachAlpha[v_]:=DuplicateFreeQ[v,WhichAlphaQ[#1]==WhichAlphaQ[#2]&];
NumberOfAlphaCurvesCorrect[v_]:=Length[Cases[v,vv_/;MemberQ[Flatten[alphacurves],vv]]]==NAC;
S1Boundary=If[TypeS1===TypeD,S1BoundaryInput, Reverse[S1BoundaryInput,{1,2}]];
S2Boundary=If[TypeS2===TypeD,S2BoundaryInput, Reverse[S2BoundaryInput,{1,2}]];
ArcDiagram1Matchings=If[TypeS1===TypeD,ArcDiagram1MatchingsInput,2*Length[ArcDiagram1MatchingsInput]+1-Reverse[#]&/@ ArcDiagram1MatchingsInput];
ArcDiagram2Matchings=If[TypeS2===TypeD,ArcDiagram2MatchingsInput,2*Length[ArcDiagram2MatchingsInput]+1-Reverse[#]&/@ ArcDiagram2MatchingsInput];
S1BoundaryInput::usage="Input data for algebra: List of regions for each line segment in arc diagram for S1, ordered from bottom to top. For computing a type A structure, this ordering is reversed automatically for S1Boundary. This is opposite to Zarevs conventions.";
S2BoundaryInput::usage="Input data for algebra: List of regions for each line segment in arc diagram for S2, ordered from bottom to top. For computing a type A structure, this ordering is reversed automatically for S2Boundary. This is opposite to Zarevs conventions. Set equal to {} if there is no S2.";
ArcDiagram1MatchingsInput::usage="list of pairs of endpoints of alpha arcs for S1, ordered by indices of alpha arcs. Pairs are ordered by indices of endpoints. Note that indices of alpha arcs of the S1 must be strictly smaller than those of S2. For computing a type A structure, the endpoint indices are automatically inverted for ArcDiagram1Matchings. This is opposite to Zarevs conventions.";
ArcDiagram2MatchingsInput::usage="list of pairs of endpoints of alpha arcs for S2, ordered by indices of alpha arcs. Pairs are ordered by indices of endpoints. Note that indices of alpha arcs of the S1 must be strictly smaller than those of S2. For computing a type A structure, the endpoint indices are automatically inverted for ArcDiagram2Matchings. This is opposite to Zarevs conventions. Set equal to {} if there is no S2.";
(* Auxilliary function which maps a level of the arc diagram to the index of the alpha arc *)
S1ListLevelToAlphaArcIndex=SortBy[Flatten[Table[{{ArcDiagram1Matchings[[i,1]],i},{ArcDiagram1Matchings[[i,2]],i}},{i,1,Length[ArcDiagram1Matchings]}],1],#[[1]]&][[All,2]];
S2ListLevelToAlphaArcIndex=SortBy[Flatten[Table[{{ArcDiagram2Matchings[[i,1]],i+Length[ArcDiagram1Matchings]},{ArcDiagram2Matchings[[i,2]],i+Length[ArcDiagram1Matchings]}},{i,1,Length[ArcDiagram2Matchings]}],1],#[[1]]&][[All,2]];
S1LevelToAlphaArcIndex[v_]:=S1ListLevelToAlphaArcIndex[[v]];
S2LevelToAlphaArcIndex[v_]:=S2ListLevelToAlphaArcIndex[[v]];
DBoundaryRegionsS1=Flatten[S1Boundary];
DBoundaryRegionsS2=Flatten[S2Boundary];
DBoundaryRegions=Join[DBoundaryRegionsS1,DBoundaryRegionsS2];
DBoundary1NeighbourPairs=Flatten[Table[{Part[#,i],Part[#,i+1]},{i,1,Length[#]-1}]&/@DeleteCases[S1Boundary,{}],1];
DBoundary2NeighbourPairs=If[S2Boundary=={},{},Flatten[Table[{Part[#,i],Part[#,i+1]},{i,1,Length[#]-1}]&/@DeleteCases[S2Boundary,{}],1]];
DBoundaryNeighbourPairs=Join[DBoundary1NeighbourPairs,DBoundary2NeighbourPairs];
(*  *)
N1E=Length[Flatten[ArcDiagram1Matchings]];
N2E=Length[Flatten[ArcDiagram2Matchings]];
N1E1=N1E+1;
N2E1=N2E+1;
N1E2=N1E+2;
N2E2=N2E+2;
No1MS=If[TypeS1===TypeD,N1E/2-NS1oaa,NS1oaa];
No2MS=If[TypeS2===TypeD,N2E/2-NS2oaa,NS2oaa];
N1NE1=N1E-No1MS;
N2NE1=N2E-No2MS;
S1AlwaysMovingArcs=If[TypeS1===TypeD,S1NeverOccupiedAlphaArcs,S1AlwaysOccupiedAlphaArcs];
S2AlwaysMovingArcs=If[TypeS2===TypeD,S2NeverOccupiedAlphaArcs,S2AlwaysOccupiedAlphaArcs];
S1PotMovingArcs=S1PotentiallyOccupiedAlphaArcs;
S2PotMovingArcs=S2PotentiallyOccupiedAlphaArcs;
S1NeverMovingArcs=If[TypeS1===TypeA,S1NeverOccupiedAlphaArcs,S1AlwaysOccupiedAlphaArcs];
S2NeverMovingArcs=If[TypeS2===TypeA,S2NeverOccupiedAlphaArcs,S2AlwaysOccupiedAlphaArcs];
(* check *)
If[Sort[Join[S1AlwaysOccupiedAlphaArcs,S2AlwaysOccupiedAlphaArcs,S1PotentiallyOccupiedAlphaArcs,S2PotentiallyOccupiedAlphaArcs,S1NeverOccupiedAlphaArcs,S2NeverOccupiedAlphaArcs]]=!=Range[1,NAA]||Length[S1AlwaysOccupiedAlphaArcs]>NS1oaa||Length[S2AlwaysOccupiedAlphaArcs]>NS2oaa,Print["Something is wrong! Check your input of \[Alpha]-arcs."]];
Print["Surface 1 (",TypeS1,"): #occupied \[Alpha]-arcs = ",NS1oaa,", #moving strands = ",No1MS];
(*Print["DBoundary1NeighbourPairs = ",MatrixForm[{MatrixForm/@DBoundary1NeighbourPairs}]];*)
If[ArcDiagram2Matchings=={},Print["There is only one glueing surface."],Print["Surface 2 (",TypeS2,"): #occupied \[Alpha]-arcs = ",NS2oaa,", #moving strands = ",No2MS]];
(*If[S2Boundary=!={},Print["DBoundary2NeighbourPairs = ",MatrixForm[{MatrixForm/@DBoundary2NeighbourPairs}]]]*)
];


Step1x1Algebra:=Module[{},
(* Definition of strands algebra.
(We define the glueing algebra by implementing the bigger strands algebra first and then constructing a basis for the glueing algebra from this. )

A single moving strands algebra element is a vector:

			v={Subscript[v, 1],...,Subscript[v, n],n+1,inv}.

Here, n is the number of levels in the arc diagram,  Subscript[v, i] is the endpoint of an active (=moving, but possibly constant) strand starting at i or (n+1) if no active strand starts at i, and inv is the number of inversions in this element. So the last two entries are actually superfluous, but they simplify the definition of composition  for this strands algebra.
*)
S1Reebpre1[z__]:=ReplacePart[ConstantArray[N1E1,N1E1],Table[{z}[[Floor[2i-1]]]->{z}[[2i]],{i,1,Length[{z}]/2}]];
S2Reebpre1[z__]:=ReplacePart[ConstantArray[N2E1,N2E1],Table[{z}[[Floor[2i-1]]]->{z}[[2i]],{i,1,Length[{z}]/2}]];
(* Select possible ends for completions *)
S1Reebpre2[z__]:=DeleteCases[ArcDiagram1Matchings,v_/;Or@@Table[MemberQ[v,{z}[[i]]],{i,1,Length[{z}]}]];
S2Reebpre2[z__]:=DeleteCases[ArcDiagram2Matchings,v_/;Or@@Table[MemberQ[v,{z}[[i]]],{i,1,Length[{z}]}]];
S1Reebpre3[v_,z__]:=Flatten[Map[Tuples,Subsets[v,{No1MS-Length[{z}]/2}],1],1];
S2Reebpre3[v_,z__]:=Flatten[Map[Tuples,Subsets[v,{No2MS-Length[{z}]/2}],1],1];
(* Do all completions *)
S1Reebpre4[z__]:=ReplacePart[S1Reebpre1[z],#]&/@(Thread[#->#]&/@S1Reebpre3[S1Reebpre2[z],z]);
S2Reebpre4[z__]:=ReplacePart[S2Reebpre1[z],#]&/@(Thread[#->#]&/@S2Reebpre3[S2Reebpre2[z],z]);
(* inversions *)
S1Inv[v_]:=Cases[Subsets[DeleteCases[Drop[v,-2],elem_/;elem==N1E1],{2}],elem_/;elem[[1]]>elem[[2]]];
S2Inv[v_]:=Cases[Subsets[DeleteCases[Drop[v,-2],elem_/;elem==N2E1],{2}],elem_/;elem[[1]]>elem[[2]]];
(* number of inversions *) 
S1NInv[v_]:=Count[Subsets[DeleteCases[Drop[v,-2],elem_/;elem==N1E1],{2}],elem_/;elem[[1]]>elem[[2]]];
S2NInv[v_]:=Count[Subsets[DeleteCases[Drop[v,-2],elem_/;elem==N2E1],{2}],elem_/;elem[[1]]>elem[[2]]];
(* Add last coordinate that records the number of inversions *)
S1Reeb[z__]:=Table[Join[S1Reebpre4[z][[i]],{S1NInv[S1Reebpre4[z][[i]]]}],{i,1,Length[S1Reebpre3[S1Reebpre2[z],z]]}];
S2Reeb[z__]:=Table[Join[S2Reebpre4[z][[i]],{S2NInv[S2Reebpre4[z][[i]]]}],{i,1,Length[S2Reebpre3[S2Reebpre2[z],z]]}];
(* Turn a single moving strands algebra element into list of active strands *)
S1ActiveStrands[v_]:=DeleteCases[Transpose[{Range[1,N1E],v[[1;;N1E]]}],elem_/;elem[[2]]==N1E1];
S2ActiveStrands[v_]:=DeleteCases[Transpose[{Range[1,N2E],v[[1;;N2E]]}],elem_/;elem[[2]]==N2E1];
(* Turn a single moving strands algebra element into a human readable form *)
MorH1Single[v_]:=If[v===1,Grid[{{1}}],Grid[Reverse[Table[If[S1ActiveStrands[v][[i,1]]==S1ActiveStrands[v][[i,2]],S1ActiveStrands[v][[i]],Map[Style[#,{Bold,Background->Yellow}]&,S1ActiveStrands[v][[i]]]],{i,1,No1MS}]],Frame->True]];
MorH2Single[v_]:=If[v===1,Grid[{{1}}],Grid[Reverse[Table[If[S2ActiveStrands[v][[i,1]]==S2ActiveStrands[v][[i,2]],S2ActiveStrands[v][[i]],Map[Style[#,{Bold,Background->Green}]&,S2ActiveStrands[v][[i]]]],{i,1,No2MS}]],Frame->True]];
(* Turn a moving strands algebra element into a human readable form *)
MorH1[v_]:=If[v==={},0,Total[MorH1Single/@v]];
MorH2[v_]:=If[v==={},0,Total[MorH2Single/@v]];
(* List of idempotents, as lists of occupied alpha arcs *)
S1IdempotentsAArcs=Sort[Join[S1AlwaysMovingArcs,#]]&/@Subsets[S1PotMovingArcs,{No1MS-Length[S1AlwaysMovingArcs]}];
S2IdempotentsAArcs=Sort[Join[S2AlwaysMovingArcs,#]]&/@Subsets[S2PotMovingArcs,{No2MS-Length[S2AlwaysMovingArcs]}];
(* numbers of idempotents for S12 and S2 separately *)
NS1Idem=Length[S1IdempotentsAArcs];
NS2Idem=Length[S2IdempotentsAArcs];
(* List of idempotents, as moving strands *)
S1IdempotentsAlg=Sort/@Map[Function[{d},Flatten[S1Reeb@@(Function[{c},Flatten[Transpose[{c,c}]]]@d)]],Tuples/@(ArcDiagram1Matchings[[#]]&/@S1IdempotentsAArcs),{2}];
S2IdempotentsAlg=If[S2Boundary==={},{{1}},Sort/@Map[Function[{d},Flatten[S2Reeb@@(Function[{c},Flatten[Transpose[{c,c}]]]@d)]],Tuples/@(ArcDiagram2Matchings[[#]]&/@(S2IdempotentsAArcs-N1E/2)),{2}]];
(* Find starting idempotent of a moving strands algebra element *)
S1StartingIdem[v_]:=If[MemberQ[S1IdempotentsAArcs,#],Position[S1IdempotentsAArcs,#][[1,1]],0]&@Sort[S1LevelToAlphaArcIndex/@S1ActiveStrands[v][[All,1]]];
S2StartingIdem[v_]:=If[MemberQ[S2IdempotentsAArcs,#],Position[S2IdempotentsAArcs,#][[1,1]],0]&@Sort[S2LevelToAlphaArcIndex/@S2ActiveStrands[v][[All,1]]];
(* Find ending idempotent of a moving strands algebra element *)
S1EndingIdem[v_]:=If[MemberQ[S1IdempotentsAArcs,#],Position[S1IdempotentsAArcs,#][[1,1]],0]&@Sort[S1LevelToAlphaArcIndex/@S1ActiveStrands[v][[All,2]]];
S2EndingIdem[v_]:=If[MemberQ[S2IdempotentsAArcs,#],Position[S2IdempotentsAArcs,#][[1,1]],0]&@Sort[S2LevelToAlphaArcIndex/@S2ActiveStrands[v][[All,2]]];
(* feedback *)
Print["Idempotents for S1 (occupied arcs in strands diagram):\n ",MatrixForm[Transpose[Table[{i,S1IdempotentsAArcs[[i]]},{i,1,Length[S1IdempotentsAArcs]}]]]];
Print["Idempotents for S2 (occupied arcs in strands diagram):\n ",MatrixForm[Transpose[Table[{i,S2IdempotentsAArcs[[i]]},{i,1,Length[S2IdempotentsAArcs]}]]]];
(* Definition of differential on strands algebra *)
(* Find starting points of a given inversion (inversion=output of S1Inv) *)
PosOfInv[v_,inversion_]:=FirstPosition[v,#][[1]]&/@inversion;
(* resolve a single inversion *)
S1DifferentialSingleInSingleOut[v_,inversion_]:=v+Normal[SparseArray[{#[[1]]->inversion[[2]]-inversion[[1]],#[[2]]->inversion[[1]]-inversion[[2]],N1E2->-1},N1E2,0]]&@PosOfInv[v,inversion];
S2DifferentialSingleInSingleOut[v_,inversion_]:=v+Normal[SparseArray[{#[[1]]->inversion[[2]]-inversion[[1]],#[[2]]->inversion[[1]]-inversion[[2]],N2E2->-1},N2E2,0]]&@PosOfInv[v,inversion];
(* differential on single moving strands algebra element *)
S1differentialSingle[v_]:=S1DifferentialSingleInSingleOut[v,#]&/@S1Inv[v];
S2differentialSingle[v_]:=S2DifferentialSingleInSingleOut[v,#]&/@S2Inv[v];
(* differential on strands algebra *)
S1differential[v_]:=Join@@(S1differentialSingle/@v);
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{
RowBox[{"S2differential", "[", "v_", "]"}], ":=", 
RowBox[{"{", "}"}]}], 
RowBox[{"S2Boundary", "===", 
RowBox[{"{", "}"}]}]},
{
RowBox[{
RowBox[{"S2differential", "[", "v_", "]"}], ":=", 
RowBox[{"Join", "@@", 
RowBox[{"(", 
RowBox[{"S2differentialSingle", "/@", "v"}], ")"}]}]}], "\[Placeholder]"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(* Feedback function to calculate differential of moving strands *)
MorH1DifferentialSingle[v_]:=Print["d(",MorH1Single[v],") = ",MorH1[S1differentialSingle[v]]];
MorH2DifferentialSingle[v_]:=Print["d(",MorH2Single[v],") = ",MorH2[S2differentialSingle[v]]];
(* Definition of composition in strands algebra *)
S1AlgCompSinglePre[v1_,v2_]:=Join[Table[v2[[v1[[i]]]],{i,1,N1E}],{N1E1,v1[[N1E2]]+v2[[N1E2]]}];
S2AlgCompSinglePre[v1_,v2_]:=Join[Table[v2[[v1[[i]]]],{i,1,N2E}],{N2E1,v1[[N2E2]]+v2[[N2E2]]}];
S1Clean1[v_]:=If[S1NInv[v]==v[[N1E2]],v,0];
S2Clean1[v_]:=If[S2NInv[v]==v[[N2E2]],v,0];
S1Clean2[v_]:=If[Count[Drop[v,-2],N1E1]==N1NE1,S1Clean1[v],0];
S2Clean2[v_]:=If[Count[Drop[v,-2],N2E1]==N2NE1,S2Clean1[v],0];
(* Composition for single moving strands algebra elements *)
S1AlgCompSingle[v1_,v2_]:=If[v1===1,v2,If[v2===1, v1,S1Clean2[S1AlgCompSinglePre[v1,v2]]]];
S2AlgCompSingle[v1_,v2_]:=If[v1===1,v2,If[v2===1, v1,S2Clean2[S2AlgCompSinglePre[v1,v2]]]];
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{
RowBox[{"S2AlgCompSingle", "[", 
RowBox[{"v1_", ",", "v2_"}], "]"}], ":=", "1"}], 
RowBox[{"S2Boundary", "===", 
RowBox[{"{", "}"}]}]},
{
RowBox[{
RowBox[{"S2AlgCompSingle", "[", 
RowBox[{"v1_", ",", "v2_"}], "]"}], ":=", 
RowBox[{"If", "[", 
RowBox[{
RowBox[{"v1", "===", "1"}], ",", "v2", ",", 
RowBox[{"If", "[", 
RowBox[{
RowBox[{"v2", "===", "1"}], ",", " ", "v1", ",", 
RowBox[{"S2Clean2", "[", 
RowBox[{"S2AlgCompSinglePre", "[", 
RowBox[{"v1", ",", "v2"}], "]"}], "]"}]}], "]"}]}], "]"}]}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(* Composition for each algebra separately *)
S1AlgComp[b1_,b2_]:=If[b1==={},{},If[b2==={},{},DeleteCases[S1AlgCompSingle @@@Tuples[{b1,b2}],v_/;v===0]]];
S2AlgComp[b1_,b2_]:=If[b1==={},{},If[b2==={},{},DeleteCases[S2AlgCompSingle @@@Tuples[{b1,b2}],v_/;v===0]]];
(* Feedback function for algebra composition *)
MorH1AlgComp[b1_,b2_]:=Print["\!\(\*SubscriptBox[\(\[Mu]\), \(2\)]\)(",MorH1[b1]," ,\n",MorH1[b2],") =\n",MorH1[S1AlgComp[b1,b2]]];
MorH2AlgComp[b1_,b2_]:=Print["\!\(\*SubscriptBox[\(\[Mu]\), \(2\)]\)(",MorH2[b1]," ,\n",MorH2[b2],") =\n",MorH2[S2AlgComp[b1,b2]]];
];


Step1x2Algebra:=Module[{},
Print["S1: Idempotents (occupied \[Alpha]-arcs) and their names (from 'S1IdemNames'):\n ",{S1IdempotentsAArcs,S1IdemNames}//MatrixForm];
Print["S2: Idempotents (occupied \[Alpha]-arcs) and their names (from 'S2IdemNames'):\n ",{S2IdempotentsAArcs,S2IdemNames}//MatrixForm];
(* Construction of basis for each algebra separately. 

The basic idea is the following.
- Consider all possible single moving strands.
- Take all possible combinations of these.
- Form completions of these (i.e. apply S1Reeb).
- multiply these by idempotents and remove all zero algebra elements.
- Take union with idempotents; this is the basis.

*)
(* algebra elements corresponding to boundary regions *)
(* Note the instructions for DBoundary *)
S1ArcNumbering[i_,ii_]:=ii+i-1+Sum[Length[S1Boundary[[iii]]],{iii,1,i-1}];
S2ArcNumbering[i_,ii_]:=ii+i-1+Sum[Length[S2Boundary[[iii]]],{iii,1,i-1}];
(* Calculate all possible single moving strands. *)
S1BasicArcs=Flatten[Table[Table[Table[{S1ArcNumbering[i,ii],S1ArcNumbering[i,ii]+iii},{iii,1,Length[S1Boundary[[i]]]+1-ii}],{ii,1,Length[S1Boundary[[i]]]}],{i,1,Length[S1Boundary]}],2];
S2BasicArcs=Flatten[Table[Table[Table[{S2ArcNumbering[i,ii],S2ArcNumbering[i,ii]+iii},{iii,1,Length[S2Boundary[[i]]]+1-ii}],{ii,1,Length[S2Boundary[[i]]]}],{i,1,Length[S2Boundary]}],2];
(* Prep for next step *)
S1NotStartingAtSame[list_]:=DuplicateFreeQ[list[[All,1]],S1LevelToAlphaArcIndex[#1]==S1LevelToAlphaArcIndex[#2]&];
S2NotStartingAtSame[list_]:=DuplicateFreeQ[list[[All,1]],S2LevelToAlphaArcIndex[#1]==S2LevelToAlphaArcIndex[#2]&];
S1NotEndingAtSame[list_]:=DuplicateFreeQ[list[[All,2]],S1LevelToAlphaArcIndex[#1]==S1LevelToAlphaArcIndex[#2]&];
S2NotEndingAtSame[list_]:=DuplicateFreeQ[list[[All,2]],S2LevelToAlphaArcIndex[#1]==S2LevelToAlphaArcIndex[#2]&];
S1RinseMovingStrands[list_,element_]:=Join[list,Select[Map[Append[# ,element]&,list],(S1NotStartingAtSame[#]&&S1NotEndingAtSame[#])&]];
S2RinseMovingStrands[list_,element_]:=Join[list,Select[Map[Append[# ,element]&,list],(S2NotStartingAtSame[#]&&S2NotEndingAtSame[#])&]];
(* Take all possible combinations of single moving strands *)
S1BasicMovingStrands=Select[Flatten/@Drop[Fold[S1RinseMovingStrands,{{}},S1BasicArcs],1],Length[#]<=2*No1MS&];
S2BasicMovingStrands=Select[Flatten/@Drop[Fold[S2RinseMovingStrands,{{}},S2BasicArcs],1],Length[#]<=2*No2MS&];
(* Apply S1Reeb to all basic moving strands, i.e. form all completions  *)
S1BasicMovingStrandsS1ReeregionsInput=Parallelize[Apply[S1Reeb,S1BasicMovingStrands,2]];
S2BasicMovingStrandsS2ReeregionsInput=Parallelize[Apply[S2Reeb,S2BasicMovingStrands,2]];
(* delete those basic algebra moving strands that belong to wrong idempotents *)
S1BasicMovingStrandsS1ReebPre1=DeleteCases[Select[#,Function[{c},S1StartingIdem[c]!=0&&S1EndingIdem[c]!=0]]&/@S1BasicMovingStrandsS1ReeregionsInput,v_/;v==={}];
S2BasicMovingStrandsS2ReebPre1=DeleteCases[Select[#,Function[{c},S2StartingIdem[c]!=0&&S2EndingIdem[c]!=0]]&/@S2BasicMovingStrandsS2ReeregionsInput,v_/;v==={}];
(* Auxilliary functions for next step *)
S1PreAndPostMultiplyWithIdempotents[start_,alg_,end_]:=S1AlgComp[S1AlgComp[S1IdempotentsAlg[[start]],alg],S1IdempotentsAlg[[end]]];
S2PreAndPostMultiplyWithIdempotents[start_,alg_,end_]:=S2AlgComp[S2AlgComp[S2IdempotentsAlg[[start]],alg],S2IdempotentsAlg[[end]]];
(* S1AlgebraTable[[end,start]] gives list of algebra elements going from idempotent with index start to idempotent with index end *)
S1AlgebraTablePre=Parallelize[Table[Table[Sort[Sort/@DeleteCases[S1PreAndPostMultiplyWithIdempotents[startingIdempotent,#,endingIdempotent]&/@S1BasicMovingStrandsS1ReebPre1,v_/;v==={}]],{startingIdempotent, 1,Length[S1IdempotentsAArcs]}],{endingIdempotent, 1,Length[S1IdempotentsAArcs]}]];
(* same as above, but only for idempotents *)
S1IdemTable=Map[If[#==0,{},{S1IdempotentsAlg[[#]]}]&,DiagonalMatrix[Range[1,Length[S1IdempotentsAlg]]],{2}];
(* S1AlgebraTablePre and S1IdemTable combined *)
S1AlgebraTable=Join[S1IdemTable,S1AlgebraTablePre,3];
(* Feedback *)
Print["S1: number of algebra elements for each pair of idempotents = ",MatrixForm[Map[Length,S1AlgebraTable,{2}]]];
(* S2AlgebraTable[[end,start]] gives list of algebra elements going from idempotent with index start to idempotent with index end *)
S2AlgebraTablePre=Parallelize[Table[Table[Sort[Sort/@DeleteCases[S2PreAndPostMultiplyWithIdempotents[startingIdempotent,#,endingIdempotent]&/@S2BasicMovingStrandsS2ReebPre1,v_/;v==={}]],{startingIdempotent, 1,Length[S2IdempotentsAArcs]}],{endingIdempotent, 1,Length[S2IdempotentsAArcs]}]];
(* same as above, but only for idempotents *)
S2IdemTable=Map[If[#==0,{},{S2IdempotentsAlg[[#]]}]&,DiagonalMatrix[Range[1,Length[S2IdempotentsAlg]]],{2}];
(* S1AlgebraTablePre and S1IdemTable combined *)
S2AlgebraTable=Join[S2IdemTable,S2AlgebraTablePre,3];
(* Feedback *)
Print["S2: number of algebra elements for each pair of idempotents = ",MatrixForm[Map[Length,S2AlgebraTable,{2}]]];
(* Bases for glueing algebras *)
S1AlgebraBasis=Join[S1IdempotentsAlg,Flatten[S1AlgebraTablePre,2]];
S2AlgebraBasis=Join[S2IdempotentsAlg,Flatten[S2AlgebraTablePre,2]];
(* feedback *)
Print["Sanity checks for algebra basis: ",If[DuplicateFreeQ[S1AlgebraBasis],"S1 ok","S1 ERROR!"
],", ",If[DuplicateFreeQ[S2AlgebraBasis],"S2 ok","S2 ERROR!"
]];
(* same as S1AlgebraTable, but now, the algebra elements have been replaced by their indices in S1AlgebraBasis *)
S1AlgebraTableInd=Map[Position[S1AlgebraBasis,#][[1,1]]&,S1AlgebraTable,{3}];
S2AlgebraTableInd=Map[Position[S2AlgebraBasis,#][[1,1]]&,S2AlgebraTable,{3}];
S1IdemForAlgIndStart[v_]:=Position[S1AlgebraTableInd,If[IntegerQ[v],v,First[v]]][[1,2]];
S1IdemForAlgIndEnd[v_]:=Position[S1AlgebraTableInd,If[IntegerQ[v],v,Last[v]]][[1,1]];
S2IdemForAlgIndStart[v_]:=Position[S2AlgebraTableInd,If[IntegerQ[v],v,First[v]]][[1,2]];
S2IdemForAlgIndEnd[v_]:=Position[S2AlgebraTableInd,If[IntegerQ[v],v,Last[v]]][[1,1]];
S1IdemForAlgIndStart::usage="S1IdemForAlgIndStart[v] gives the starting idempotent of a basic algebra element in S1 or of a sequence of such elements.";
S1IdemForAlgIndEnd::usage="S1IdemForAlgIndStart[v] gives the ending idempotent of a basic algebra element in S1 or of a sequence of such elements.";
S2IdemForAlgIndStart::usage="S1IdemForAlgIndStart[v] gives the starting idempotent of a basic algebra element in S2 or of a sequence of such elements.";
S2IdemForAlgIndEnd::usage="S1IdemForAlgIndStart[v] gives the ending idempotent of a basic algebra element in S2 or of a sequence of such elements.";
(* Feedback functions *)
S1H[algebraindex_]:=Print[MorH1[S1AlgebraBasis[[algebraindex]]]];
S2H[algebraindex_]:=Print[MorH2[S2AlgebraBasis[[algebraindex]]]];
(* feedback *)
(*Print["S1AlgebraTableInd=",S1AlgebraTableInd//MatrixForm];
Print["S2AlgebraTableInd=",S2AlgebraTableInd//MatrixForm];*)
(* Multiplication table for S1 glueing algebra *)
S1MultTable=Parallelize[Table[Table[If[#=!={},Position[S1AlgebraBasis,Sort[#]][[1,1]],0]&@S1AlgComp[S1AlgebraBasis[[start]],S1AlgebraBasis[[end]]],{start,1,Length[S1AlgebraBasis]}],{end,1,Length[S1AlgebraBasis]}]];
(* Feedback *)
Print["There",If[#==1," is one basis element "," are "<>ToString[#]<>" basis elements "]&@Length[S1AlgebraBasis] ,"in the algebra for S1. The multiplication table looks like this: ",ArrayPlot[S1MultTable,ColorFunction->"Monochrome"]];

(* Multiplication table for S2 glueing algebra *)
S2MultTable=Parallelize[Table[Table[If[#=!={},Position[S2AlgebraBasis,Sort[#]][[1,1]],0]&@S2AlgComp[S2AlgebraBasis[[start]],S2AlgebraBasis[[end]]],{start,1,Length[S2AlgebraBasis]}],{end,1,Length[S2AlgebraBasis]}]];
(* Feedback *)
Print["There",If[#==1," is one basis element "," are "<>ToString[#]<>" basis elements "]&@Length[S2AlgebraBasis] ,"in the algebra for S2. The multiplication table looks like this: ",ArrayPlot[S2MultTable,ColorFunction->"Monochrome"]];
(* S1DiffList[[i]]= list of basis elements whose sum is equal to the differential of the ith algebra basis element; an empty list means that the differential is 0. *)
S1DiffList=Parallelize[Table[Select[If[Intersection[S1differential[S1AlgebraBasis[[i]]],S1AlgebraBasis[[#]]]=!={},#,0]&/@Range[1,Length[S1AlgebraBasis]],#!=0&],{i,1,Length[S1AlgebraBasis]}]];
(* Doublecheck if computation was correct *)
If[AllTrue[Range[1,Length[S1DiffList]],Sort[Join@@S1AlgebraBasis[[S1DiffList[[#]]]]]===Sort[S1differential[S1AlgebraBasis[[#]]]]&],Print["Sanity check for the differential on S1 algebra: ok."],Print["ERROR in computation of the differential on S1!"]];
(* Feedback *)
Print["There",If[#==1," is one basis element "," are "<>ToString[#]<>" basis elements "]&@Count[S1DiffList,v_/;v=!={}] ,"in the algebra for S1 whose differential is non-vanishing."];
(* S2DiffList[[i]]= list of basis elements whose sum is equal to the differential of the ith algebra basis element; an empty list means that the differential is 0. *)
S2DiffList=Parallelize[Table[Select[If[Intersection[S2differential[S2AlgebraBasis[[i]]],S2AlgebraBasis[[#]]]=!={},#,0]&/@Range[1,Length[S2AlgebraBasis]],#!=0&],{i,1,Length[S2AlgebraBasis]}]];
(* Doublecheck if computation was correct *)
If[AllTrue[Range[1,Length[S2DiffList]],Sort[Join@@S2AlgebraBasis[[S2DiffList[[#]]]]]===Sort[S2differential[S2AlgebraBasis[[#]]]]&],Print["Sanity check for the differential on S2 algebra: ok."],Print["ERROR in computation of the differential on S2!"]];
(* Feedback *)
Print["There",If[#==1," is one basis element "," are "<>ToString[#]<>" basis elements "]&@Count[S2DiffList,v_/;v=!={}] ,"in the algebra for S2 whose differential is non-vanishing."];
];


S1SubalgebraGensInput::usage="Matrix with each row corresponding to a generator of the subalgebra. Note that idempotents need not be included here, they are automatically added later. The columns correspond to the following
1) the Mathematica-nice name, which is a string, 
2) the TeX nice name, which is a string, 
3) starting idempotent, 
4) the moving strands of the algebra element and
5) the ending idempotent.
Note that the moving strand should use the same convention as in the input of the arc diagram. For type A computations, this is automatically reversed for S1SubalgebraGens. This is opposite to Zarev's conventions.";
S2SubalgebraGensInput::usage="Matrix with each row corresponding to a generator of the subalgebra. Note that idempotents need not be included here, they are automatically added later. The columns correspond to the following:
1) the Mathematica-nice name, which is a string, 
2) the TeX nice name, which is a string, 
3) starting idempotent, 
4) the moving strands of the algebra element and
5) the ending idempotent.
Note that the moving strand should use the same convention as in the input of the arc diagram. For type A computations, this is automatically reversed for S2SubalgebraGens. This is opposite to Zarev's conventions. Set this equal to {} if there is no S2.";
Step1x3Algebra:=Module[{},
Print["Note: If this step produces an error message, double-check 'S1SubalgebraGensInput' and 'S2SubalgebraGensInput'.\n If some of the entries of the lists below are empty, you have probably only mixed up the starting/ending idempotents."];
S1SubalgebraGens=If[TypeS1===TypeD,S1SubalgebraGensInput,MapAt[2*Length[ArcDiagram1Matchings]+1-Reverse[#]&, S1SubalgebraGensInput,{{All,4}}]];
S2SubalgebraGens=If[S2SubalgebraGensInput=={},{},If[TypeS2===TypeD,S2SubalgebraGensInput,MapAt[2*Length[ArcDiagram2Matchings]+1-Reverse[#]&, S2SubalgebraGensInput,{{All,4}}]]];
(* find indices of algebra elements in algebra basis *)
S1SubalgebraGensIndices= Join[Range[1,Length[S1IdempotentsAArcs]],Apply[First[First[Position[S1AlgebraBasis,Sort[S1PreAndPostMultiplyWithIdempotents[#1,S1Reeb@@#2,#3]]]]]&,S1SubalgebraGens[[All,3;;5]],1]];
(* feedback *)
Print["S1 algebra indices of the subalgebra generators = ",S1SubalgebraGensIndices];
(* Same for S2 *)
S2SubalgebraGensIndices= Join[Range[1,Length[S2IdempotentsAArcs]],Apply[First[First[Position[S2AlgebraBasis,Sort[S2PreAndPostMultiplyWithIdempotents[#1,S2Reeb@@#2,#3]]]]]&,S2SubalgebraGens[[All,3;;5]],1]];
(* feedback *)
Print["S2 algebra indices of the subalgebra generators = ",S2SubalgebraGensIndices];
];


Step1x4Algebra:=Module[{},
(* S1firstGensubset is a list of pairs {algindex i, Subscript[v, i]}, where Subscript[v, i] is a list of indices of rows in S1SubalgebraGens, namely the list of subalgebra generators that  *)
S1firstGensubset={S1SubalgebraGensIndices,{#}&/@Join[ConstantArray[0,Length[S1IdempotentsAArcs]],Range[1,Length[S1SubalgebraGens]]]};
S2firstGensubset={S2SubalgebraGensIndices,{#}&/@Join[ConstantArray[0,Length[S2IdempotentsAArcs]],Range[1,Length[S2SubalgebraGens]]]};
(* find all algebra elements that can be constructed by multiplying two algebra elements in gensubset  *)
TakeConvexHull[algebraMultTable_,gensubset_]:=Transpose[DeleteCases[DeleteDuplicatesBy[Flatten[Join[Map[{#}&,algebraMultTable[[gensubset[[1]],gensubset[[1]]]],{2}],Map[{#}&,Apply[Join,Tuples[{gensubset[[2]],{#}}]&/@gensubset[[2]],{2}],{2}],3],1],First],v_/;First[v]==0]];
(* Function for finding a basis of the subalgebra *)
SubalgebraBasis[algebraMultTable_,gensubset_]:=Module[{
gensubsetit=gensubset,
gensubsetprevit={{1},{{0}}}(* the first idempotent is always in the subalgebra  *)
},
While[Sort[First[gensubsetit]]!=Sort[First[gensubsetprevit]],
gensubsetprevit=gensubsetit;
gensubsetit=TakeConvexHull[algebraMultTable,gensubsetit]
];
Transpose[SortBy[Transpose[gensubsetit],First]]
];
(* Now find thise subbasis for each glueing algebra *)
S1SubalgebraBasisPre=SubalgebraBasis[S1MultTable,S1firstGensubset];
S2SubalgebraBasisPre=SubalgebraBasis[S2MultTable,S2firstGensubset];
S1SubalgebraBasis=S1SubalgebraBasisPre[[1]];
S2SubalgebraBasis=S2SubalgebraBasisPre[[1]];
(* Replacement rules for turning indices (in algebra basis) of subalgebra elements into Mathematica-nice names *)
S1RepRulesSubAlgebraNamesMathematica=Join[{0->""},(#->S1SubalgebraGens[[#,1]] )&/@Range[1,Length[S1SubalgebraGens]]];
S2RepRulesSubAlgebraNamesMathematica=Join[{0->""},(#->S2SubalgebraGens[[#,1]] )&/@Range[1,Length[S2SubalgebraGens]]];
(* Replacement rules for turning indices (in algebra basis) of subalgebra elements into TeX-nice names *)
S1RepRulesSubAlgebraNamesTeX=Join[{0->""},(#->S1SubalgebraGens[[#,2]] )&/@Range[1,Length[S1SubalgebraGens]]];
S2RepRulesSubAlgebraNamesTeX=Join[{0->""},(#->S2SubalgebraGens[[#,2]] )&/@Range[1,Length[S2SubalgebraGens]]];
(* lists of Mathematica nice names of subalgebra basis elements, ordered as in S1SubalgebraBasis *)
S1SubalgebraMathematicaNames=Join[Subscript[\[Iota], #]&/@Range[1,Length[S1IdempotentsAArcs]],Drop[StringJoin/@(S1SubalgebraBasisPre[[2]]/.S1RepRulesSubAlgebraNamesMathematica),Length[S1IdempotentsAArcs]]];
S2SubalgebraMathematicaNames=Join[Subscript[\[Iota], #]&/@Range[1,Length[S2IdempotentsAArcs]],Drop[StringJoin/@(S2SubalgebraBasisPre[[2]]/.S2RepRulesSubAlgebraNamesMathematica),Length[S2IdempotentsAArcs]]];
(* lists of Mathematica nice names of subalgebra basis elements, ordered as in S1SubalgebraBasis *)
S1SubalgebraTeXNames=Join[("\\iota_{"<>ToString[#]<>"}")&/@Range[1,Length[S1IdempotentsAArcs]],Drop[StringJoin/@(S1SubalgebraBasisPre[[2]]/.S1RepRulesSubAlgebraNamesTeX),Length[S1IdempotentsAArcs]]];
S2SubalgebraTeXNames=Join[("\\iota_{"<>ToString[#]<>"}")&/@Range[1,Length[S2IdempotentsAArcs]],Drop[StringJoin/@(S2SubalgebraBasisPre[[2]]/.S2RepRulesSubAlgebraNamesTeX),Length[S2IdempotentsAArcs]]];
(* Replacement rules for labelling of arrows in Mathematica-nice names for subalgebra basis elements *)
S1RepRuleLabels=Apply[#1->#2&,Transpose[{S1SubalgebraBasis,S1SubalgebraMathematicaNames}],{1}];
S2RepRuleLabels=Apply[#1->#2&,Transpose[{S2SubalgebraBasis,S2SubalgebraMathematicaNames}],{1}];
(* Convert an algebra element into human readable form by replacing those algebra basis elements in the subalgebra by letters *)
AlgebraToLabels[alg_]:=Apply[{#1/.S1RepRuleLabels,#2/.S2RepRuleLabels}&,alg,{1}];
(* List of all basic elements in subalgebra and their indices in S1AlgebraBasis *)
S1SubalgebraExplained:=Print["S1Subalgebra=",Map[MatrixForm,Map[{##}&,ReleaseHold[ArrayReshape[HoldForm/@Transpose[{S1SubalgebraBasis,S1SubalgebraBasis/.S1RepRuleLabels}],{Ceiling[Length[S1SubalgebraBasis]/10],Min[10,Length[S1SubalgebraBasis]]},{"",""}]],{3}],{2}]//MatrixForm];
S1SubalgebraExplained::usage="List of all basic elements in subalgebra and their indices in S1AlgebraBasis.";
S2SubalgebraExplained:=Print["S2Subalgebra=",Map[MatrixForm,Map[{##}&,ReleaseHold[ArrayReshape[HoldForm/@Transpose[{S2SubalgebraBasis,S2SubalgebraBasis/.S2RepRuleLabels}],{Ceiling[Length[S2SubalgebraBasis]/10],Min[10,Length[S2SubalgebraBasis]]},{"",""}]],{3}],{2}]//MatrixForm];
S2SubalgebraExplained::usage="List of all basic elements in subalgebra and their indices in S2AlgebraBasis.";
S1SubalgebraExplained
S2SubalgebraExplained
];


Step1x5Algebra:=Module[{},
(* For each type D domain, associate single moving strand.
Since type A domains are constructed by adding type D domains, each domains can be given a union of  moving strands. Then take completion, i.e. take S1Reeb of the moving strands. Then multiply with idempotents and find the resulting algebra element in the basis of all algebra elements. Associate to a domain the index of the algebra element 

An element in the glueing algebra is simply a list of indices of those basis elements whose sum is equal to the element. 
A label of an arrow from one generator to another is a list of elements of the form {a,b}, where a and b are basis elements of either the algebra or some tensor power of the algebra. In the former, it is a single index, in the latter, it is a list of indices. For example, {12,{5,19,2}} would be a typical value for {a,b} in a type DA structure. 

Note;
- An empty list as a label means that there is no arrow between the generators;
- "Identity morphisms" for type D structures are in fact idempotents, and we record them as such; Also, the Subscript[m, 1]-action for a type A side is recorded by idempotents. E.g. if 2 is an idempotent, an entry {12,2} in a labelling of an arrow in a type DA structure means that we pick up an algebra element 12 on the type D side if we go along that arrow.
*)

(* We want to compute modulo 2, so we need to make sure we acually do *)
Mod2[v_]:=Part[Select[Tally@v,OddQ[Part[#,2]]&],All,1];
(* Basic arrow compositions for type D and type A *)
S1IndexComp[a_,b_]:=S1MultTable[[b,a]];
S2IndexComp[a_,b_]:=S2MultTable[[b,a]];
TypeAComp[a_,b_]:=If[IntegerQ[a],b,If[IntegerQ[b], a,Join[a,b]]];
(* Composition of arrow labels *)
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{
RowBox[{
RowBox[{"ArrowComp", "[", 
RowBox[{"a1_", ",", "a2_"}], "]"}], ":=", 
RowBox[{"If", "[", 
RowBox[{
RowBox[{
RowBox[{"a1", "===", 
RowBox[{"{", "}"}]}], "||", 
RowBox[{"a2", "===", 
RowBox[{"{", "}"}]}]}], ",", 
RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
RowBox[{"DeleteCases", "[", 
RowBox[{
RowBox[{"Mod2", "[", 
RowBox[{"Apply", "[", 
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{
RowBox[{"S1IndexComp", "@@", "#1"}], ",", 
RowBox[{"S2IndexComp", "@@", "#2"}]}], "}"}], "&"}], ",", "\[IndentingNewLine]", 
RowBox[{"Transpose", "/@", 
RowBox[{"Tuples", "[", 
RowBox[{"{", 
RowBox[{"a1", ",", "a2"}], "}"}], "]"}]}], ",", "1"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
RowBox[{"v_", "/;", 
RowBox[{
RowBox[{
RowBox[{"v", "[", 
RowBox[{"[", "1", "]"}], "]"}], "==", "0"}], "||", 
RowBox[{
RowBox[{"v", "[", 
RowBox[{"[", "2", "]"}], "]"}], "==", "0"}]}]}]}], "]"}]}], "]"}]}], ";"}], 
RowBox[{
RowBox[{"TypeS1", "===", "TypeD"}], "&&", 
RowBox[{"TypeS2", "===", "TypeD"}]}]},
{
RowBox[{
RowBox[{
RowBox[{"ArrowComp", "[", 
RowBox[{"a1_", ",", "a2_"}], "]"}], ":=", 
RowBox[{"If", "[", 
RowBox[{
RowBox[{
RowBox[{"a1", "===", 
RowBox[{"{", "}"}]}], "||", 
RowBox[{"a2", "===", 
RowBox[{"{", "}"}]}]}], ",", 
RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
RowBox[{"DeleteCases", "[", 
RowBox[{
RowBox[{"Mod2", "[", 
RowBox[{"Apply", "[", 
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{
RowBox[{"S1IndexComp", "@@", "#1"}], ",", 
RowBox[{"TypeAComp", "@@", "#2"}]}], "}"}], "&"}], ",", "\[IndentingNewLine]", 
RowBox[{"Transpose", "/@", 
RowBox[{"Tuples", "[", 
RowBox[{"{", 
RowBox[{"a1", ",", "a2"}], "}"}], "]"}]}], ",", "1"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
RowBox[{"v_", "/;", 
RowBox[{
RowBox[{"v", "[", 
RowBox[{"[", "1", "]"}], "]"}], "==", "0"}]}]}], "]"}]}], "]"}]}], ";"}], 
RowBox[{
RowBox[{"TypeS1", "===", "TypeD"}], "&&", 
RowBox[{"TypeS2", "===", "TypeA"}]}]},
{
RowBox[{
RowBox[{
RowBox[{"ArrowComp", "[", 
RowBox[{"a1_", ",", "a2_"}], "]"}], ":=", 
RowBox[{"If", "[", 
RowBox[{
RowBox[{
RowBox[{"a1", "===", 
RowBox[{"{", "}"}]}], "||", 
RowBox[{"a2", "===", 
RowBox[{"{", "}"}]}]}], ",", 
RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
RowBox[{"DeleteCases", "[", 
RowBox[{
RowBox[{"Mod2", "[", 
RowBox[{"Apply", "[", 
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{
RowBox[{"TypeAComp", "@@", "#1"}], ",", 
RowBox[{"S2IndexComp", "@@", "#2"}]}], "}"}], "&"}], ",", "\[IndentingNewLine]", 
RowBox[{"Transpose", "/@", 
RowBox[{"Tuples", "[", 
RowBox[{"{", 
RowBox[{"a1", ",", "a2"}], "}"}], "]"}]}], ",", "1"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
RowBox[{"v_", "/;", 
RowBox[{
RowBox[{"v", "[", 
RowBox[{"[", "2", "]"}], "]"}], "==", "0"}]}]}], "]"}]}], "]"}]}], ";"}], 
RowBox[{
RowBox[{"TypeS1", "===", "TypeA"}], "&&", 
RowBox[{"TypeS2", "===", "TypeD"}]}]},
{
RowBox[{
RowBox[{
RowBox[{"ArrowComp", "[", 
RowBox[{"a1_", ",", "a2_"}], "]"}], ":=", 
RowBox[{"If", "[", 
RowBox[{
RowBox[{
RowBox[{"a1", "===", 
RowBox[{"{", "}"}]}], "||", 
RowBox[{"a2", "===", 
RowBox[{"{", "}"}]}]}], ",", 
RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
RowBox[{"Mod2", "[", 
RowBox[{"Apply", "[", 
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{
RowBox[{"TypeAComp", "@@", "#1"}], ",", 
RowBox[{"TypeAComp", "@@", "#2"}]}], "}"}], "&"}], ",", "\[IndentingNewLine]", 
RowBox[{"Transpose", "/@", 
RowBox[{"Tuples", "[", 
RowBox[{"{", 
RowBox[{"a1", ",", "a2"}], "}"}], "]"}]}], ",", "1"}], "]"}], "]"}]}], "]"}]}], ";"}], 
RowBox[{
RowBox[{"TypeS1", "===", "TypeA"}], "&&", 
RowBox[{"TypeS2", "===", "TypeA"}]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(* Addition of arrow labels addition *)
AlgAA[z__]:=Mod2[Join[z]];

(* Same code, but for computations with sparse matrixes, so entries must not be lists (so we turn them into strings). This works surprisingly well. *)
(* Composition of arrow labels *)
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{
RowBox[{
RowBox[{"ArrowCompString", "[", 
RowBox[{"a1_", ",", "a2_"}], "]"}], ":=", 
RowBox[{
RowBox[{"ArrowCompString", "[", 
RowBox[{"a1", ",", "a2"}], "]"}], "=", 
RowBox[{"If", "[", 
RowBox[{
RowBox[{
RowBox[{"StringQ", "[", "a1", "]"}], "&&", 
RowBox[{"StringQ", "[", "a2", "]"}]}], ",", "\[IndentingNewLine]", 
RowBox[{
RowBox[{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"#", "===", 
RowBox[{"{", "}"}]}], ",", "0", ",", 
RowBox[{"ToString", "[", 
RowBox[{"#", ",", 
RowBox[{"FormatType", "->", "StandardForm"}]}], "]"}]}], "]"}], "&"}], "@", 
RowBox[{"DeleteCases", "[", 
RowBox[{
RowBox[{"Mod2", "[", 
RowBox[{"Apply", "[", 
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{
RowBox[{"S1IndexComp", "@@", "#1"}], ",", 
RowBox[{"S2IndexComp", "@@", "#2"}]}], "}"}], "&"}], ",", "\[IndentingNewLine]", 
RowBox[{"Transpose", "/@", 
RowBox[{"Tuples", "[", 
RowBox[{"{", 
RowBox[{
RowBox[{"ToExpression", "[", "a1", "]"}], ",", 
RowBox[{"ToExpression", "[", "a2", "]"}]}], "}"}], "]"}]}], ",", "1"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
RowBox[{"v_", "/;", 
RowBox[{
RowBox[{
RowBox[{"v", "[", 
RowBox[{"[", "1", "]"}], "]"}], "==", "0"}], "||", 
RowBox[{
RowBox[{"v", "[", 
RowBox[{"[", "2", "]"}], "]"}], "==", "0"}]}]}]}], "]"}]}], ",", "0"}], "]"}]}]}], ";"}], 
RowBox[{
RowBox[{"TypeS1", "===", "TypeD"}], "&&", 
RowBox[{"TypeS2", "===", "TypeD"}]}]},
{
RowBox[{
RowBox[{
RowBox[{"ArrowCompString", "[", 
RowBox[{"a1_", ",", "a2_"}], "]"}], ":=", 
RowBox[{
RowBox[{"ArrowCompString", "[", 
RowBox[{"a1", ",", "a2"}], "]"}], "=", 
RowBox[{"If", "[", 
RowBox[{
RowBox[{
RowBox[{"StringQ", "[", "a1", "]"}], "&&", 
RowBox[{"StringQ", "[", "a2", "]"}]}], ",", "\[IndentingNewLine]", 
RowBox[{
RowBox[{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"#", "===", 
RowBox[{"{", "}"}]}], ",", "0", ",", 
RowBox[{"ToString", "[", 
RowBox[{"#", ",", 
RowBox[{"FormatType", "->", "StandardForm"}]}], "]"}]}], "]"}], "&"}], "@", 
RowBox[{"DeleteCases", "[", 
RowBox[{
RowBox[{"Mod2", "[", 
RowBox[{"Apply", "[", 
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{
RowBox[{"S1IndexComp", "@@", "#1"}], ",", 
RowBox[{"TypeAComp", "@@", "#2"}]}], "}"}], "&"}], ",", "\[IndentingNewLine]", 
RowBox[{"Transpose", "/@", 
RowBox[{"Tuples", "[", 
RowBox[{"{", 
RowBox[{
RowBox[{"ToExpression", "[", "a1", "]"}], ",", 
RowBox[{"ToExpression", "[", "a2", "]"}]}], "}"}], "]"}]}], ",", "1"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
RowBox[{"v_", "/;", 
RowBox[{
RowBox[{
RowBox[{"v", "[", 
RowBox[{"[", "1", "]"}], "]"}], "==", "0"}], "||", 
RowBox[{
RowBox[{"v", "[", 
RowBox[{"[", "2", "]"}], "]"}], "==", "0"}]}]}]}], "]"}]}], ",", "0"}], "]"}]}]}], ";"}], 
RowBox[{
RowBox[{"TypeS1", "===", "TypeD"}], "&&", 
RowBox[{"TypeS2", "===", "TypeA"}]}]},
{
RowBox[{
RowBox[{
RowBox[{"ArrowCompString", "[", 
RowBox[{"a1_", ",", "a2_"}], "]"}], ":=", 
RowBox[{
RowBox[{"ArrowCompString", "[", 
RowBox[{"a1", ",", "a2"}], "]"}], "=", 
RowBox[{"If", "[", 
RowBox[{
RowBox[{
RowBox[{"StringQ", "[", "a1", "]"}], "&&", 
RowBox[{"StringQ", "[", "a2", "]"}]}], ",", "\[IndentingNewLine]", 
RowBox[{
RowBox[{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"#", "===", 
RowBox[{"{", "}"}]}], ",", "0", ",", 
RowBox[{"ToString", "[", 
RowBox[{"#", ",", 
RowBox[{"FormatType", "->", "StandardForm"}]}], "]"}]}], "]"}], "&"}], "@", 
RowBox[{"DeleteCases", "[", 
RowBox[{
RowBox[{"Mod2", "[", 
RowBox[{"Apply", "[", 
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{
RowBox[{"TypeAComp", "@@", "#1"}], ",", 
RowBox[{"S2IndexComp", "@@", "#2"}]}], "}"}], "&"}], ",", "\[IndentingNewLine]", 
RowBox[{"Transpose", "/@", 
RowBox[{"Tuples", "[", 
RowBox[{"{", 
RowBox[{
RowBox[{"ToExpression", "[", "a1", "]"}], ",", 
RowBox[{"ToExpression", "[", "a2", "]"}]}], "}"}], "]"}]}], ",", "1"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
RowBox[{"v_", "/;", 
RowBox[{
RowBox[{
RowBox[{"v", "[", 
RowBox[{"[", "1", "]"}], "]"}], "==", "0"}], "||", 
RowBox[{
RowBox[{"v", "[", 
RowBox[{"[", "2", "]"}], "]"}], "==", "0"}]}]}]}], "]"}]}], ",", "0"}], "]"}]}]}], ";"}], 
RowBox[{
RowBox[{"TypeS1", "===", "TypeA"}], "&&", 
RowBox[{"TypeS2", "===", "TypeD"}]}]},
{
RowBox[{
RowBox[{
RowBox[{"ArrowCompString", "[", 
RowBox[{"a1_", ",", "a2_"}], "]"}], ":=", 
RowBox[{
RowBox[{"ArrowCompString", "[", 
RowBox[{"a1", ",", "a2"}], "]"}], "=", 
RowBox[{"If", "[", 
RowBox[{
RowBox[{
RowBox[{"StringQ", "[", "a1", "]"}], "&&", 
RowBox[{"StringQ", "[", "a2", "]"}]}], ",", "\[IndentingNewLine]", 
RowBox[{
RowBox[{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"#", "===", 
RowBox[{"{", "}"}]}], ",", "0", ",", 
RowBox[{"ToString", "[", 
RowBox[{"#", ",", 
RowBox[{"FormatType", "->", "StandardForm"}]}], "]"}]}], "]"}], "&"}], "@", 
RowBox[{"Mod2", "[", 
RowBox[{"Apply", "[", 
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{
RowBox[{"TypeAComp", "@@", "#1"}], ",", 
RowBox[{"TypeAComp", "@@", "#2"}]}], "}"}], "&"}], ",", "\[IndentingNewLine]", 
RowBox[{"Transpose", "/@", 
RowBox[{"Tuples", "[", 
RowBox[{"{", 
RowBox[{
RowBox[{"ToExpression", "[", "a1", "]"}], ",", 
RowBox[{"ToExpression", "[", "a2", "]"}]}], "}"}], "]"}]}], ",", "1"}], "]"}], "]"}]}], ",", "0"}], "]"}]}]}], ";"}], 
RowBox[{
RowBox[{"TypeS1", "===", "TypeA"}], "&&", 
RowBox[{"TypeS2", "===", "TypeA"}]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(* preparation for addition of arrow labels addition *)
AlgAAString[z1_,z2_]:=AlgAAString[z1,z2]=If[IntegerQ[z1],z2,If[IntegerQ[z2],z1, If[#==={},0,ToString[#,FormatType->StandardForm]]&@Mod2[Join[ToExpression[z1],ToExpression[z2]]]]];
(* addition of arrow labels addition *)
AlgAASparse[v_]:=AlgAASparse[v]=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{"v", 
RowBox[{
RowBox[{"Head", "[", "v", "]"}], "===", "Integer"}]},
{"v", 
RowBox[{
RowBox[{"Head", "[", "v", "]"}], "===", "String"}]},
{"0", 
RowBox[{
RowBox[{"Head", "[", "v", "]"}], "===", "Times"}]},
{
RowBox[{"AlgAAString", "[", 
RowBox[{
RowBox[{"v", "[", 
RowBox[{"[", "1", "]"}], "]"}], ",", 
RowBox[{"v", "[", 
RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
RowBox[{
RowBox[{"Head", "[", "v", "]"}], "===", "Plus"}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
AlgAASparse[0]=0;
(* Find list of alpha arcs that a generator with index genindex occupies *)
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{
RowBox[{"S1WhichAlphaQ0", "[", "gen_", "]"}], ":=", 
RowBox[{"Sort", "[", 
RowBox[{"Select", "[", 
RowBox[{
RowBox[{"WhichAlphaQ", " ", "/@", " ", "gen"}], ",", " ", 
RowBox[{
RowBox[{"#", " ", "<=", " ", 
RowBox[{"Length", "[", "ArcDiagram1Matchings", "]"}]}], " ", "&"}]}], "]"}], "]"}]}], 
RowBox[{"TypeS1", "===", "TypeA"}]},
{
RowBox[{
RowBox[{"S1WhichAlphaQ0", "[", "gen_", "]"}], ":=", 
RowBox[{"Sort", "[", 
RowBox[{"Complement", "[", 
RowBox[{
RowBox[{"Range", "[", 
RowBox[{"Length", "[", "ArcDiagram1Matchings", "]"}], "]"}], ",", 
RowBox[{"Select", "[", 
RowBox[{
RowBox[{"WhichAlphaQ", " ", "/@", " ", "gen"}], ",", " ", 
RowBox[{
RowBox[{"#", " ", "<=", " ", 
RowBox[{"Length", "[", "ArcDiagram1Matchings", "]"}]}], " ", "&"}]}], "]"}]}], "]"}], "]"}]}], 
RowBox[{"TypeS1", "===", "TypeD"}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{
RowBox[{"S2WhichAlphaQ0", "[", "gen_", "]"}], ":=", 
RowBox[{"Sort", "[", 
RowBox[{"Select", "[", 
RowBox[{
RowBox[{"WhichAlphaQ", " ", "/@", " ", "gen"}], ",", " ", 
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"#", " ", ">", " ", 
RowBox[{"Length", "[", "ArcDiagram1Matchings", "]"}]}], " ", "&&", " ", 
RowBox[{"#", " ", "<=", " ", "\n", "      ", 
RowBox[{
RowBox[{"Length", "[", "ArcDiagram1Matchings", "]"}], " ", "+", " ", 
RowBox[{"Length", "[", "ArcDiagram2Matchings", "]"}]}]}]}], ")"}], " ", "&"}]}], "]"}], "]"}]}], 
RowBox[{"TypeS2", "===", "TypeA"}]},
{
RowBox[{
RowBox[{"S2WhichAlphaQ0", "[", "gen_", "]"}], ":=", 
RowBox[{"Sort", "[", 
RowBox[{"Complement", "[", 
RowBox[{
RowBox[{"Range", "[", 
RowBox[{
RowBox[{
RowBox[{"Length", "[", "ArcDiagram1Matchings", "]"}], "+", "1"}], ",", 
RowBox[{
RowBox[{"Length", "[", "ArcDiagram1Matchings", "]"}], " ", "+", " ", 
RowBox[{"Length", "[", "ArcDiagram2Matchings", "]"}]}]}], "]"}], ",", 
RowBox[{"Select", "[", 
RowBox[{
RowBox[{"WhichAlphaQ", " ", "/@", " ", "gen"}], ",", " ", 
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"#", " ", ">", " ", 
RowBox[{"Length", "[", "ArcDiagram1Matchings", "]"}]}], " ", "&&", " ", 
RowBox[{"#", " ", "<=", " ", "\n", "      ", 
RowBox[{
RowBox[{"Length", "[", "ArcDiagram1Matchings", "]"}], " ", "+", " ", 
RowBox[{"Length", "[", "ArcDiagram2Matchings", "]"}]}]}]}], ")"}], " ", "&"}]}], "]"}]}], "]"}], "]"}]}], 
RowBox[{"TypeS2", "===", "TypeD"}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
S1WhichAlphaQ[gen_]:=If[IntegerQ[gen],S1WhichAlphaQ0[generators[[gen]]],S1WhichAlphaQ0[gen]];
S2WhichAlphaQ[gen_]:=If[IntegerQ[gen],S2WhichAlphaQ0[generators[[gen]]],S2WhichAlphaQ0[gen]];
(* Find index of idempotent (=occupied alpha arcs) for a generator with index genindex *)
S1IdemForGenQ[gen_]:=If[MemberQ[##],Position[##][[1,1]],0]&@@{S1IdempotentsAArcs,S1WhichAlphaQ[gen]};
S2IdemForGenQ[gen_]:=If[MemberQ[##],Position[##][[1,1]],0]&@@{S2IdempotentsAArcs,S2WhichAlphaQ[gen]};
S1IdemForGenQ::usage="S1IdemForGenQ[gen_] computes the idempotent of a generator. Input is either the index of the generator in 'generators' or a list of intersection points defining the generator. ";
S2IdemForGenQ::usage="S2IdemForGenQ[gen_] computes the idempotent of a generator. Input is either the index of the generator in 'generators' or a list of intersection points defining the generator. ";
];


Step2Generators:=Module[{},
(* memory efficient generation of generators *)
Gpre0={#}&/@betacurves[[1]]; (*  Length[betacurves] *)
Monitor[ibeta=2;
For[ibeta=2,ibeta<=Length[betacurves],ibeta++,
Gpre0=Flatten[Parallelize[Outer[(Function[{c},If[Function[{d},DuplicateFreeQ[d]&&RelevantGeneratorGenerationQ[d]]@(WhichAlphaQ/@c),{c},{}]]@Append[#1,#2])&,
Gpre0,betacurves[[ibeta]],1,1]],2];
],"Looking at \[Beta]-curve "<>ToString[ibeta]<>"/"<>ToString[Length[betacurves]]<>". Current length of Gpre0: "<>ToString[Length[Gpre0]]<>"."];
generatorsUnordd=Select[Gpre0,NumberOfAlphaCurvesCorrect];
(* Feedback generating generators *)
Print["Number of prefiltered (RelevantGeneratorGenerationQ) generators = ",Length[generatorsUnordd]];
(* Ordering the generators *)
CSortListX=Join[Table[{___,CancellationSortListInput[[i,1]],___}->i,{i,1,Length[CancellationSortListInput]}],{Normal[ConstantArray[__,NB]]->Length[CancellationSortListInput]+1}];
CSortListY=Join[Table[{___,CancellationSortListInput[[i,1]],___}->i,{i,1,Length[CancellationSortListInput]}],{Normal[ConstantArray[__,NB]]->Length[CancellationSortListInput]+1}];
MysortX[v_]:=v/.CSortListX;
MysortY[v_]:=v/.CSortListY;
generatorsX=SortBy[generatorsUnordd,MysortX];
generatorsY=SortBy[generatorsUnordd,MysortY];
generatorsYnew=generatorsX/.Table[{a___,CancellationSortListInput[[i,1]],b___}->{a,CancellationSortListInput[[i,2]],b},{i,1,Length[CancellationSortListInput]}];
generatorsH=DeleteDuplicates[Flatten[Transpose[{generatorsYnew,generatorsX}],1]];
(* Select the relevant idempotents *)
generatorsHrel=Cases[generatorsH,v_/;RelevantGeneratorQ[v]];
(* Translate human readable generators into vectors of 0s and 1s *)
GenToVector[v_]:=Normal[SparseArray[v->ConstantArray[1,NB],NI,0]];
VectorToGen[v_]:=SortBy[Flatten[Position[v,1]],WhichBetaQ];
generators=generatorsHrel;
(* Feedback Ordering *)
Print["Final number of generators = ",Length[generators],". The first (up to) 10 generators are = ",TableForm[{MatrixForm/@generators[[1;;Min[10,Length[generators]]]]}]];
CancelledIPs=Flatten[CancellationSortListInput];
SurvivingGeneratorsAfterFirstCancellation=DeleteCases[Range[Length[generators]],v_/;IntersectingQ[generators[[v]],CancelledIPs]];
Print["After the initial cancellation (de-niceification), we expect to have ",Length[SurvivingGeneratorsAfterFirstCancellation]," generators left."];
(* List of idempotents for generators *)
S1IdemForGen=S1IdemForGenQ/@Range[1,Length[generators]];
S2IdemForGen=S2IdemForGenQ/@Range[1,Length[generators]];
S1IdemNameForGenQ[gen_]:=ToString[S1IdemNames[[S1IdemForGenQ[gen]]]];
S2IdemNameForGenQ[gen_]:=ToString[S2IdemNames[[S2IdemForGenQ[gen]]]];
(* Checking if all generators belong to an allowed idempotent *)
If[MemberQ[S1IdemForGen,0],Print["ERROR! The set of idempotents is larger than you thought. Double-check definition of generatorsHrel and algebra input data!"]];
If[MemberQ[S2IdemForGen,0],Print["ERROR! The set of idempotents is larger than you thought. Double-check definition of generatorsHrel and algebra input data!"]];
Print["They will lie in the following idempotents:\n",Join[{{"idempotents","#{generators}"}},Tally[{S1IdemNameForGenQ[#],S2IdemNameForGenQ[#]}&/@SurvivingGeneratorsAfterFirstCancellation]]//MatrixForm];
];


Step3x1Domains:=Module[{},
(* BEGIN Domains *)
(* Strategy:
Find all domains containing a single region r at a time and then ignore this region r in the following iterations. Start with bigon regions and then the rest. In both cases, we generate all possible (1xn)-rectangles R containing region r, connected via alpha-edges. In the beta-direction, we consider the maximal such rectangle Bmax. Then for each R, we form a matrix build out of R and Bmax that imitates a grid-structure, with horizontal alpha-direction. (For bigon regions, we "double" R to make it symmetric with r in the centre.) Then we fill up the empty (0) entries of this matrix with adjacent regions (if they exist), otherwise ith -1's. Then we delete all rows containing -1's and take all possible intervals of rows containing r. *)
(* Find AlphaEdges 1) square, 2) Bigon, 3) Boundary Region *)
FindAlphaEdges[region_]:=Sort/@\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"4", ",", "5"}], "}"}]}], "]"}], "]"}]}], "}"}], 
RowBox[{
RowBox[{"MemberQ", "[", 
RowBox[{
RowBox[{"regionsInput", "[", 
RowBox[{"[", "region", "]"}], "]"}], ",", "\[Placeholder]"}], "]"}], "==", "False"}]},
{
RowBox[{"{", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", 
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", 
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", "3"}], "]"}], "]"}]}], "}"}]}], "}"}], 
RowBox[{
RowBox[{"MemberQ", "[", 
RowBox[{
RowBox[{"regionsInput", "[", 
RowBox[{"[", "region", "]"}], "]"}], ",", "\[Placeholder]"}], "]"}], "&&", 
RowBox[{"MemberQ", "[", 
RowBox[{"DBoundaryRegions", ",", "region"}], "]"}]}]},
{
RowBox[{"{", 
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], "}"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(* Find BetaEdges 1) square, 2) Bigon and Boundary Region *)
FindBetaEdges[region_]:=Sort/@\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"5", ",", "2"}], "}"}]}], "]"}], "]"}]}], "}"}], 
RowBox[{
RowBox[{"MemberQ", "[", 
RowBox[{
RowBox[{"regionsInput", "[", 
RowBox[{"[", "region", "]"}], "]"}], ",", "\[Placeholder]"}], "]"}], "==", "False"}]},
{
RowBox[{"{", 
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], "}"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(* Generate List of AlphaEdges *)
AlphaEdges=Sort@DeleteDuplicates[Flatten[FindAlphaEdges/@Range[1,NR],1]];
(* Generate List of BetaEdges *)
BetaEdges=Sort@DeleteDuplicates[Flatten[FindBetaEdges/@Range[1,NR],1]];
(* Lists of Alpha/Beta-edges for each region, ordered by regions *)
AlphaEdgesOfRegions=Map[Position[AlphaEdges,#][[1,1]]&,FindAlphaEdges/@Range[1,NR],{2}];
BetaEdgesOfRegions=Map[Position[BetaEdges,#][[1,1]]&,FindBetaEdges/@Range[1,NR],{2}];
(* Test if two regins share an edge *)
AlphaAdjacentRegionsQ[region1_,region2_]:=
If[region1==region2,0,If[DuplicateFreeQ[Flatten[AlphaEdgesOfRegions[[{region1,region2}]]]],0,1]];
BetaAdjacentRegionsQ[region1_,region2_]:=
If[region1==region2,0,If[DuplicateFreeQ[Flatten[BetaEdgesOfRegions[[{region1,region2}]]]],0,1]];
(* Create Matrix showing which regions have common alpha/beta-edges; 1 means edge, 0 means no edge *)
AlphaAdjacentRegionsMatrix=Table[Table[AlphaAdjacentRegionsQ[i,ii],{ii,1,NR}],{i,1,NR}];
BetaAdjacentRegionsMatrix=Table[Table[BetaAdjacentRegionsQ[i,ii],{ii,1,NR}],{i,1,NR}];
AlphaAdjacentRegionsMatrix//MatrixForm;
BetaAdjacentRegionsMatrix//MatrixForm;
FindAlphaAdjacentRegions[region_,butnotoneofthese_]:=Complement[If[#=={},{},Flatten[#]]&@Position[AlphaAdjacentRegionsMatrix[[region]],1],butnotoneofthese];
FindBetaAdjacentRegions[region_,butnotoneofthese_]:=Complement[If[#=={},{},Flatten[#]]&@Position[BetaAdjacentRegionsMatrix[[region]],1],butnotoneofthese];
FindNextAlphaAdjacentRegions[region_,butnotthisregion_,butnotoneofthese_]:=If[{}==#,{},#]&@Complement[FindAlphaAdjacentRegions[region,butnotoneofthese],{butnotthisregion}];
FindNextBetaAdjacentRegions[region_,butnotthisregion_,butnotoneofthese_]:=If[{}==#,{},#]&@Complement[FindBetaAdjacentRegions[region,butnotoneofthese],{butnotthisregion}];
(* find all (1xn)-rectangles that involve the input region; we expand in alpha-edge direction *)
(* The region r is inserted at the second position, so for bigons, r is always at the last position of MaxRectangle1xAlpha. *)
MaxRectangle1xAlpha[region_,butnotoneofthese_]:=Module[{r=region,l=FindAlphaAdjacentRegions[region,butnotoneofthese],counter=0},
If[l=={},{r},
l=Insert[l,r,2];
counter=Length[l];
While[Length[l]==counter,
l=Join[FindNextAlphaAdjacentRegions[l[[1]],l[[2]],butnotoneofthese],l];
counter=counter+1];
counter=Length[l];
While[Length[l]==counter,
l=Join[l,FindNextAlphaAdjacentRegions[l[[-1]],l[[-2]],butnotoneofthese]];
counter=counter+1];
l
]];
MaxRectangle1xBeta[region_,butnotoneofthese_]:=Module[{r=region,l=FindBetaAdjacentRegions[region,butnotoneofthese],counter=0},
If[l=={},{r},
l=Insert[l,r,2];
counter=Length[l];
While[Length[l]==counter,
l=Join[FindNextBetaAdjacentRegions[l[[1]],l[[2]],butnotoneofthese],l];
counter=counter+1];
counter=Length[l];
While[Length[l]==counter,
l=Join[l,FindNextBetaAdjacentRegions[l[[-1]],l[[-2]],butnotoneofthese]];
counter=counter+1];
l
]];
(* Every entry in here (=rectangle) becomes a row in its gridmatrix for rectangles *)
Rectangles1xAlpha[region_,butnotoneofthese_]:=SequenceCases[#,{___,region,___},Overlaps->All]&@MaxRectangle1xAlpha[region,butnotoneofthese];
(* Every entry in here (=rectangle) becomes a column in its gridmatrix for rectangles and bigons *)
Rectangles1xBeta[region_,butnotoneofthese_]:=SequenceCases[#,{___,region,___},Overlaps->All]&@MaxRectangle1xBeta[region,butnotoneofthese];
(* Every entry in here (=rectangle) becomes the last row in its gridmatrix for bigons; we make it symmetric, so we need to delete duplicate regions at the end. *)
BigonsAlphaxRxAlpha[region_,butnotoneofthese_]:=Join[Drop[#,-1],Reverse[#]]&/@SequenceCases[MaxRectangle1xAlpha[region,butnotoneofthese],{___,region},Overlaps->All];

(* Preparation for FullGridMatrix *)
(*vector with 1s at positions in v of length iii*)
ToVector[v_,iii_]:=ConstantArray[0,iii]+Sum[Normal[SparseArray[{v[[i]]->1},iii,0]],{i,1,Length[v]}];
(* Find a common vertex of three regions *)
CommonVertex[r1_,r2_,r3_]:=Position[Normal[ToVector[{r1,r2,r3},NR].AbsB],3][[1,1]];
(* Each time we expand a bigon in beta-direction, there are two common vertices, and we must not choose the same one on either side *)
SecondCommonVertex[r1_,r2_,r3_]:=Last[Position[Normal[ToVector[{r1,r2,r3},NR].AbsB],3]][[1]];
(* alpha direction is horizontal;
(\[NoBreak]r1	?
r2	r3

\[NoBreak])
*)
(* Find a fourth region adjacent to the common vertex of three regions (if it exists) *)
Find4thRegion[r1_,r2_,r3_,butnotoneofthese_]:=If[MemberQ[{r1,r2,r3},-1],-1,
If[#=={},-1,If[AlphaAdjacentRegionsMatrix[[#[[1]],r1]]==1&&BetaAdjacentRegionsMatrix[[#[[1]],r3]]==1&&MemberQ[butnotoneofthese,#[[1]]]==False,#[[1]],-1]]&@
Flatten[Position[AbsB[[All,CommonVertex[r1,r2,r3]]]-ToVector[{r1,r2,r3},NR],1]]];
(* Each time we expand a bigon in beta-direction, there are two common vertices, and we must not choose the same one on either side *)
Find4thRegionBigonAlt[r1_,r2_,r3_,butnotoneofthese_]:=If[MemberQ[{r1,r2,r3},-1],-1,
If[#=={},-1,If[AlphaAdjacentRegionsMatrix[[#[[1]],r1]]==1&&BetaAdjacentRegionsMatrix[[#[[1]],r3]]==1&&MemberQ[butnotoneofthese,#[[1]]]==False,#[[1]],-1]]&@
Flatten[Position[AbsB[[All,SecondCommonVertex[r1,r2,r3]]]-ToVector[{r1,r2,r3},NR],1]]];
(* computes fullgridmatrix *)
(* rectangle takes form of a matrix alpha direction is horizontal=rows=1st level *)
FindAllBetaBigonExtensions[rectangle_,region_,butnotoneofthese_]:=Module[
{maxbeta=MaxRectangle1xBeta[region,butnotoneofthese],
crow,
ccol,
nrows,
ncols,
gridmatrix,
i,
ii,
maxgridmatrix,
output
},
crow=Position[maxbeta,region][[1,1]];
ccol=Position[rectangle[[1]],region][[1,1]];
nrows=Length[maxbeta];
ncols=Dimensions[rectangle][[2]];
gridmatrix=MapAt[Function[c,c/2],
PadRight[PadLeft[rectangle,{crow,ncols}],{nrows,ncols}]+PadRight[PadLeft[Transpose[{maxbeta}],{nrows,ccol}],{nrows,ncols}],
{crow,ccol}];
(* We want to fill up this matrix *)
(* upper left quadrant *)
For[i=crow-1,i>=1, i--,
For[ii=ccol-1,ii>=1, ii--,
(* alpha direction is horizontal;
(\[NoBreak]?	r1
r3	r2

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegion[
gridmatrix[[i,ii+1]],
gridmatrix[[i+1,ii+1]],
gridmatrix[[i+1,ii]],
butnotoneofthese];
];
];
(* upper right quadrant *)
For[i=crow-1,i>=1, i--,
For[ii=ccol+1,ii<=ncols, ii++,
(* alpha direction is horizontal;
(\[NoBreak]r1	?
r2	r3

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegionBigonAlt[
gridmatrix[[i,ii-1]],
gridmatrix[[i+1,ii-1]],
gridmatrix[[i+1,ii]],
butnotoneofthese];
];
];
(* gridmatrix is filled up; Now cut off all -1's *)
maxgridmatrix=DeleteCases[gridmatrix,v_/;MemberQ[v,-1]];
output=DeleteDuplicates/@(Flatten/@(Part[maxgridmatrix,#]&/@SequenceCases[Range[1,Length[maxgridmatrix]],{___,Position[maxgridmatrix,region][[1,1]],___},Overlaps->All]));
output
];
FindAllBetaRectangleExtensions[rectangle_,region_,butnotoneofthese_]:=Module[
{maxbeta=MaxRectangle1xBeta[region,butnotoneofthese],
crow,
ccol,
nrows,
ncols,
gridmatrix,
i,
ii,
maxgridmatrix,
output
},
crow=Position[maxbeta,region][[1,1]];
ccol=Position[rectangle[[1]],region][[1,1]];
nrows=Length[maxbeta];
ncols=Dimensions[rectangle][[2]];
gridmatrix=MapAt[Function[c,c/2],
PadRight[PadLeft[rectangle,{crow,ncols}],{nrows,ncols}]+PadRight[PadLeft[Transpose[{maxbeta}],{nrows,ccol}],{nrows,ncols}],
{crow,ccol}];
(* We want to fill up this matrix *)
(* lower right quadrant *)
For[i=crow+1,i<=nrows, i++,
For[ii=ccol+1,ii<=ncols, ii++,
(* alpha direction is horizontal;
(\[NoBreak]r2	r3
r1	?

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegion[
gridmatrix[[i,ii-1]],
gridmatrix[[i-1,ii-1]],
gridmatrix[[i-1,ii]],
butnotoneofthese];
];
];
(* lower left quadrant *)
For[i=crow+1,i<=nrows, i++,
For[ii=ccol-1,ii>=1, ii--,
(* alpha direction is horizontal;
(\[NoBreak]r3	r2
?	r1

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegion[
gridmatrix[[i,ii+1]],
gridmatrix[[i-1,ii+1]],
gridmatrix[[i-1,ii]],
butnotoneofthese];
];
];
(* upper left quadrant *)
For[i=crow-1,i>=1, i--,
For[ii=ccol-1,ii>=1, ii--,
(* alpha direction is horizontal;
(\[NoBreak]?	r1
r3	r2

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegion[
gridmatrix[[i,ii+1]],
gridmatrix[[i+1,ii+1]],
gridmatrix[[i+1,ii]],
butnotoneofthese];
];
];
(* upper right quadrant *)
For[i=crow-1,i>=1, i--,
For[ii=ccol+1,ii<=ncols, ii++,
(* alpha direction is horizontal;
(\[NoBreak]r1	?
r2	r3

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegion[
gridmatrix[[i,ii-1]],
gridmatrix[[i+1,ii-1]],
gridmatrix[[i+1,ii]],
butnotoneofthese];
];
];
(* gridmatrix is filled up; Now cut off all -1's *)
maxgridmatrix=DeleteCases[gridmatrix,v_/;MemberQ[v,-1]];
output=Flatten/@(Part[maxgridmatrix,#]&/@SequenceCases[Range[1,Length[maxgridmatrix]],{___,Position[maxgridmatrix,region][[1,1]],___},Overlaps->All]);
output
];
FindAllDomainsUsingThisBigonRegion[region_,butnotoneofthese_]:=FindAllBetaBigonExtensions[{#},region,butnotoneofthese]&/@BigonsAlphaxRxAlpha[region,butnotoneofthese];
FindAllDomainsUsingThisSquareRegion[region_,butnotoneofthese_]:=FindAllBetaRectangleExtensions[{#},region,butnotoneofthese]&/@Rectangles1xAlpha[region,butnotoneofthese];
RegionsSquares=(DeleteCases[#,v_/;MemberQ[v,\[Placeholder]]]&@regionsInput)[[All,1]];
RegionsAllButBigons=Sort[Join[RegionsSquares,DBoundaryRegions]];
RegionsBigons=Sort[Complement[Range[1,NR],RegionsAllButBigons]];
DomainsForTypeD=Module[
{
i,
region,
butnotoneofthese={},
domains={}
},
Monitor[
For[i=1,i<=Length[RegionsBigons],i++,
Pause[0.1];
region=RegionsBigons[[i]];
domains=Join[domains,FindAllDomainsUsingThisBigonRegion[region,butnotoneofthese]];
butnotoneofthese=Append[butnotoneofthese,region];
];
,
{{"Iteration counter for bigons (total="<>ToString[Length[RegionsBigons]]<>")" },{i}}//MatrixForm
];
Monitor[
For[i=1,i<=Length[RegionsAllButBigons],i++,
Pause[0.1];
region=RegionsAllButBigons[[i]];
domains=Join[domains,FindAllDomainsUsingThisSquareRegion[region,butnotoneofthese]];
butnotoneofthese=Append[butnotoneofthese,region];
];
,
{{"Iteration counter for squares (total="<>ToString[Length[RegionsAllButBigons]]<>")" },{i}}//MatrixForm
];
Flatten[domains,1]
];
(* lists of domains with a single boundary puncture *)
DpreS1typeD=Sort[Select[DomainsForTypeD,DisjointQ[DBoundaryRegionsS1,#]==False&]];
DpreS2typeD=Sort[Select[DomainsForTypeD,DisjointQ[DBoundaryRegionsS2,#]==False&]];
(* List of single boundary rectangles without the non-boundary regions, with region indices *)
Dpre3preS1Dint=Cases[#,v_/;MemberQ[DBoundaryRegionsS1,v]]&/@DpreS1typeD;
Dpre3preS2Dint=Cases[#,v_/;MemberQ[DBoundaryRegionsS2,v]]&/@DpreS2typeD;
(* domains without boundary *)
domainsOfTrueDifferentials=Complement[DomainsForTypeD,DpreS1typeD,DpreS2typeD];
Print["There are ", Length[DomainsForTypeD]," rectangles, bigons or boundary rectangles. Here is a random selection of up to 10 of these:",MatrixForm[Transpose[{#,DomainsForTypeD[[#]]}&/@RandomSample[Range[Length[DomainsForTypeD]],UpTo[10]]]]];
(* The following code is for type AA structures *)
(* Above, we have generated all bigons, squares, and bigons with a single puncture. For type A structures, what is missing is all domains that are unions of bigons with a single puncture. We generate these essentially by taking tuples of the bigons generated above *)

(* Replacement Rules: associateing a boundary region to its adjacent arc levels *)
S1ArcNumberingRepRule=Flatten[Table[Table[S1Boundary[[i,ii]]->{S1ArcNumbering[i,ii],S1ArcNumbering[i,ii]+1},{ii,1,Length[S1Boundary[[i]]]}],{i,1,Length[S1Boundary]}]];
S2ArcNumberingRepRule=Flatten[Table[Table[S2Boundary[[i,ii]]->{S2ArcNumbering[i,ii],S2ArcNumbering[i,ii]+1},{ii,1,Length[S2Boundary[[i]]]}],{i,1,Length[S2Boundary]}]];
(* list of start and end points of algebra element corresponding to single boundary rectangles *)
DpreS1typeDalg=Sort/@(DeleteCases[Tally[Flatten[#]],v_/;v[[2]]=!=1][[All,1]]&/@(Dpre3preS1Dint/.S1ArcNumberingRepRule));
DpreS2typeDalg=Sort/@(DeleteCases[Tally[Flatten[#]],v_/;v[[2]]=!=1][[All,1]]&/@(Dpre3preS2Dint/.S2ArcNumberingRepRule));
(* Identify those ends matched up by arc diagram, i.e. that belong to same alpha arc *)
AlgebraZeroS1aux=DpreS1typeDalg/.Flatten[{#[[1]]->#[[2]]}&/@ArcDiagram1Matchings];
AlgebraZeroS2aux=DpreS2typeDalg/.Flatten[{#[[1]]->#[[2]]}&/@ArcDiagram2Matchings];
(* This is True iff algebra elements of the regions specified (by their indices) start and end at different alpha-arcs *)
AlgebraZeroS1[listofDS1domainindices_]:=DuplicateFreeQ[Flatten[AlgebraZeroS1aux[[listofDS1domainindices]][[All,1]]]]&&DuplicateFreeQ[Flatten[AlgebraZeroS1aux[[listofDS1domainindices]][[All,2]]]];
AlgebraZeroS2[listofDS1domainindices_]:=DuplicateFreeQ[Flatten[AlgebraZeroS2aux[[listofDS1domainindices]][[All,1]]]]&&DuplicateFreeQ[Flatten[AlgebraZeroS2aux[[listofDS1domainindices]][[All,2]]]];
(* This is true if none of the boundary domains contain one another *)
NotContainedS1[listofDS1domainindices_]:=AnyTrue[DeleteCases[Tuples[DpreS1typeD[[listofDS1domainindices]],2],v_/;v[[1]]==v[[2]]],SubsetQ@@#&]==False;
NotContainedS2[listofDS1domainindices_]:=AnyTrue[DeleteCases[Tuples[DpreS2typeD[[listofDS1domainindices]],2],v_/;v[[1]]==v[[2]]],SubsetQ@@#&]==False;
(* List of intersection points that the single boundary rectangles connect *)
Dpre3preS1connectinggens=Flatten[Position[ToVector[#,NR].B,v_/;v!=0]]&/@DpreS1typeD;
Dpre3preS2connectinggens=Flatten[Position[ToVector[#,NR].B,v_/;v!=0]]&/@DpreS2typeD;
(* If two such domains have a common vertex, then there are at least 4 intersection points on one betacurve, so this cannot be part of a domain connecting two generators *)
XYnotthesameS1[listofdomainindices_]:=DuplicateFreeQ[Flatten[Dpre3preS1connectinggens[[listofdomainindices]]]];
XYnotthesameS2[listofdomainindices_]:=DuplicateFreeQ[Flatten[Dpre3preS2connectinggens[[listofdomainindices]]]];
(* all domains obtained by combining boundary domains that do not contain one another or whose algebra element is zero  *)
RinseS1[list_,element_]:=Monitor[Join[list,Select[Map[Append[# ,element]&,list],(NotContainedS1[#]&&AlgebraZeroS1[#]&&XYnotthesameS1[#])&]],"Calculating DpreS1typeA: "<>ToString[element]<>"/"<>ToString[Length[DpreS1typeD]]];
RinseS2[list_,element_]:=Monitor[Join[list,Select[Map[Append[# ,element]&,list],(NotContainedS2[#]&&AlgebraZeroS2[#]&&XYnotthesameS2[#])&]],"Calculating DpreS2typeA: "<>ToString[element]<>"/"<>ToString[Length[DpreS2typeD]]];
If[TypeS1===TypeA,DpreS1typeApre=Drop[Fold[RinseS1,{{}},Range[1,Length[DpreS1typeD]]],1]];
If[TypeS2===TypeA,DpreS2typeApre=Drop[Fold[RinseS2,{{}},Range[1,Length[DpreS2typeD]]],1]];
(* the above, but the domain indices have been replaced by actual lists of regions *)
If[TypeS1===TypeA,DpreS1typeA=Flatten/@Map[DpreS1typeD[[#]]&,DpreS1typeApre,{2}]];
If[TypeS2===TypeA,DpreS2typeA=Flatten/@Map[DpreS2typeD[[#]]&,DpreS2typeApre,{2}]];
Print["There are ",If[TypeS1===TypeA,Length[DpreS1typeA],Length[DpreS1typeD]]," domains with boundary on S1, ",If[TypeS2===TypeA,Length[DpreS2typeA],Length[DpreS2typeD]]," on S2 and ",Length[domainsOfTrueDifferentials]," without any boundary."];
(* backup *)
DumpSave[BackupFilePath<>"_AfterDomains1.mx","Global`"];
Print[" << backup saved at: " ,BackupFilePath<>"_AfterDomains1.mx >>"];
];


Step3x2Domains:=Module[{},
(* prep for next step *)
S1ArcNumberingRepRuleRevStartpre1=Join[Flatten[Table[Table[{S1ArcNumbering[i,ii],S1Boundary[[i,ii]]},{ii,1,Length[S1Boundary[[i]]]}],{i,1,Length[S1Boundary]}],1],
Flatten[Table[Table[{S1ArcNumbering[i,ii]+1,S1Boundary[[i,ii]]},{ii,1,Length[S1Boundary[[i]]]}],{i,1,Length[S1Boundary]}],1]];S2ArcNumberingRepRuleRevStartpre1=Join[Flatten[Table[Table[{S2ArcNumbering[i,ii],S2Boundary[[i,ii]]},{ii,1,Length[S2Boundary[[i]]]}],{i,1,Length[S2Boundary]}],1],
Flatten[Table[Table[{S2ArcNumbering[i,ii]+1,S2Boundary[[i,ii]]},{ii,1,Length[S2Boundary[[i]]]}],{i,1,Length[S2Boundary]}],1]];
(* list[[i]]= list of boundary region indices adjacent to level i of arc diagram *)
S1ArcNumberingRepRuleRevStart=Fold[Function[{table,v},Module[{t=table},t[[v[[1]]]]=Append[t[[v[[1]]]],v[[2]]];t]],ConstantArray[{},2*Length[ArcDiagram1Matchings]],S1ArcNumberingRepRuleRevStartpre1];
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"S2ArcNumberingRepRuleRevStart", "=", 
RowBox[{"{", "}"}]}], 
RowBox[{"S2Boundary", "===", 
RowBox[{"{", "}"}]}]},
{
RowBox[{"S2ArcNumberingRepRuleRevStart", "=", 
RowBox[{"Fold", "[", 
RowBox[{
RowBox[{"Function", "[", 
RowBox[{
RowBox[{"{", 
RowBox[{"table", ",", "v"}], "}"}], ",", 
RowBox[{"Module", "[", 
RowBox[{
RowBox[{"{", 
RowBox[{"t", "=", "table"}], "}"}], ",", 
RowBox[{
RowBox[{
RowBox[{"t", "[", 
RowBox[{"[", 
RowBox[{"v", "[", 
RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "=", 
RowBox[{"Append", "[", 
RowBox[{
RowBox[{"t", "[", 
RowBox[{"[", 
RowBox[{"v", "[", 
RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
RowBox[{"v", "[", 
RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", "t"}]}], "]"}]}], "]"}], ",", 
RowBox[{"ConstantArray", "[", 
RowBox[{
RowBox[{"{", "}"}], ",", 
RowBox[{"2", "*", 
RowBox[{"Length", "[", "ArcDiagram2Matchings", "]"}]}]}], "]"}], ",", "S2ArcNumberingRepRuleRevStartpre1"}], "]"}]}], "\[Placeholder]"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(* Algebra elements for type A *)
If[TypeS1===TypeA,DpreS1typeAalg=Flatten[Sort[#]]&/@Map[DpreS1typeDalg[[#]]&,DpreS1typeApre,{2}]];
If[TypeS2===TypeA,DpreS2typeAalg=Flatten[Sort[#]]&/@Map[DpreS2typeDalg[[#]]&,DpreS2typeApre,{2}]];
DpreTrueDiffsalg=ConstantArray[1,Length[domainsOfTrueDifferentials]];
(* list of starting levels of algebra elements corresponding to single boundary rectangles *)
Dpre3preS1Start=DpreS1typeDalg[[All,1]];
Dpre3preS2Start=DpreS2typeDalg[[All,1]];
(* List of adjacent regions of those starting points (still only for single boundary rectangles) *)
DpreS1typeDAdjRegToStarts=Dpre3preS1Start/.Table[i->S1ArcNumberingRepRuleRevStart[[i]],{i,1,Length[S1ArcNumberingRepRuleRevStart]}];
DpreS2typeDAdjRegToStarts=Dpre3preS2Start/.Table[i->S2ArcNumberingRepRuleRevStart[[i]],{i,1,Length[S2ArcNumberingRepRuleRevStart]}];
(* now do it for all type A domains, list[[i]]=List of adjacent regions of starts of domain with index i *)
If[TypeS1===TypeA,DpreS1typeAAdjRegToStarts=Flatten/@Map[DpreS1typeDAdjRegToStarts[[#]]&,DpreS1typeApre,{2}]];
If[TypeS2===TypeA,DpreS2typeAAdjRegToStarts=Flatten/@Map[DpreS2typeDAdjRegToStarts[[#]]&,DpreS2typeApre,{2}]];
(* generate empty list for true differentials *)
DpreTrueDiffsAdjRegToStarts=ConstantArray[{},Length[domainsOfTrueDifferentials]];
(* Lists for generation of algebra elements; entries are either 1, denoting an honest differential, or a list of moving strands to which S1Reeb can be applied. If a domain touches the boundary (and if so: which) is not recorded; this can be deduced later from the position in the list  *)
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"AllDomainsAlg", "=", 
RowBox[{"Join", "[", 
RowBox[{"DpreTrueDiffsalg", ",", "DpreS1typeDalg", ",", "DpreS2typeDalg"}], "]"}]}], 
RowBox[{
RowBox[{"TypeS1", "==", "TypeD"}], "&&", 
RowBox[{"TypeS2", "==", "TypeD"}]}]},
{
RowBox[{"AllDomainsAlg", "=", 
RowBox[{"Join", "[", 
RowBox[{"DpreTrueDiffsalg", ",", "DpreS1typeAalg", ",", "DpreS2typeDalg"}], "]"}]}], 
RowBox[{
RowBox[{"TypeS1", "==", "TypeA"}], "&&", 
RowBox[{"TypeS2", "==", "TypeD"}]}]},
{
RowBox[{"AllDomainsAlg", "=", 
RowBox[{"Join", "[", 
RowBox[{"DpreTrueDiffsalg", ",", "DpreS1typeDalg", ",", "DpreS2typeAalg"}], "]"}]}], 
RowBox[{
RowBox[{"TypeS1", "==", "TypeD"}], "&&", 
RowBox[{"TypeS2", "==", "TypeA"}]}]},
{
RowBox[{"AllDomainsAlg", "=", 
RowBox[{"Join", "[", 
RowBox[{"DpreTrueDiffsalg", ",", "DpreS1typeAalg", ",", "DpreS2typeAalg"}], "]"}]}], 
RowBox[{
RowBox[{"TypeS1", "==", "TypeA"}], "&&", 
RowBox[{"TypeS2", "==", "TypeA"}]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"AllDomainsAdjRegToStarts", "=", 
RowBox[{"Join", "[", 
RowBox[{"DpreTrueDiffsAdjRegToStarts", ",", "DpreS1typeDAdjRegToStarts", ",", "DpreS2typeDAdjRegToStarts"}], "]"}]}], 
RowBox[{
RowBox[{"TypeS1", "==", "TypeD"}], "&&", 
RowBox[{"TypeS2", "==", "TypeD"}]}]},
{
RowBox[{"AllDomainsAdjRegToStarts", "=", 
RowBox[{"Join", "[", 
RowBox[{"DpreTrueDiffsAdjRegToStarts", ",", "DpreS1typeAAdjRegToStarts", ",", "DpreS2typeDAdjRegToStarts"}], "]"}]}], 
RowBox[{
RowBox[{"TypeS1", "==", "TypeA"}], "&&", 
RowBox[{"TypeS2", "==", "TypeD"}]}]},
{
RowBox[{"AllDomainsAdjRegToStarts", "=", 
RowBox[{"Join", "[", 
RowBox[{"DpreTrueDiffsAdjRegToStarts", ",", "DpreS1typeDAdjRegToStarts", ",", "DpreS2typeAAdjRegToStarts"}], "]"}]}], 
RowBox[{
RowBox[{"TypeS1", "==", "TypeD"}], "&&", 
RowBox[{"TypeS2", "==", "TypeA"}]}]},
{
RowBox[{"AllDomainsAdjRegToStarts", "=", 
RowBox[{"Join", "[", 
RowBox[{"DpreTrueDiffsAdjRegToStarts", ",", "DpreS1typeAAdjRegToStarts", ",", "DpreS2typeAAdjRegToStarts"}], "]"}]}], 
RowBox[{
RowBox[{"TypeS1", "==", "TypeA"}], "&&", 
RowBox[{"TypeS2", "==", "TypeA"}]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"AllDomains", "=", 
RowBox[{"Join", "[", 
RowBox[{"domainsOfTrueDifferentials", ",", "DpreS1typeD", ",", "DpreS2typeD"}], "]"}]}], 
RowBox[{
RowBox[{"TypeS1", "==", "TypeD"}], "&&", 
RowBox[{"TypeS2", "==", "TypeD"}]}]},
{
RowBox[{"AllDomains", "=", 
RowBox[{"Join", "[", 
RowBox[{"domainsOfTrueDifferentials", ",", "DpreS1typeA", ",", "DpreS2typeD"}], "]"}]}], 
RowBox[{
RowBox[{"TypeS1", "==", "TypeA"}], "&&", 
RowBox[{"TypeS2", "==", "TypeD"}]}]},
{
RowBox[{"AllDomains", "=", 
RowBox[{"Join", "[", 
RowBox[{"domainsOfTrueDifferentials", ",", "DpreS1typeD", ",", "DpreS2typeA"}], "]"}]}], 
RowBox[{
RowBox[{"TypeS1", "==", "TypeD"}], "&&", 
RowBox[{"TypeS2", "==", "TypeA"}]}]},
{
RowBox[{"AllDomains", "=", 
RowBox[{"Join", "[", 
RowBox[{"domainsOfTrueDifferentials", ",", "DpreS1typeA", ",", "DpreS2typeA"}], "]"}]}], 
RowBox[{
RowBox[{"TypeS1", "==", "TypeA"}], "&&", 
RowBox[{"TypeS2", "==", "TypeA"}]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(*Print["Checking that lengths of AllDomains, AllDomainsAlg and AllDomainsAdjRegToStarts are the same: ",If[Length[AllDomains]\[Equal]Length[AllDomainsAdjRegToStarts]&&Length[AllDomains]\[Equal]Length[AllDomainsAlg],"ok","ERROR! "<>ToString[ Length/@{AllDomains,AllDomainsAdjRegToStarts,AllDomainsAlg}] ]];*)
(* Now each domain has an index and we only refer to the domains by their indices *)
(* List of Euler numbers of all domains *)
EulerNumber4=Parallelize[If[Intersection[RegionsBigons,#]=={},0,2]&/@AllDomains];
(* multiplicities at generator intersection points *)
NxOrYCorners4[domainindex_,generatorindex_]:=ToVector[AllDomains[[domainindex]],NR].AbsB.ToVector[generators[[generatorindex]],NI];
(* length of partitions for S1 and S2; since we do not have any domains withboundary along both S1 and S2, this is 1 if there is any boundary and 0 otherwise *)
NRhos4=Parallelize[If[Intersection[DBoundaryRegions,#]=={},0,4]&/@AllDomains];
(* \[Iota](\[Rho]) *)
IotaRho4=Parallelize[(2*
(ToVector[AllDomainsAdjRegToStarts[[#]],NR].ToVector[AllDomains[[#]],NR])&/@Range[1,Length[AllDomains]])];
EulerNRhosIotaRho4=EulerNumber4+NRhos4-IotaRho4;
(* Add all three components above together *)
Index[domainindex_,xindex_,yindex_]:=NxOrYCorners4[domainindex,xindex]+NxOrYCorners4[domainindex,yindex]+EulerNRhosIotaRho4[[domainindex]];
Print["Computed indices for domains."];
(* Compute starting and ending intersection points of all domains *)
xpreForAllDomains=Parallelize[Flatten[Position[ToVector[AllDomains[[#]],NR].B,1]]&/@Range[1,Length[AllDomains]]];
Print["Computed starting intersection points of domains."];
ypreForAllDomains=Parallelize[Flatten[Position[ToVector[AllDomains[[#]],NR].B,-1]]&/@Range[1,Length[AllDomains]]];
(* Find all starting generators of domains; this can take quite a while *)
Print[Now];
Print["There are "<>ToString[Length[xpreForAllDomains]]<>" domains that I need to look at."];
xForAllDomainsF[c_]:={c[[1]],#}&/@Flatten[Position[generators,_List?(SubsetQ[#,c[[2]]]&),1]];
xForAllDomains=ParallelMap[xForAllDomainsF,Transpose[{Range[Length[xpreForAllDomains]],xpreForAllDomains}]];
Print["Computed starting generators for all domains."];
Print[Now];
(* rearrange xForAllDomains, so that it is now a list with list[[xindex]]=list of domains with starting generator xindex *)
PrintTemporary["Sorting domains by starting generators..."];DomainsForX=ToExpression/@SparseArray[#[[1,2]]->ToString[#[[All,1]]]&/@GatherBy[Flatten[xForAllDomains,1],Last],{Length[generators]},"{}"];
(* Given domain and starting generator, find end generator *)
yFromDomainAndX[domainindex_,xindex_]:=If[#=={},0,#[[1,1]]]&@Position[generators,SortBy[Join[Complement[generators[[xindex]],xpreForAllDomains[[domainindex]]],ypreForAllDomains[[domainindex]]],WhichBetaQ]]
(* Note: there is at most one domain connecting two generators (nice diagrams are totally admissible) 
We build a matrix from DomainsForX, by essentially replacing the list of domains for each xindex by a vector with vector[[yindex]]=domain connecting xindex and yindex with the correct index.
So the columns in StructureMapsDomains corrspond to x's, because we transpose.
*)
];


Step3x3Domains:=Module[{},
(* Compute Structure Maps as a Sparse Array *)
Print[Now];
Print["Calculation of the structure map. There are "<>ToString[Length[DomainsForX]]<>" generators."];
StructureMapsDomainsSparseArrayRules=Flatten[Parallelize@MapIndexed[
Apply[
Function[
{domainindex,yindex},
{yindex,#2[[1]]}-> If[Index[domainindex,#2[[1]],yindex]==4,domainindex,0]
],
Select[
Function[{domainindex},{domainindex,yFromDomainAndX[domainindex,#2[[1]]]}]/@#1,Function[{pair},pair[[2]]!=0]
],
1
]&,
DomainsForX]];
Print[If[DuplicateFreeQ[StructureMapsDomainsSparseArrayRules[[All,1]]],"Good: There are no multiple labels in the structure!","Problem: There are multiple labels on the same arrow! The definition of StructureMapsDomainsSparse in the next line assumes this never happens."]];
StructureMapsDomainsSparse=SparseArray[StructureMapsDomainsSparseArrayRules,{Length[generators],Length[generators]},0];
Print[Now];
];


Step3x4Domains:=Module[{},
(* Find those domains that contribute to structure map *)
AllRelDomainIndices=Complement[Sort[DeleteDuplicates[Flatten[StructureMapsDomainsSparse]]],{0}];
(* Replace domain Indices by new (relevant) domain indices in AllRelDomainIndices *)
DomainIndicesToRelOnes[v_]:=If[v==0,0,Position[AllRelDomainIndices,v][[1,1]]];
StructureMapsRelDomains=Map[DomainIndicesToRelOnes,StructureMapsDomainsSparse,{2}];
(* update various list of (now relevant) domains *)
AllRelDomains=Part[AllDomains,AllRelDomainIndices];
NRelHonestDiffs=Count[AllRelDomainIndices,v_/;v<=Length[DpreTrueDiffsalg]];
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{
RowBox[{"NRelHonestAndS1Diffs", "=", 
RowBox[{"Count", "[", 
RowBox[{"AllRelDomainIndices", ",", 
RowBox[{"v_", "/;", 
RowBox[{"v", "<=", 
RowBox[{
RowBox[{"Length", "[", "DpreTrueDiffsalg", "]"}], "+", 
RowBox[{"Length", "[", "DpreS1typeDalg", "]"}]}]}]}]}], "]"}]}], ";"}], 
RowBox[{"TypeS1", "==", "TypeD"}]},
{
RowBox[{
RowBox[{"NRelHonestAndS1Diffs", "=", 
RowBox[{"Count", "[", 
RowBox[{"AllRelDomainIndices", ",", 
RowBox[{"v_", "/;", 
RowBox[{"v", "<=", 
RowBox[{
RowBox[{"Length", "[", "DpreTrueDiffsalg", "]"}], "+", 
RowBox[{"Length", "[", "DpreS1typeAalg", "]"}]}]}]}]}], "]"}]}], ";"}], 
RowBox[{"TypeS1", "==", "TypeA"}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
AllRelDomainsAlg=Part[AllDomainsAlg,AllRelDomainIndices];
(* Feedback *)
Print["There are ",Length[AllRelDomainIndices]," domains that contribute to the structure maps."];
Print["There are ",NRelHonestDiffs," domains that contribute an honest differential to the structure maps, e.g. \n",{AllRelDomains[[1;;Min[15,NRelHonestDiffs]]]}//MatrixForm];
Print["There are ",NRelHonestAndS1Diffs-NRelHonestDiffs," domains that contribute an S1 algebra element to the structure maps, e.g. \n",{Join[{"Regions"},AllRelDomains[[NRelHonestDiffs+1;;Min[NRelHonestDiffs+7,NRelHonestAndS1Diffs]]]],Join[{"moving strands"},AllRelDomainsAlg[[NRelHonestDiffs+1;;Min[NRelHonestDiffs+7,NRelHonestAndS1Diffs]]]]}//MatrixForm];
Print["There are ",Length[AllRelDomainIndices]-NRelHonestAndS1Diffs," domains that contribute an S2 algebra element to the structure maps, e.g. \n",{Join[{"Regions"},AllRelDomains[[NRelHonestAndS1Diffs+1;;Min[NRelHonestAndS1Diffs+7,Length[AllRelDomains]]]]],Join[{"moving strands"},AllRelDomainsAlg[[NRelHonestAndS1Diffs+1;;Min[NRelHonestAndS1Diffs+7,Length[AllRelDomains]]]]]}//MatrixForm];
(* Find all relevant moving strands for each algebra *)
S1AllRelMovingStrands=Sort[DeleteDuplicates[AllRelDomainsAlg[[NRelHonestDiffs+1;;NRelHonestAndS1Diffs]]]];
S2AllRelMovingStrands=Sort[DeleteDuplicates[AllRelDomainsAlg[[NRelHonestAndS1Diffs+1;;]]]];
(* For each boundary domain, find the index of the corresponding moving strands *)
S1AllRelDomainsAlg=Parallelize[Position[S1AllRelMovingStrands,#][[1,1]]&/@AllRelDomainsAlg[[NRelHonestDiffs+1;;NRelHonestAndS1Diffs]]];
S2AllRelDomainsAlg=Parallelize[Position[S2AllRelMovingStrands,#][[1,1]]&/@AllRelDomainsAlg[[NRelHonestAndS1Diffs+1;;]]];
(* Same as above, but we have applied S1Reeb to it *)
S1AllRelMovingStrandsReeb=Parallelize[(S1Reeb@@#)&/@S1AllRelMovingStrands];
S2AllRelMovingStrandsReeb=Parallelize[(S2Reeb@@#)&/@S2AllRelMovingStrands];
Print["Note: If this calculation gives an error message 'Part 1 of {} does not exist', there are some algebra elements generated by domains, that do not show up in the glueing algebra. This should not happen. If it does, check your algebra input data."];
(* S1AlgebraTable[[end,start]] gives list of algebra elements going from idempotent with index start to idempotent with index end *)
S1RelAlgebraTablePre=Parallelize[Table[Table[If[#==={},0,Position[S1AlgebraBasis, Sort[#]][[1,1]]]&/@(Function[{c},S1PreAndPostMultiplyWithIdempotents[startingIdempotent,c,endingIdempotent]]/@S1AllRelMovingStrandsReeb),{startingIdempotent, 1,Length[S1IdempotentsAArcs]}],{endingIdempotent, 1,Length[S1IdempotentsAArcs]}]];
(* This table gives at Position [[PostMultIdemIndex,PreMultIdemIndex,i]] the algebra index of the basic algebra element which is the result of multiplying a moving strands algebra element of index i with the idempotents *)
(* Add brackets {...} if it is type A *)
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"S1RelAlgebraTable", "=", 
RowBox[{"Map", "[", 
RowBox[{
RowBox[{
RowBox[{"{", "#", "}"}], "&"}], ",", "S1RelAlgebraTablePre", ",", 
RowBox[{"{", "3", "}"}]}], "]"}]}], 
RowBox[{"TypeS1", "==", "TypeA"}]},
{
RowBox[{"S1RelAlgebraTable", "=", "S1RelAlgebraTablePre"}], 
RowBox[{"TypeS1", "==", "TypeD"}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(* Feedback *)
Print[If[MemberQ[Total[S1RelAlgebraTablePre,2],0],"Some domains for S1 cannot contribute. Probably, something is WRONG!","OK. All domains for S1 can contribute."]];
(* S2AlgebraTable[[end,start]] gives list of algebra elements going from idempotent with index start to idempotent with index end *)
S2RelAlgebraTablePre=Parallelize[Table[Table[If[#==={},0,Position[S2AlgebraBasis, Sort[#]][[1,1]]]&/@(Function[{c},S2PreAndPostMultiplyWithIdempotents[startingIdempotent,c,endingIdempotent]]/@S2AllRelMovingStrandsReeb),{startingIdempotent, 1,Length[S2IdempotentsAArcs]}],{endingIdempotent, 1,Length[S2IdempotentsAArcs]}]];
(* Add brackets {...} if it is type A *)
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"S2RelAlgebraTable", "=", 
RowBox[{"Map", "[", 
RowBox[{
RowBox[{
RowBox[{"{", "#", "}"}], "&"}], ",", "S2RelAlgebraTablePre", ",", 
RowBox[{"{", "3", "}"}]}], "]"}]}], 
RowBox[{"TypeS2", "==", "TypeA"}]},
{
RowBox[{"S2RelAlgebraTable", "=", "S2RelAlgebraTablePre"}], 
RowBox[{"TypeS2", "==", "TypeD"}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(* Feedback *)
Print[If[MemberQ[Total[S2RelAlgebraTablePre,2],0],"Some domains for S2 cannot contribute. Probably, something is WRONG!","OK. All domains for S2 can contribute."]];
(* Finally, putting things together:
Replace each entry (=domain index) in StructureMapsDomains by 
\[Piecewise]	{}	no arrow
{idem,idem}	honest diff
{algebra,idem}	diff with boundary on S1
{idem,algebra}	diff with boundary on S2

;
*)
StructureMapsAux1Sparse[startgen_,RelDomainIndex_,endgen_]:=
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{"0", 
RowBox[{"RelDomainIndex", "==", "0"}]},
{
RowBox[{"ToString", "[", 
RowBox[{
RowBox[{"{", 
RowBox[{"{", 
RowBox[{
RowBox[{"S1IdemForGen", "[", 
RowBox[{"[", "startgen", "]"}], "]"}], ",", 
RowBox[{"S2IdemForGen", "[", 
RowBox[{"[", "startgen", "]"}], "]"}]}], "}"}], "}"}], ",", 
RowBox[{"FormatType", "->", "StandardForm"}]}], "]"}], 
RowBox[{"1", "<=", "RelDomainIndex", "<=", "NRelHonestDiffs"}]},
{
RowBox[{
RowBox[{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"#", "===", "0"}], ",", "0", ",", 
RowBox[{"ToString", "[", 
RowBox[{
RowBox[{"{", 
RowBox[{"{", 
RowBox[{"#", ",", 
RowBox[{"S2IdemForGen", "[", 
RowBox[{"[", "startgen", "]"}], "]"}]}], "}"}], "}"}], ",", 
RowBox[{"FormatType", "->", "StandardForm"}]}], "]"}]}], "]"}], "&"}], "@", 
RowBox[{"S1RelAlgebraTable", "[", 
RowBox[{"[", 
RowBox[{
RowBox[{"S1IdemForGen", "[", 
RowBox[{"[", "endgen", "]"}], "]"}], ",", 
RowBox[{"S1IdemForGen", "[", 
RowBox[{"[", "startgen", "]"}], "]"}], ",", 
RowBox[{"S1AllRelDomainsAlg", "[", 
RowBox[{"[", 
RowBox[{"RelDomainIndex", "-", "NRelHonestDiffs"}], "]"}], "]"}]}], "]"}], "]"}]}], 
RowBox[{
RowBox[{"NRelHonestDiffs", "+", "1"}], "<=", "RelDomainIndex", "<=", "NRelHonestAndS1Diffs"}]},
{
RowBox[{
RowBox[{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"#", "===", "0"}], ",", "0", ",", 
RowBox[{"ToString", "[", 
RowBox[{
RowBox[{"{", 
RowBox[{"{", 
RowBox[{
RowBox[{"S1IdemForGen", "[", 
RowBox[{"[", "startgen", "]"}], "]"}], ",", "#"}], "}"}], "}"}], ",", 
RowBox[{"FormatType", "->", "StandardForm"}]}], "]"}]}], "]"}], "&"}], "@", 
RowBox[{"S2RelAlgebraTable", "[", 
RowBox[{"[", 
RowBox[{
RowBox[{"S2IdemForGen", "[", 
RowBox[{"[", "endgen", "]"}], "]"}], ",", 
RowBox[{"S2IdemForGen", "[", 
RowBox[{"[", "startgen", "]"}], "]"}], ",", 
RowBox[{"S2AllRelDomainsAlg", "[", 
RowBox[{"[", 
RowBox[{"RelDomainIndex", "-", "NRelHonestAndS1Diffs"}], "]"}], "]"}]}], "]"}], "]"}]}], 
RowBox[{
RowBox[{"NRelHonestAndS1Diffs", "+", "1"}], "<=", "RelDomainIndex"}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
Print[Now];
Print["Calculation of StructureMapsSparse."];
(* StructureMaps without identity action for type A sides *)
StructureMapsSparseWO1=SparseArray[(#[[1]]->StructureMapsAux1Sparse[#[[1,2]],#[[2]],#[[1,1]]])&/@ArrayRules[StructureMapsRelDomains],{Length[generators],Length[generators]},0];
Print[Now];
GenIndexFromNewIndex[sublist_,index_,target_:generators]:=Position[target,sublist[[index]]][[1,1]];
GenIndexFromNewIndex::usage="GenIndexFromNewIndex[sublist_,index_] finds the index of a generator in 'generators', given an index of a generator in a sublist of generatorsit. An optional parameter specifies the target index list, default is 'generators'.";
(* Add identity action for type A sides; this code is for graphical representation after cancellation *)
S1Action[genlist_]:=Table[Table[If[i==ii,{{{S1IdemForGenQ[genlist[[ii]]]},S2IdemForGenQ[genlist[[ii]]]}},{}],{ii,1,Length[genlist]}],{i,1,Length[genlist]}];
S2Action[genlist_]:=Table[Table[If[i==ii,{{S1IdemForGenQ[genlist[[ii]]],{S2IdemForGenQ[genlist[[ii]]]}}},{}],{ii,1,Length[genlist]}],{i,1,Length[genlist]}];
AddS1S2Action[genlist_]:=Module[
{S1Component,S2Component,l=Length[genlist]},\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"S1Component", "=", 
RowBox[{"S1Action", "[", "genlist", "]"}]}], 
RowBox[{"TypeS1", "===", "TypeA"}]},
{
RowBox[{"S1Component", "=", 
RowBox[{"ConstantArray", "[", 
RowBox[{
RowBox[{"{", "}"}], ",", 
RowBox[{"{", 
RowBox[{"l", ",", "l"}], "}"}]}], "]"}]}], 
RowBox[{"TypeS1", "===", "TypeD"}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"S2Component", "=", 
RowBox[{"S2Action", "[", "genlist", "]"}]}], 
RowBox[{
RowBox[{"TypeS2", "===", "TypeA"}], "&&", 
RowBox[{"S2Boundary", "=!=", 
RowBox[{"{", "}"}]}]}]},
{
RowBox[{"S2Component", "=", 
RowBox[{"ConstantArray", "[", 
RowBox[{
RowBox[{"{", "}"}], ",", 
RowBox[{"{", 
RowBox[{"l", ",", "l"}], "}"}]}], "]"}]}], "\[Placeholder]"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
MapThread[AlgAA,{S1Component,S2Component},2]
];
(* Add identity action for type A sides *)
S1ActionList=SparseArray[Band[{1,1}]->Parallelize[ToString[{{{S1IdemForGenQ[#]},S2IdemForGenQ[#]}}]&/@Range[Length[generators]]],{Length[generators],Length[generators]},0];
S2ActionList=SparseArray[Band[{1,1}]->Parallelize[ToString[{{S1IdemForGenQ[#],{S2IdemForGenQ[#]}}}]&/@Range[Length[generators]]],{Length[generators],Length[generators]},0];
AddS1S2ActionSparse=Module[
{S1Component,S2Component,l=Length[generators]},\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"S1Component", "=", "S1ActionList"}], 
RowBox[{"TypeS1", "===", "TypeA"}]},
{
RowBox[{"S1Component", "=", 
RowBox[{"SparseArray", "[", 
RowBox[{
RowBox[{"{", "}"}], ",", 
RowBox[{"{", 
RowBox[{"l", ",", "l"}], "}"}], ",", "0"}], "]"}]}], 
RowBox[{"TypeS1", "===", "TypeD"}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"S2Component", "=", "S2ActionList"}], 
RowBox[{
RowBox[{"TypeS2", "===", "TypeA"}], "&&", 
RowBox[{"S2Boundary", "=!=", 
RowBox[{"{", "}"}]}]}]},
{
RowBox[{"S2Component", "=", 
RowBox[{"SparseArray", "[", 
RowBox[{
RowBox[{"{", "}"}], ",", 
RowBox[{"{", 
RowBox[{"l", ",", "l"}], "}"}], ",", "0"}], "]"}]}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
Map[AlgAASparse,S1Component+S2Component,{2}]
];
PrintTemporary["Calculating identity actions..."];
StructureMapsSparse=Map[AlgAASparse,StructureMapsSparseWO1+AddS1S2ActionSparse,{2}];
(* Feedback *)
Print["This is what the upper left corner of 'StructureMapsWith1Action' looks like:\n",MatrixForm[StructureMapsSparse[[1;;Min[10,Length[generators]],1;;Min[10,Length[generators]]]]]];
(* Feedback function, gives list of all arrows starting at given generatorindex *)
ToStringMS[string_]:=StringReplace[ToString[string],{" "->"",","->"|","}"->")","{"->"("}];
SparsePosition[mat_,position_]:=Flatten[Drop[ArrayRules[Part[mat,##]&@@position][[All,1]],-1]];
SparseNiceFindAllArrowsStartingAt[xindex_]:=If[StructureMapsRelDomains[[All,xindex]]==ConstantArray[0,Length[generators]],Print["No arrows starting at generator "<>ToStringMS[xindex]<>"="<>ToStringMS[generators[[xindex]]]<>"."],Print@@Join[{"From "<>ToStringMS[xindex]<>"="<>ToStringMS[generators[[xindex]]]<>"      {regions} = Relevant Domain Index (Old Index)"},"\n To  "<>ToStringMS[#]<>"="<>ToStringMS[generators[[#]]]<>" via "<>ToStringMS[AllDomains[[StructureMapsDomainsSparse[[#,xindex]]]]]<>" = "<>ToStringMS[StructureMapsRelDomains[[#,xindex]]]<>" ("<>ToStringMS[StructureMapsDomainsSparse[[#,xindex]]]<>"), label ="<>ToStringMS[StructureMapsSparseWO1[[#,xindex]]]&/@SparsePosition[StructureMapsRelDomains,{All,xindex}]]];
SparseNiceFindAllArrowsEndingAt[yindex_]:=If[StructureMapsRelDomains[[yindex]]==ConstantArray[0,Length[generators]],Print["No arrows starting at generator "<>ToStringMS[yindex]<>"="<>ToStringMS[generators[[yindex]]]<>"."],Print@@Join[{"From "<>ToStringMS[yindex]<>"="<>ToStringMS[generators[[yindex]]]<>"      {regions} = Relevant Domain Index (Old Index)"},("\n From "<>ToStringMS[#]<>"="<>ToStringMS[generators[[#]]]<>" via "<>ToStringMS[AllDomains[[StructureMapsDomainsSparse[[yindex,#]]]]]<>" = "<>ToStringMS[StructureMapsRelDomains[[yindex,#]]]<>" ("<>ToStringMS[StructureMapsDomainsSparse[[yindex,#]]]<>"), label ="<>ToStringMS[StructureMapsSparseWO1[[yindex,#]]])&/@SparsePosition[StructureMapsRelDomains,{yindex,All}]]];
(* backup *)
DumpSave[BackupFilePath<>"_BeforeCancellation.mx","Global`"];
Print[" << backup saved at: " ,BackupFilePath<>"_BeforeCancellation.mx >>"];
];


Step4CancellationPreparation:=Module[{},
(* Find out if an algebra element (elementary label) represents an idempotent *)
IdentityAlgQ[v_]:=If[IntegerQ[v[[1]]]&&IntegerQ[v[[2]]],v[[1]]<=NS1Idem&&v[[2]]<=NS2Idem,False];
(* Find "identity" labels *)
IdentityQString[v_]:=IdentityQString[v]=If[IntegerQ[v],False,If[Length[#]==1,#[[1,1]]<=NS1Idem&&#[[1,2]]<=NS2Idem,False]&@ToExpression[v]];
(* cancellation function *)
CancellationSparse::usage="Cancellation[StructureMaps,generators] computes the complex obtained from StructureMaps by doing certain cancellations. 'genset' is the set of generators underlying 'StructureMaps'. 
The way cancellations are carried out can be affected by an optional third parameter, which takes one of the following values:
1) 0; this is the default and means that in each iteration, only a cancellation from second generator to the first will be carried out (if possible). 
2) 1, or in fact any other integer; In this case, any identity morphism will be cancelled (if possible).
3) list of generator pairs {endgen,startgen}. Those cancellations will be performed if possible. Cancellation will stop at the first instance the conditions for cancellation are not satisfied. The indices here are those corresponding to 'genset'";
CancellationSparse0[StructureMaps_,genset_,genstocancelInput_]:=Module[{
MMit=StructureMaps,(* MMit[[y,x]], MMit[[All,i]]= column i *)
generatorsit=genset,
genstocancel=genstocancelInput,
diff2=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{"{", 
RowBox[{"1", ",", "2"}], "}"}], "}"}], 
RowBox[{"genstocancelInput", "==", "0"}]},
{
RowBox[{
RowBox[{"Cases", "[", 
RowBox[{
RowBox[{"ArrayRules", "[", "StructureMaps", "]"}], ",", 
RowBox[{"v_", "/;", 
RowBox[{"IdentityQString", "[", 
RowBox[{"v", "[", 
RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], "]"}], "[", 
RowBox[{"[", 
RowBox[{"All", ",", "1"}], "]"}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False], 
RowBox[{"IntegerQ", "[", "genstocancelInput", "]"}]},
{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"genstocancelInput", "===", 
RowBox[{"{", "}"}]}], ",", 
RowBox[{"{", "}"}], ",", 
RowBox[{"{", 
RowBox[{"genstocancelInput", "[", 
RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\),(* diff2: positions of honest differentials in MMtit*)
it=0,(* iterator counting the number of cancellations *)
coorit=1,(* iterator testing all positions *)
coorcond=0,(* flag. 1: generator pair at current coor can be cancelled; 0: we need to look further, so coorit=coorit+1 *)
coorexit=0,(* flag. 0: there are still untested generator pairs; 1: none of the generator pairs can be cancelled *)
cooritmax=0,(* auxiliary variable for flag coorexit *)
vb={},
vc={},
coor={1,2},
RemainingGenRange=Range[3,Length[StructureMaps]],
Output={{},{},{}},
LOGcancelledgenerators={}(* list of all cancelled generatorpairs {{enditerindex,startiterindex},{endgensetindex,startgensetindex}}; iterindex means the index of the generator in the iteration step in which it is cancelled. gensetindex menas its index in 'genset'. *)
},
If[Length[StructureMaps]!=Length[genset],Print["USER ERROR: Generator set cannot belong to the structure maps!"],
If[If[IntegerQ[genstocancelInput],False,(DuplicateFreeQ[Flatten[genstocancelInput]]&&SubsetQ[Range[1,Length[genset]],Flatten[genstocancelInput]])==False],Print["USER ERROR: Check you generator pairs you want cancelled!"],
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond==0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[coor[[1]],RemainingGenRange]]; (* image of x *)
vb=MMit[[RemainingGenRange,coor[[2]]]];  (* "preimage" of y *)
If[IdentityQString[MMit[[coor[[1]],coor[[2]]]]]&&MMit[[coor[[1]],coor[[1]]]]==MMit[[coor[[2]],coor[[2]]]],coorcond=1,coorcond=0];
coorit=coorit+1
];
If[coorcond==0,coorexit=1;Print["No Cancellation possible."],
(* feedback *)
Print[TimeObject[Now]];
(* cancellation iteration *)
Monitor[
While[If[genstocancelInput==0,
diff2=!={}&&coorexit==0&&Length[generatorsit]>Length[SurvivingGeneratorsAfterFirstCancellation],
diff2=!={}&&coorexit==0],
(* In case of a prescribed list of cancellation pairs, removing the next pair to be cancelled and shifting the indices *)
If[IntegerQ[genstocancel]==False,genstocancel=Map[GenIndexFromNewIndex[generatorsit,#,generatorsit[[RemainingGenRange]]]&,Drop[genstocancel,1],{2}]];
(* record which generators are cancelled in this iteration *)
LOGcancelledgenerators=Append[LOGcancelledgenerators,{coor,{GenIndexFromNewIndex[generatorsit,coor[[1]],genset],GenIndexFromNewIndex[generatorsit,coor[[2]],genset]}}];
(* Adding contribution from cancelled pair to remaining morphisms *)

MMit=Map[AlgAASparse,MMit[[RemainingGenRange,RemainingGenRange]]+Transpose[Outer[ArrowCompString,vc,vb,1,1]],{2}];
(* cancelling generators *)
generatorsit=generatorsit[[RemainingGenRange]];
(* find new generator pairs *)
diff2=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{"{", 
RowBox[{"1", ",", "2"}], "}"}], "}"}], 
RowBox[{"genstocancelInput", "==", "0"}]},
{
RowBox[{
RowBox[{"Cases", "[", 
RowBox[{
RowBox[{"ArrayRules", "[", "MMit", "]"}], ",", 
RowBox[{"v_", "/;", 
RowBox[{"IdentityQString", "[", 
RowBox[{"v", "[", 
RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], "]"}], "[", 
RowBox[{"[", 
RowBox[{"All", ",", "1"}], "]"}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False], 
RowBox[{"IntegerQ", "[", "genstocancelInput", "]"}]},
{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"genstocancel", "==", 
RowBox[{"{", "}"}]}], ",", 
RowBox[{"{", "}"}], ",", 
RowBox[{"{", 
RowBox[{"genstocancel", "[", 
RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);(* Reset the generator pair iterator *)
coorit=1;
(* Reset flag *)
coorcond=0;
(* Reset auxiliary variable for flag coorexit *)
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond==0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[coor[[1]],RemainingGenRange]]; (* image of x *)
vb=MMit[[RemainingGenRange,coor[[2]]]];  (* "preimage" of y *)
If[IdentityQString[MMit[[coor[[1]],coor[[2]]]]]&&MMit[[coor[[1]],coor[[1]]]]==MMit[[coor[[2]],coor[[2]]]],coorcond=1,coorcond=0];
coorit=coorit+1;
];
If[coorcond==0,coorexit=1];
it=it+1;]
,"Iteration: "<>ToString[it]<>"\nNumber of remaining generators: "<>ToString[Length[generatorsit]]
(*
{"...Calculating...","Iteration",it,ArrayPlot[Map[Length,MMit[[1;;Min[200,Length[MMit]],1;;Min[200,Length[MMit]]]],{2}]]}//MatrixForm
*)
]
];
Output=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{
RowBox[{"ToNonSparse", "[", "MMit", "]"}], ",", "generatorsit"}], "}"}], 
RowBox[{"genstocancel", "===", "0"}]},
{
RowBox[{"{", 
RowBox[{
RowBox[{"ToNonSparse", "[", "MMit", "]"}], ",", "generatorsit", ",", "LOGcancelledgenerators"}], "}"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(*More Feedback*)
Print["Finished calculation after "<>ToString[it]<>" iteration"<>If[it==1,"","s"]<>"."];
(* Print remaining number of generators  *)
Print["There are ",Length[generatorsit]," generators left."];
(* If genstocancelInput=!=0, print a list of all cancelled generator pairs *)
If[genstocancelInput=!=0,Print["The cancelled generators were ",Transpose[{"("<>ToString[#[[1,2]]]<>")",ToString[#[[2,2]]],"\[DownArrow]",ToString[#[[2,1]]],"("<>ToString[#[[1,1]]]<>")"}&/@LOGcancelledgenerators]//MatrixForm];]
]
];
Print[TimeObject[Now]];
Output
];
ToNonSparse[mat_]:=Map[If[Head[#]===Integer,{},ToExpression[#]]&,Normal[mat],{2}];
CancellationSparse[StructureMaps_,genset_,genstocancelInput_:0]:=CancellationSparse0[StructureMaps,genset,genstocancelInput];
(* Find "identity" labels *)
IdentityQ[v_]:=If[Length[v]==1,v[[1,1]]<=NS1Idem&&v[[1,2]]<=NS2Idem,False];
(* cancellation function *)
Cancellation::usage="Cancellation[StructureMaps,generators,genset] computes the complex obtained from StructureMaps by doing certain cancellations. 'generators' is the set of generators underlying 'StructureMaps'. 
The way cancellations are carried out can be affected by an optional third parameter, which takes one of the following values:
1) 1, or in fact any other integer; In this case, any identity morphism will be cancelled (if possible).
2) list of generator pairs {endgen,startgen}. Those cancellations will be performed if possible. Cancellation will stop at the first instance the conditions for cancellation are not satisfied. The indices here are those corresponding to 'generators'";
Cancellation0[StructureMaps_,genset_,genstocancelInput_]:=Module[{
MMit=StructureMaps,(* MMit[[y,x]], MMit[[All,i]]= column i *)
generatorsit=genset,
genstocancel=genstocancelInput,
diff2=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"Position", "[", 
RowBox[{"StructureMaps", ",", 
RowBox[{"_", "?", "IdentityQ"}], ",", 
RowBox[{"{", "2", "}"}]}], "]"}], 
RowBox[{"IntegerQ", "[", "genstocancelInput", "]"}]},
{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"genstocancelInput", "===", 
RowBox[{"{", "}"}]}], ",", 
RowBox[{"{", "}"}], ",", 
RowBox[{"{", 
RowBox[{"genstocancelInput", "[", 
RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\),(* diff2: positions of honest differentials in MMtit*)
it=0,(* iterator counting the number of cancellations *)
coorit=1,(* iterator testing all positions *)
coorcond=0,(* flag. 1: generator pair at current coor can be cancelled; 0: we need to look further, so coorit=coorit+1 *)
coorexit=0,(* flag. 0: there are still untested generator pairs; 1: none of the generator pairs can be cancelled *)
cooritmax=0,(* auxiliary variable for flag coorexit *)
vb={},
vc={},
coor={1,2},
RemainingGenRange=Range[3,Length[StructureMaps]],
Output={{},{},{}},
LOGcancelledgenerators={}(* list of all cancelled generatorpairs {{enditerindex,startiterindex},{endgensetindex,startgensetindex}}; iterindex means the index of the generator in the iteration step in which it is cancelled. gensetindex menas its index in 'genset'. *)
},
If[Length[StructureMaps]!=Length[genset],Print["USER ERROR: Generator set cannot belong to the structure maps!"],
If[If[IntegerQ[genstocancelInput],False,(DuplicateFreeQ[Flatten[genstocancelInput]]&&SubsetQ[Range[1,Length[genset]],Flatten[genstocancelInput]])==False],Print["USER ERROR: Check you generator pairs you want cancelled!"],
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond==0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[coor[[1]],RemainingGenRange]]; (* image of x *)
vb=MMit[[RemainingGenRange,coor[[2]]]];  (* "preimage" of y *)
If[IdentityQ[MMit[[coor[[1]],coor[[2]]]]]&&MMit[[coor[[1]],coor[[1]]]]==MMit[[coor[[2]],coor[[2]]]],coorcond=1,coorcond=0];
coorit=coorit+1;
];
If[coorcond==0,coorexit=1;Print["No Cancellation possible."],
(* feedback *)
Print[TimeObject[Now]];
(* cancellation iteration *)
Monitor[
While[diff2=!={}&&coorexit==0,
(* In case of a prescribed list of cancellation pairs, removing the next pair to be cancelled and shifting the indices *)
If[IntegerQ[genstocancel]==False,genstocancel=Map[GenIndexFromNewIndex[generatorsit,#,generatorsit[[RemainingGenRange]]]&,Drop[genstocancel,1],{2}]];
(* record which generators are cancelled in this iteration *)
LOGcancelledgenerators=Append[LOGcancelledgenerators,{coor,{GenIndexFromNewIndex[generatorsit,coor[[1]],genset],GenIndexFromNewIndex[generatorsit,coor[[2]],genset]}}];
(* Adding contribution from cancelled pair to remaining morphisms *)
MMit=MapThread[AlgAA,{MMit[[RemainingGenRange,RemainingGenRange]],Transpose[Outer[ArrowComp,vc,vb,1,1]]},2];
(* cancelling generators *)
generatorsit=generatorsit[[RemainingGenRange]];
(* find new generator pairs *)
diff2=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"Position", "[", 
RowBox[{"MMit", ",", 
RowBox[{"_", "?", "IdentityQ"}], ",", 
RowBox[{"{", "2", "}"}]}], "]"}], 
RowBox[{"IntegerQ", "[", "genstocancelInput", "]"}]},
{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"genstocancel", "==", 
RowBox[{"{", "}"}]}], ",", 
RowBox[{"{", "}"}], ",", 
RowBox[{"{", 
RowBox[{"genstocancel", "[", 
RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(* Reset the generator pair iterator *)
coorit=1;
(* Reset flag *)
coorcond=0;
(* Reset auxiliary variable for flag coorexit *)
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond==0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[coor[[1]],RemainingGenRange]]; (* image of x *)
vb=MMit[[RemainingGenRange,coor[[2]]]];  (* "preimage" of y *)
If[IdentityQ[MMit[[coor[[1]],coor[[2]]]]]&&MMit[[coor[[1]],coor[[1]]]]==MMit[[coor[[2]],coor[[2]]]],coorcond=1,coorcond=0];
coorit=coorit+1;
];
If[coorcond==0,coorexit=1];
it=it+1;]
,
{"...Calculating...","Iteration",it,ArrayPlot[Map[Length,MMit[[1;;Min[200,Length[MMit]],1;;Min[200,Length[MMit]]]],{2}],ColorRules->{0->Green}]}//MatrixForm
];
];
Output=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{"MMit", ",", "generatorsit"}], "}"}], 
RowBox[{"genstocancel", "===", "0"}]},
{
RowBox[{"{", 
RowBox[{"MMit", ",", "generatorsit", ",", "LOGcancelledgenerators"}], "}"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(*More Feedback*)
Print[{"Finished calculation","after "<>ToString[it]<>" iteration"<>If[it==1,"","s"]<>".",ArrayPlot[Map[Length,MMit[[1;;Min[200,Length[MMit]],1;;Min[200,Length[MMit]]]],{2}],ColorRules->{0->Green}]}//MatrixForm];
(* Print remaining number of generators  *)
Print["There are ",Length[generatorsit]," generators left."];
(* If genstocancelInput=!=0, print a list of all cancelled generator pairs *)
If[genstocancelInput=!=0,Print["The cancelled generators were ",Transpose[{"("<>ToString[#[[1,2]]]<>")",ToString[#[[2,2]]],"\[DownArrow]",ToString[#[[2,1]]],"("<>ToString[#[[1,1]]]<>")"}&/@LOGcancelledgenerators]//MatrixForm];];
];
];
Output
];
Cancellation[StructureMaps_,genset_,genstocancelInput_:1]:=Cancellation0[StructureMaps,genset,genstocancelInput];
(*Two functions that help decide if a cancellation was good*)(*Find those generators which are connected by two arrows pointing in opposite directions*)FindDoubleArrows[mat_]:=Complement[Intersection[Reverse/@#,#]&@Position[mat,v_/;v!={},{2}],{#,#}&/@Range[Length[mat]]];
NoDoubleArrowsQ[mat_]:=Length[FindDoubleArrows[mat]]==0;
(*What does the diagonal look like?(Making sure there is only the identity action.)*)
SimpleDiagonal[mat_]:=Tally[Diagonal[mat],Length[#1]==Length[#2]&];
SimpleDiagonalQ[mat_]:=Length[SimpleDiagonal[mat]]==1;
CarefulCancellation[StructureMaps_,genset_]:=Module[{
MMit=StructureMaps,(* MMit[[y,x]], MMit[[All,i]]= column i *)
MMitnew,
generatorsit=genset,
diff2=Position[StructureMaps,_?IdentityQ,{2}],(* diff2: positions of honest differentials in MMtit*)
it=0,(* iterator counting the number of cancellations *)
coorit=1,(* iterator testing all positions *)
coorcond=0,(* flag. 1: generator pair at current coor can be cancelled; 0: we need to look further, so coorit=coorit+1 *)
coorexit=0,(* flag. 0: there are still untested generator pairs; 1: none of the generator pairs can be cancelled *)
cooritmax=0,(* auxiliary variable for flag coorexit *)
vb={},
vc={},
coor={1,2},
RemainingGenRange=Range[3,Length[StructureMaps]],
Output={{},{},{}},
LOGcancelledgenerators={}(* list of all cancelled generatorpairs {{enditerindex,startiterindex},{endgensetindex,startgensetindex}}; iterindex means the index of the generator in the iteration step in which it is cancelled. gensetindex menas its index in 'genset'. *)
},
If[
Length[StructureMaps]!=Length[genset],Print["USER ERROR: Generator set cannot belong to the structure maps!"],
If[
NoDoubleArrowsQ[StructureMaps]==False,
Print["StructureMaps already contains double arrows: ",FindDoubleArrows[StructureMaps]],
If[
SimpleDiagonalQ[StructureMaps]==False,
Print["StructureMaps already has a more complicated diagonal: ",SimpleDiagonal[StructureMaps]],
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond==0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[coor[[1]],RemainingGenRange]]; (* image of x *)
vb=MMit[[RemainingGenRange,coor[[2]]]];  (* "preimage" of y *)
MMitnew=MapThread[AlgAA,{MMit[[RemainingGenRange,RemainingGenRange]],Transpose[Outer[ArrowComp,vc,vb,1,1]]},2];
If[IdentityQ[MMit[[coor[[1]],coor[[2]]]]]&&MMit[[coor[[1]],coor[[1]]]]==MMit[[coor[[2]],coor[[2]]]]&&NoDoubleArrowsQ[MMitnew]&&SimpleDiagonalQ[MMitnew],
coorcond=1,coorcond=0];
coorit=coorit+1;
];
If[coorcond==0,coorexit=1;Print["No Cancellation possible."],
(* feedback *)
Print[TimeObject[Now]];
(* cancellation iteration *)
Monitor[
While[diff2=!={}&&coorexit==0,
(* record which generators are cancelled in this iteration *)
LOGcancelledgenerators=Append[LOGcancelledgenerators,{coor,{GenIndexFromNewIndex[generatorsit,coor[[1]],genset],GenIndexFromNewIndex[generatorsit,coor[[2]],genset]}}];
(* Adding contribution from cancelled pair to remaining morphisms *)
MMit=MMitnew;
(* cancelling generators *)
generatorsit=generatorsit[[RemainingGenRange]];
(* find new generator pairs *)
diff2=Position[MMit,_?IdentityQ,{2}];
(* Reset the generator pair iterator *)
coorit=1;
(* Reset flag *)
coorcond=0;
(* Reset auxiliary variable for flag coorexit *)
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond==0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[coor[[1]],RemainingGenRange]]; (* image of x *)
vb=MMit[[RemainingGenRange,coor[[2]]]];  (* "preimage" of y *)
MMitnew=MapThread[AlgAA,{MMit[[RemainingGenRange,RemainingGenRange]],Transpose[Outer[ArrowComp,vc,vb,1,1]]},2];
If[IdentityQ[MMit[[coor[[1]],coor[[2]]]]]&&MMit[[coor[[1]],coor[[1]]]]==MMit[[coor[[2]],coor[[2]]]]&&NoDoubleArrowsQ[MMitnew]&&SimpleDiagonalQ[MMitnew],
coorcond=1,coorcond=0];
coorit=coorit+1;
];
If[coorcond==0,coorexit=1];
it=it+1;]
,
{"...Calculating...","Iteration",it,ArrayPlot[Map[Length,MMit[[1;;Min[200,Length[MMit]],1;;Min[200,Length[MMit]]]],{2}],ColorRules->{0->Green}]}//MatrixForm
];
];
Output={MMit,generatorsit,LOGcancelledgenerators};
(*More Feedback*)
Print[{"Finished calculation","after "<>ToString[it]<>" iteration"<>If[it==1,"","s"]<>".",ArrayPlot[Map[Length,MMit[[1;;Min[200,Length[MMit]],1;;Min[200,Length[MMit]]]],{2}],ColorRules->{0->Green}]}//MatrixForm];
(* Print remaining number of generators  *)
Print["There are ",Length[generatorsit]," generators left."];
(* If genstocancelInput=!=0, print a list of all cancelled generator pairs *)
Print["The cancelled generators were ",Transpose[{"("<>ToString[#[[1,2]]]<>")",ToString[#[[2,2]]],"\[DownArrow]",ToString[#[[2,1]]],"("<>ToString[#[[1,1]]]<>")"}&/@LOGcancelledgenerators]//MatrixForm];
];
];
];
Output
];
(* cancellation only within a subset of generators *)
CarefulCancellationSubset[StructureMaps_,genset_,gensubset_]:=Module[{
MMit=StructureMaps,(* MMit[[y,x]], MMit[[All,i]]= column i *)
MMitnew,
generatorsit=genset,
diff2=Cases[Position[StructureMaps,_?IdentityQ,{2}],v_/;MemberQ[gensubset,v[[1]]]&&MemberQ[gensubset,v[[2]]]],(* diff2: positions of honest differentials in MMtit*)
it=0,(* iterator counting the number of cancellations *)
coorit=1,(* iterator testing all positions *)
coorcond=0,(* flag. 1: generator pair at current coor can be cancelled; 0: we need to look further, so coorit=coorit+1 *)
coorexit=0,(* flag. 0: there are still untested generator pairs; 1: none of the generator pairs can be cancelled *)
cooritmax=0,(* auxiliary variable for flag coorexit *)
vb={},
vc={},
coor={1,2},
RemainingGenRange=Range[3,Length[StructureMaps]],
Output={{},{},{}},
LOGcancelledgenerators={}(* list of all cancelled generatorpairs {{enditerindex,startiterindex},{endgensetindex,startgensetindex}}; iterindex means the index of the generator in the iteration step in which it is cancelled. gensetindex menas its index in 'genset'. *)
},
If[
Length[StructureMaps]!=Length[genset],Print["USER ERROR: Generator set cannot belong to the structure maps!"],
If[
NoDoubleArrowsQ[StructureMaps]==False,
Print["StructureMaps already contains double arrows: ",FindDoubleArrows[StructureMaps]],
If[
SimpleDiagonalQ[StructureMaps]==False,
Print["StructureMaps already has a more complicated diagonal: ",SimpleDiagonal[StructureMaps]],
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond==0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[coor[[1]],RemainingGenRange]]; (* image of x *)
vb=MMit[[RemainingGenRange,coor[[2]]]];  (* "preimage" of y *)
MMitnew=MapThread[AlgAA,{MMit[[RemainingGenRange,RemainingGenRange]],Transpose[Outer[ArrowComp,vc,vb,1,1]]},2];
If[IdentityQ[MMit[[coor[[1]],coor[[2]]]]]&&MMit[[coor[[1]],coor[[1]]]]==MMit[[coor[[2]],coor[[2]]]]&&NoDoubleArrowsQ[MMitnew]&&SimpleDiagonalQ[MMitnew],
coorcond=1,coorcond=0];
coorit=coorit+1;
];
If[coorcond==0,coorexit=1;Print["No Cancellation possible."],
(* feedback *)
Print[TimeObject[Now]];
(* cancellation iteration *)
Monitor[
While[diff2=!={}&&coorexit==0,
(* record which generators are cancelled in this iteration *)
LOGcancelledgenerators=Append[LOGcancelledgenerators,{coor,{GenIndexFromNewIndex[generatorsit,coor[[1]],genset],GenIndexFromNewIndex[generatorsit,coor[[2]],genset]}}];
(* Adding contribution from cancelled pair to remaining morphisms *)
MMit=MMitnew;
(* cancelling generators *)
generatorsit=generatorsit[[RemainingGenRange]];
(* find new generator pairs *)
diff2=Cases[Position[MMit,_?IdentityQ,{2}],v_/;MemberQ[gensubset,v[[1]]]&&MemberQ[gensubset,v[[2]]]];
(* Reset the generator pair iterator *)
coorit=1;
(* Reset flag *)
coorcond=0;
(* Reset auxiliary variable for flag coorexit *)
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond==0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[coor[[1]],RemainingGenRange]]; (* image of x *)
vb=MMit[[RemainingGenRange,coor[[2]]]];  (* "preimage" of y *)
MMitnew=MapThread[AlgAA,{MMit[[RemainingGenRange,RemainingGenRange]],Transpose[Outer[ArrowComp,vc,vb,1,1]]},2];
If[IdentityQ[MMit[[coor[[1]],coor[[2]]]]]&&MMit[[coor[[1]],coor[[1]]]]==MMit[[coor[[2]],coor[[2]]]]&&NoDoubleArrowsQ[MMitnew]&&SimpleDiagonalQ[MMitnew],
coorcond=1,coorcond=0];
coorit=coorit+1;
];
If[coorcond==0,coorexit=1];
it=it+1;]
,
{"...Calculating...","Iteration",it,ArrayPlot[Map[Length,MMit[[1;;Min[200,Length[MMit]],1;;Min[200,Length[MMit]]]],{2}],ColorRules->{0->Green}]}//MatrixForm
];
];
Output={MMit,generatorsit,LOGcancelledgenerators};
(*More Feedback*)
Print[{"Finished calculation","after "<>ToString[it]<>" iteration"<>If[it==1,"","s"]<>".",ArrayPlot[Map[Length,MMit[[1;;Min[200,Length[MMit]],1;;Min[200,Length[MMit]]]],{2}],ColorRules->{0->Green}]}//MatrixForm];
(* Print remaining number of generators  *)
Print["There are ",Length[generatorsit]," generators left."];
(* If genstocancelInput=!=0, print a list of all cancelled generator pairs *)
Print["The cancelled generators were ",Transpose[{"("<>ToString[#[[1,2]]]<>")",ToString[#[[2,2]]],"\[DownArrow]",ToString[#[[2,1]]],"("<>ToString[#[[1,1]]]<>")"}&/@LOGcancelledgenerators]//MatrixForm];
];
];
];
Output
];
];


Step5PostProcessing:=Module[{},
OutputPreparation;
HomotopyPreparation;
];


OutputPreparation:=Module[{},
(* First graphical representation of StructureMaps, via a Matrix *)
GResult[mat_,gens_]:=
If[Length[mat]!=Length[gens],Print["USER ERROR: Generator set cannot belong to the structure maps!"],Grid[Join[Transpose[{Join[{" "},{" "},{" "},Range[1,Length[mat]]]}],Transpose[{Join[{"  "},{"Idem"},{" "},S1IdemNameForGenQ[gens[[#]]]<>S2IdemNameForGenQ[gens[[#]]]&/@Range[1,Length[mat]]],Join[{" "},{" "},{" "},ConstantArray["|",Length[mat]]]}],Join[{Range[1,Length[mat]],S1IdemNameForGenQ[gens[[#]]]<>S2IdemNameForGenQ[gens[[#]]]&/@Range[1,Length[mat]],ConstantArray["-----",Length[mat]]},ReplacePart[ReplacePart[mat,Thread[Position[mat,v_/;v!={},{2}]->X]],Thread[Position[mat,v_/;v=={{1,1}},{2}]->Style[1,FontColor->Red,FontWeight->Bold]]]/.{}->Style[".",FontColor->Gray]],2],Background->{None,None,Join[Thread[#+{3,3}&/@Cases[Tuples[{Range[1,Length[mat]],Range[1,Length[mat]]}],v_/;(Part[mat,##]&@@v!={})&&(Part[mat,##]&@@Reverse[v]!={})]->Green],Thread[Table[{i+3,i+3},{i,1,Length[mat]}]->Yellow]]}]];
(* Second *)
ShowGraph0[StructureMaps_,gens_,pos_,CoordList_]:=Module[{npos=pos},
If[pos===0,npos=Range[Length[gens]]];AdjacencyGraph[Map[If[#=!={},1,0]&,Transpose[StructureMaps],{2}],DirectedEdges->True,{VertexCoordinates->CoordList,GraphHighlight->(#[[2]]->#[[1]]&)/@Position[StructureMaps,_?IdentityQ,{2}], EdgeLabels->Apply[((#2->#1)->AlgebraToLabels[StructureMaps[[#1,#2]]])&,Position[StructureMaps,v_/;v!={},{2}],{1}], VertexLabels->MapIndexed[(#2[[1]]->Placed[ToString[#1]<>":"<>"("<>S1IdemNameForGenQ[gens[[#1]]]<>S2IdemNameForGenQ[gens[[#1]]]<>")",Above])&,npos]}]];
(* include the follwing code in VertexCoordinates to include generator names 
If[Head[Aa]===Symbol,ToStringMS[gens[[#1]]],StringJoin[gens[[#1]]/.Aa]]
*)
ShowGraph[StructureMaps_,gens_,pos_:0,CoordList_:Automatic]:=
If[Length[StructureMaps]!=Length[gens],Print["USER ERROR: Generator set cannot belong to the structure maps!"],ShowGraph0[MapThread[AlgAA,{StructureMaps,AddS1S2Action[gens]},2],gens,pos,CoordList]];
ShowGraph::usage="ShowGraph[StructureMaps_,gens_,pos_:0,CoordList_:Automatic] draws a graphical representation of StructureMaps. 'gens' is the underlying set of generators corresponding to the StructureMaps. The identity action is implicit, i.e. should always be added.";
ShowSubGraph[mat_,gens_,pos_,CoordList_:Automatic]:=ShowGraph0[MapThread[AlgAA,{mat[[pos,pos]],AddS1S2Action[gens[[pos]]]},2],gens,pos,CoordList];
ShowSubGraph::usage="ShowSubGraph[mat_,gens_,pos_] displays the full subgraph of the complex specified by the generators with indices in the list pos.";
(* Third *)
PlotGraph[mat_]:=Print[ArrayPlot[Map[Length,mat,{2}],ColorRules->{0->Green}]];
PlotGraph::usage="PlotGraph[mat_] returs a graphical representation of the structure map 'mat' using ArrayPlot. Green means no labels, light grey few labels, black maximal number of labels in 'mat'.";
FindAllArrowsStartingAt[mat_,gens_,xindex_]:=If[Length[Flatten[mat[[All,xindex]]]]==0,Print["No arrows starting at generator "<>ToStringMS[xindex]<>"="<>ToStringMS[gens[[xindex]]]<>"."],Print@@Join[{"From "<>ToStringMS[xindex]<>"("<>S1IdemNameForGenQ[gens[[xindex]]]<>S2IdemNameForGenQ[gens[[xindex]]]<>")="<>StringJoin[If[Head[Aa]===Symbol,ToStringMS[gens[[xindex]]],gens[[xindex]]/.Aa]]<>"      algebra labels"},Flatten[{"\n To  "<>StringJoin[If[Head[Aa]===Symbol,ToStringMS[gens[[#]]],gens[[#]]/.Aa]]<>"="<>ToStringMS[#]<>"("<>S1IdemNameForGenQ[gens[[xindex]]]<>S2IdemNameForGenQ[gens[[xindex]]]<>") via ",Riffle[AlgebraToLabels[mat[[#,xindex]]],"+"]}&/@Position[mat[[All,xindex]],v_/;Length[v]!=0,{1}][[All,1]],2]]];
FindAllArrowsStartingAt::usage="FindAllArrowsStartingAt[mat_,gens_,xindex_] displays all arrows and their labels starting at the generator at position 'xindex' of 'gens' in the structure maps specified by 'mat'.";
FindAllArrowsEndingAt[mat_,gens_,yindex_]:=If[Length[Flatten[mat[[yindex]]]]==0,Print["No arrows ending at generator "<>ToStringMS[yindex]<>"="<>ToStringMS[gens[[yindex]]]<>"."],Print@@Join[{"   To "<>ToStringMS[yindex]<>"("<>S1IdemNameForGenQ[gens[[yindex]]]<>S2IdemNameForGenQ[gens[[yindex]]]<>")="<>StringJoin[If[Head[Aa]===Symbol,ToStringMS[gens[[yindex]]],gens[[yindex]]/.Aa]]<>"      algebra labels"},Flatten[{"\n From  "<>StringJoin[If[Head[Aa]===Symbol,ToStringMS[gens[[#]]],gens[[#]]/.Aa]]<>"="<>ToStringMS[#]<>"("<>S1IdemNameForGenQ[gens[[yindex]]]<>S2IdemNameForGenQ[gens[[yindex]]]<>") via ",Riffle[AlgebraToLabels[mat[[yindex,#]]],"+"]}&/@Position[mat[[yindex]],v_/;Length[v]!=0,{1}][[All,1]],2]]];
FindAllArrowsEndingAt::usage="FindAllArrowsEndingAt[mat_,gens_,xindex_] displays all arrows and their labels ending at the generator at position 'yindex' of 'gens' in the structure maps specified by 'mat'.";
IdemsForPartitioningPre[gens_,GenIndexPartitioningInput_] :=Map[({S1IdemNameForGenQ[gens[[#]]],S2IdemNameForGenQ[gens[[#]]]})&,GenIndexPartitioningInput,{2}];
IdemsForPartitioning0[gens_,GenIndexPartitioningInput_] :=Module[{GenIndexPartitioning=If[IntegerQ[GenIndexPartitioningInput],{Range[Length[gens]]},GenIndexPartitioningInput]},Function[{c},Join[{DeleteDuplicates[Flatten[c,1]]},Table[Count[#,DeleteDuplicates[Flatten[c,1]][[i]]],{i,Length[DeleteDuplicates[Flatten[c,1]]]}]&/@c]]@IdemsForPartitioningPre[gens,GenIndexPartitioningInput]//MatrixForm];
IdemsForPartitioning[gens_,GenIndexPartitioningInput_:0]:=IdemsForPartitioning0[gens,GenIndexPartitioningInput];
IdemsForPartitioning::usage="IdemsForPartitioning[gens_,GenIndexPartitioningInput_] takes a list of generators gens and a partitioning of these GenIndexPartitioningInput and displays the number of idempotents for each partition. GenIndexPartitioningInput is optional; The default is the trivial partitioning of gens with one partition.";
PossibleCancelsWithIdems[mat_,gens_]:=MatrixForm[{{S1IdemNameForGenQ[gens[[#[[1,1]]]]],S2IdemNameForGenQ[gens[[#[[1,1]]]]]},#}&/@GatherBy[Cases[ArrayRules[mat],v_/;IdentityQString[v[[2]]]][[All,1]],{S1IdemNameForGenQ[gens[[#[[1]]]]],S2IdemNameForGenQ[gens[[#[[1]]]]]}&]];
PossibleCancelsWithIdems::usage="PossibleCancelsWithIdems[mat_,gens_] displays a list of possible cancellation pairs in a complex with generators gens and structure maps mat, ordered by idempotents.";
GenTableWithIdems[gens_]:=MatrixForm[{{S1IdemNameForGenQ[gens[[#[[1]]]]],S2IdemNameForGenQ[gens[[#[[1]]]]]},#}&/@GatherBy[Range[Length[gens]],{S1IdemNameForGenQ[gens[[#]]],S2IdemNameForGenQ[gens[[#]]]}&]];
GenTableWithIdems::usage="GenTableWithIdems[gens_] displays a list of generators gens, ordered by idempotents.";
ListOfAllLabels[mat_]:=DeleteDuplicates[Flatten[{AlgebraToLabels[{#}][[1]],"\[LeftRightArrow]",#},1]&/@Sort[Flatten[mat,2]]]//MatrixForm;
ListOfAllLabels::usage="ListOfAllLabels[mat_] returns a list of all labels appearing in mat.";
];


HomotopyPreparation:=Module[{},
xfactor=10;
xfactor::usage="Set 'xfactor' equal to a real number between 1 and \[Infinity]. This value determines the complexity of the structure maps; 1 means all morphisms count the same; if it is higher, long sequences of algebra elements contribute less towards the complexity of the structure maps.";
(* Find those elements generating the quotient algebra *)
S1NiceSubAlg=Cases[S1SubalgebraBasis,v_/;StringFreeQ[ToString[v/.S1RepRuleLabels],"p"]||StringFreeQ[ToString[v/.S1RepRuleLabels],"q"]];
S2NiceSubAlg=Cases[S2SubalgebraBasis,v_/;StringFreeQ[ToString[v/.S2RepRuleLabels],"p"]||StringFreeQ[ToString[v/.S2RepRuleLabels],"q"]];
S1NiceSubAlgTable:=Print["S1NiceSubAlgTable=",MatrixForm[{S1NiceSubAlg,S1NiceSubAlg/.S1RepRuleLabels}]];
S2NiceSubAlgTable:=Print["S2NiceSubAlgTable=",MatrixForm[{S2NiceSubAlg,S2NiceSubAlg/.S2RepRuleLabels}]];
(* PosToBeCleaned is a list of all positions in StructureMaps that we want to clean up, i.e. homotope to 0 *)
PosToBeCleaned[GenIndexPartitioning_]:=
Flatten[Tuples[{GenIndexPartitioning[[#[[1]]]],GenIndexPartitioning[[#[[2]]]]}]&/@Complement[Tuples[{Range[Length[GenIndexPartitioning]],Range[Length[GenIndexPartitioning]]}],{#,#}&/@Range[Length[GenIndexPartitioning]]],1];
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{
RowBox[{"MyLengthS1", "[", "v_", "]"}], ":=", 
RowBox[{
RowBox[{"MyLengthS1", "[", "v", "]"}], "=", 
RowBox[{
RowBox[{"Length", "[", "v", "]"}], "+", 
RowBox[{"Count", "[", 
RowBox[{"v", ",", 
RowBox[{"x_", "/;", 
RowBox[{"MemberQ", "[", 
RowBox[{"S1NiceSubAlg", ",", "x"}], "]"}]}]}], "]"}]}]}]}], 
RowBox[{"TypeS1", "===", "TypeA"}]},
{
RowBox[{
RowBox[{"MyLengthS1", "[", "v_", "]"}], ":=", 
RowBox[{
RowBox[{"MyLengthS1", "[", "v", "]"}], "=", 
RowBox[{"If", "[", 
RowBox[{
RowBox[{"MemberQ", "[", 
RowBox[{"S1NiceSubAlg", ",", "v"}], "]"}], ",", "xfactor", ",", "1"}], "]"}]}]}], 
RowBox[{"TypeS1", "===", "TypeD"}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{
RowBox[{"MyLengthS2", "[", "v_", "]"}], ":=", 
RowBox[{
RowBox[{"MyLengthS2", "[", "v", "]"}], "=", 
RowBox[{
RowBox[{"Length", "[", "v", "]"}], "+", 
RowBox[{"Count", "[", 
RowBox[{"v", ",", 
RowBox[{"x_", "/;", 
RowBox[{"MemberQ", "[", 
RowBox[{"S1NiceSubAlg", ",", "x"}], "]"}]}]}], "]"}]}]}]}], 
RowBox[{"TypeS2", "===", "TypeA"}]},
{
RowBox[{
RowBox[{"MyLengthS2", "[", "v_", "]"}], ":=", 
RowBox[{
RowBox[{"MyLengthS2", "[", "v", "]"}], "=", 
RowBox[{"If", "[", 
RowBox[{
RowBox[{"MemberQ", "[", 
RowBox[{"S2NiceSubAlg", ",", "v"}], "]"}], ",", "xfactor", ",", "1"}], "]"}]}]}], 
RowBox[{"TypeS2", "===", "TypeD"}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
ComplexityQuot0[StructureMaps_,PosToBeCleaned0_]:=Module[{
PosToBeCleaned=If[
IntegerQ[PosToBeCleaned0],
Tuples[{Range[Length[StructureMaps]],Range[Length[StructureMaps]]}],
PosToBeCleaned0
]
},
(*
Length[Flatten[Apply[StructureMaps[[##]]&,PosToBeCleaned,1],1]]
*)
Plus@@(1/xfactor^(MyLengthS1[#[[1]]]+MyLengthS2[#[[2]]])&/@Flatten[Apply[StructureMaps[[##]]&,PosToBeCleaned,1],1])
];
ComplexityQuot[StructureMaps_,PosToBeCleaned_:0]:=ComplexityQuot0[StructureMaps,PosToBeCleaned];
Complexity0[StructureMaps_,PosToBeCleaned0_]:=Module[{
PosToBeCleaned=If[
IntegerQ[PosToBeCleaned0],
Tuples[{Range[Length[StructureMaps]],Range[Length[StructureMaps]]}],
PosToBeCleaned0
]
},
(*
Length[Flatten[Apply[StructureMaps[[##]]&,PosToBeCleaned,1],1]]
*)
Plus@@(1/xfactor^Plus@@Map[Length,#]&/@Flatten[Apply[StructureMaps[[##]]&,PosToBeCleaned,1],1])
];
Complexity[StructureMaps_,PosToBeCleaned_:0]:=Complexity0[StructureMaps,PosToBeCleaned];
Complexity::usage="Complexity[StructureMaps_,GenIndexPartitioningInput_] counts the number of algebra elements in the labelling of the arrows of StructureMaps that go between different generator sets, specified by 'GenIndexPartitioningInput'. If 'GenIndexPartitioningInput' has length 1 or is an integer, we count algebra elements on all arrows.";
(* inverse of M: Given a sequences seq, find all sequences of basic algebra elements, whose seq-component of S1M is 1. *)
S1Mm1diff[seq_]:=Mod2[Flatten[Tuples[ReplacePart[Function[{c},{c}]/@seq,#->Position[S1DiffList,seq[[#]]][[All,1]]]]&/@Range[1,Length[seq]],1]];
S1Mm1mul[seq_]:=Mod2[Flatten/@Flatten[Tuples[ReplacePart[Function[{c},{c}]/@seq,#->Reverse/@Position[S1MultTable,seq[[#]]]]]&/@Range[1,Length[seq]],1]];
S1Mm1[seq_]:=Join[S1Mm1mul[seq],S1Mm1diff[seq]];
(* Same for S2 *)
S2Mm1diff[seq_]:=Mod2[Flatten[Tuples[ReplacePart[Function[{c},{c}]/@seq,#->Position[S2DiffList,seq[[#]]][[All,1]]]]&/@Range[1,Length[seq]],1]];
S2Mm1mul[seq_]:=Mod2[Flatten/@Flatten[Tuples[ReplacePart[Function[{c},{c}]/@seq,#->Reverse/@Position[S2MultTable,seq[[#]]]]]&/@Range[1,Length[seq]],1]];
S2Mm1[seq_]:=Join[S2Mm1mul[seq],S2Mm1diff[seq]];
(* Now combine for S1 and S2 *)
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{
RowBox[{"Mm1", "[", "alg_", "]"}], ":=", 
RowBox[{"Join", "[", 
RowBox[{
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{"#", ",", 
RowBox[{"alg", "[", 
RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
RowBox[{"S1Mm1", "[", 
RowBox[{"alg", "[", 
RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{
RowBox[{"alg", "[", 
RowBox[{"[", "1", "]"}], "]"}], ",", "#"}], "}"}], "&"}], "/@", 
RowBox[{"S2Mm1", "[", 
RowBox[{"alg", "[", 
RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], "]"}]}], 
RowBox[{
RowBox[{"TypeS1", "===", "TypeA"}], "&&", 
RowBox[{"TypeS2", "===", "TypeA"}]}]},
{
RowBox[{
RowBox[{"Mm1", "[", "alg_", "]"}], ":=", 
RowBox[{"Join", "[", 
RowBox[{
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{"#", ",", 
RowBox[{"alg", "[", 
RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
RowBox[{"S1Mm1", "[", 
RowBox[{"alg", "[", 
RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{
RowBox[{"alg", "[", 
RowBox[{"[", "1", "]"}], "]"}], ",", "#"}], "}"}], "&"}], "/@", 
RowBox[{"S2DiffList", "[", 
RowBox[{"[", 
RowBox[{"alg", "[", 
RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}]}], "]"}]}], 
StyleBox[
RowBox[{
RowBox[{"TypeS1", "===", "TypeA"}], "&&", 
RowBox[{"TypeS2", "===", "TypeD"}]}],
FontWeight->"Bold"]},
{
RowBox[{
RowBox[{"Mm1", "[", "alg_", "]"}], ":=", 
RowBox[{"Join", "[", 
RowBox[{
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{"#", ",", 
RowBox[{"alg", "[", 
RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
RowBox[{"S1DiffList", "[", 
RowBox[{"[", 
RowBox[{"alg", "[", 
RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], ",", 
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{
RowBox[{"alg", "[", 
RowBox[{"[", "1", "]"}], "]"}], ",", "#"}], "}"}], "&"}], "/@", 
RowBox[{"S2Mm1", "[", 
RowBox[{"alg", "[", 
RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], "]"}]}], 
RowBox[{
RowBox[{"TypeS1", "===", "TypeD"}], "&&", 
RowBox[{"TypeS2", "===", "TypeA"}]}]},
{
RowBox[{
RowBox[{"Mm1", "[", "alg_", "]"}], ":=", 
RowBox[{"Join", "[", 
RowBox[{
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{"#", ",", 
RowBox[{"alg", "[", 
RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
RowBox[{"S1DiffList", "[", 
RowBox[{"[", 
RowBox[{"alg", "[", 
RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], ",", 
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{
RowBox[{"alg", "[", 
RowBox[{"[", "1", "]"}], "]"}], ",", "#"}], "}"}], "&"}], "/@", 
RowBox[{"S2DiffList", "[", 
RowBox[{"[", 
RowBox[{"alg", "[", 
RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}]}], "]"}]}], 
RowBox[{
RowBox[{"TypeS1", "===", "TypeD"}], "&&", 
RowBox[{"TypeS2", "===", "TypeD"}]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(* Definition of Matrix after applying a homotopy.
input is a label and endgenindex and startgenindex *)
(* The condition we check here is slightly stronger than necessary, but quicker. *)
(* start\[NotEqual]end ensures that h^2 vanishes. Also, hD(h) and D(h)h need to vanish. Together with start\[NotEqual]end, StructureMaps[[start,end]]==={} is both necessary and sufficient. *)
CheckIfHomotopyIsAllowed[StructureMaps_,homotopy_,start_,end_]:=If[start!=end&&StructureMaps[[start,end]]==={},{homotopy,start,end},0];
(* Add differential to MatrixInput *)
HomotopyAddDiffOnly[MatrixInput_,homotopy_,start_,end_]:=MapAt[Function[{c},AlgAA[c,Mm1[homotopy]]],MatrixInput,{end,start}];
(* Matrix of contribution of precompositions of structure map with homotopy *)
PreComposeMatrix[MatrixInput_,homotopy_,start_,end_]:=Map[Function[{c},If[IntegerQ[c],{},c]],ArrayPad[Transpose[{Function[{c},ArrowComp[{homotopy},c]]/@MatrixInput[[All,end]]}],{{0},{start-1,Length[MatrixInput]-start}}],{2}];
(* Matrix of contribution of postcompositions of structure map with homotopy *)
PostComposeMatrix[MatrixInput_,homotopy_,start_,end_]:=Map[Function[{c},If[IntegerQ[c],{},c]],ArrayPad[{Function[{c},ArrowComp[c,{homotopy}]]/@MatrixInput[[start,All]]},{{end-1,Length[MatrixInput]-end},{0}}],{2}];
(* Matrix of contribution of pre- and postcompositions of structure map with homotopy *)
PreAndPostComposeMatrix[MatrixInput_,homotopy_,start_,end_]:=MapThread[AlgAA,{PostComposeMatrix[MatrixInput,homotopy,start,end],PreComposeMatrix[MatrixInput,homotopy,start,end]},2];
(* Homotopy without security checks *)
Homotopy0[StructureMaps_,homotopy_,start_,end_]:=
MapThread[AlgAA,{HomotopyAddDiffOnly[StructureMaps,homotopy,start,end],PreAndPostComposeMatrix[StructureMaps,homotopy,start,end]},2];
(* Homotopy with security checks; 
0. Check if genset  has same length as StructureMaps
1. Check if conditions for homotopy are satisfied
2. we do not want to use homotopies with wrong idempotents *)
Homotopy[StructureMaps_,genset_,homotopy_,start_,end_]:=
If[Length[StructureMaps]!=Length[genset],Print["USER ERROR: Generator set cannot belong to the structure maps!"],
If[IntegerQ[CheckIfHomotopyIsAllowed[StructureMaps,homotopy,start,end]],
Print["USER ERROR: the conditions for adding a homotopy are not satisfied."],
If[
S1IdemForGenQ[Position[generators,genset[[start]]][[1,1]]]==S1IdemForAlgIndStart[homotopy[[1]]]&&
S1IdemForGenQ[Position[generators,genset[[end]]][[1,1]]]==S1IdemForAlgIndEnd[homotopy[[1]]]&&
S2IdemForGenQ[Position[generators,genset[[start]]][[1,1]]]==S2IdemForAlgIndStart[homotopy[[2]]]&&
S2IdemForGenQ[Position[generators,genset[[end]]][[1,1]]]==S2IdemForAlgIndEnd[homotopy[[2]]],
Homotopy0[StructureMaps,homotopy,start,end],Print["USER ERROR: You are trying to use a homotopy with the wrong idempotents. Try again."]]]];
Homotopy::usage="Homotopy[StructureMaps,genset,homotopy,start,end] computes the new StuctureMaps obtained by applying a homotopy (=algebra element) to StructureMaps going from generator with index 'start' to generator with index 'end' in the underlying set of generators specified by 'genset'.";
(* Adding a homotpy such that a given label is killed from pre- or postcomposition with homotopy *)
(* First we need to find all splittings of the label. *)
(* Split a sequence of basic algebra elements into two  *)
S1SplitSeq[seq_]:=If[IntegerQ[seq],{{seq,seq}},Join[{{Position[S1AlgebraTableInd,First[seq]][[1,2]],seq}},({seq[[1;;#]],seq[[#+1;;]]})&/@Range[1,Length[seq]-1],{{seq,Position[S1AlgebraTableInd,Last[seq]][[1,1]]}}]];
S2SplitSeq[seq_]:=If[IntegerQ[seq],{{seq,seq}},Join[{{Position[S2AlgebraTableInd,First[seq]][[1,2]],seq}},({seq[[1;;#]],seq[[#+1;;]]})&/@Range[1,Length[seq]-1],{{seq,Position[S2AlgebraTableInd,Last[seq]][[1,1]]}}]];
(* SplitAlg gives a list of splittings, i.e. an entry is a pair of algebra elements whose arrow composition (=concatenation for type A and AA structures) is alg *)
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{
RowBox[{
RowBox[{"SplitAlg", "[", "alg_", "]"}], ":=", 
RowBox[{"Transpose", "/@", 
RowBox[{"Tuples", "[", 
RowBox[{"{", 
RowBox[{
RowBox[{"S1SplitSeq", "[", 
RowBox[{"alg", "[", 
RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
RowBox[{"S2SplitSeq", "[", 
RowBox[{"alg", "[", 
RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], "]"}]}]}], ";"}], 
RowBox[{
RowBox[{"TypeS1", "===", "TypeA"}], "&&", 
RowBox[{"TypeS2", "===", "TypeA"}]}]},
{
RowBox[{
RowBox[{
RowBox[{"SplitAlg", "[", "alg_", "]"}], ":=", 
RowBox[{"Transpose", "/@", 
RowBox[{"Tuples", "[", 
RowBox[{"{", 
RowBox[{
RowBox[{"S1SplitSeq", "[", 
RowBox[{"alg", "[", 
RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
RowBox[{"Reverse", "/@", 
RowBox[{"Position", "[", 
RowBox[{"S2MultTable", ",", 
RowBox[{"alg", "[", 
RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "}"}], "]"}]}]}], ";"}], 
StyleBox[
RowBox[{
RowBox[{"TypeS1", "===", "TypeA"}], "&&", 
RowBox[{"TypeS2", "===", "TypeD"}]}],
FontWeight->"Bold"]},
{
RowBox[{
RowBox[{
RowBox[{"SplitAlg", "[", "alg_", "]"}], ":=", 
RowBox[{"Transpose", "/@", 
RowBox[{"Tuples", "[", 
RowBox[{"{", 
RowBox[{
RowBox[{"Reverse", "/@", 
RowBox[{"Position", "[", 
RowBox[{"S1MultTable", ",", 
RowBox[{"alg", "[", 
RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ",", 
RowBox[{"S2SplitSeq", "[", 
RowBox[{"alg", "[", 
RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], "]"}]}]}], ";"}], 
RowBox[{
RowBox[{"TypeS1", "===", "TypeD"}], "&&", 
RowBox[{"TypeS2", "===", "TypeA"}]}]},
{
RowBox[{
RowBox[{
RowBox[{"SplitAlg", "[", "alg_", "]"}], ":=", 
RowBox[{"Transpose", "/@", 
RowBox[{"Tuples", "[", 
RowBox[{"{", 
RowBox[{
RowBox[{"Reverse", "/@", 
RowBox[{"Position", "[", 
RowBox[{"S1MultTable", ",", 
RowBox[{"alg", "[", 
RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ",", 
RowBox[{"Reverse", "/@", 
RowBox[{"Position", "[", 
RowBox[{"S2MultTable", ",", 
RowBox[{"alg", "[", 
RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "}"}], "]"}]}]}], ";"}], 
RowBox[{
RowBox[{"TypeS1", "===", "TypeD"}], "&&", 
RowBox[{"TypeS2", "===", "TypeD"}]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(* Need to find homotopies such that a given label at position pos in MatrixInput is killed from precomposition with this homotopy. pos is a list of the form {endcoord,startcoor,position of algebra element in labelling of this arrow}.
Output is a list of pairs of the form {endgenindex of homotopy,index of splitting to be used for this homotopy} *)
AllHomotopiesForPreComp0[MatrixInput_,pos_]:=Flatten[Apply[Tuples[{{#1},{pos[[2]]},Position[MatrixInput[[pos[[1]]]],#2,{2}][[All,1]]}]&,SplitAlg[Part[MatrixInput,##]&@@pos],{1}],1];
AllHomotopiesForPreComp[MatrixInput_,pos_]:=CheckIfHomotopyIsAllowedList[MatrixInput,AllHomotopiesForPreComp0[MatrixInput,pos]];
(* same for postcompositions.
Output is a list of pairs of the form {algebra element, startgenindex of homotopy,endgenindex of homotopy} *)
CheckIfHomotopyIsAllowedList[MatrixInput_,list_]:=DeleteCases[Apply[CheckIfHomotopyIsAllowed[MatrixInput,##]&,list,1],0];
AllHomotopiesForPostComp0[MatrixInput_,pos_]:=Flatten[Apply[Tuples[{{#2},Position[MatrixInput[[All,pos[[2]]]],#1,{2}][[All,1]],{pos[[1]]}}]&,SplitAlg[Part[MatrixInput,##]&@@pos],{1}],1];
AllHomotopiesForPostComp[MatrixInput_,pos_]:=
CheckIfHomotopyIsAllowedList[MatrixInput,AllHomotopiesForPostComp0[MatrixInput,pos]];
(* For type A structures: function M *)
S1Mdiff[seq_]:=Mod2[Flatten[Tuples/@Function[{c},MapAt[S1DiffList[[#[[1]]]]&,{#}&/@seq,{c}]]/@Range[1,Length[seq]],1]];
S1Mmulpre=#@@@Partition[#2,2,1]&;
S1Mmul[seq_]:=Mod2[DeleteCases[ReplacePart[Drop[seq,{#}],#->S1Mmulpre[S1IndexComp,seq][[#]]]&/@ Range[1,Length[seq]-1],v_/;MemberQ[v,0]]];
S1M[seq_]:=If[IntegerQ[seq],{},Join[S1Mmul[seq],S1Mdiff[seq]]];
(* Same for S2 *)
S2Mdiff[seq_]:=Mod2[Flatten[Tuples/@Function[{c},MapAt[S2DiffList[[#[[1]]]]&,{#}&/@seq,{c}]]/@Range[1,Length[seq]],1]];
S2Mmulpre=#@@@Partition[#2,2,1]&;
S2Mmul[seq_]:=Mod2[DeleteCases[ReplacePart[Drop[seq,{#}],#->S2Mmulpre[S2IndexComp,seq][[#]]]&/@ Range[1,Length[seq]-1],v_/;MemberQ[v,0]]];
S2M[seq_]:=If[IntegerQ[seq],{},Join[S2Mmul[seq],S2Mdiff[seq]]];
(* Now combine for S1 and S2 *)
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{
RowBox[{
RowBox[{"M", "[", "alg_", "]"}], ":=", 
RowBox[{"Join", "[", 
RowBox[{
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{"#", ",", 
RowBox[{"alg", "[", 
RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
RowBox[{"S1M", "[", 
RowBox[{"alg", "[", 
RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{
RowBox[{"alg", "[", 
RowBox[{"[", "1", "]"}], "]"}], ",", "#"}], "}"}], "&"}], "/@", 
RowBox[{"S2M", "[", 
RowBox[{"alg", "[", 
RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], "]"}]}], ";"}], 
RowBox[{
RowBox[{"TypeS1", "===", "TypeA"}], "&&", 
RowBox[{"TypeS2", "===", "TypeA"}]}]},
{
RowBox[{
RowBox[{
RowBox[{"M", "[", "alg_", "]"}], ":=", 
RowBox[{"Join", "[", 
RowBox[{
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{"#", ",", 
RowBox[{"alg", "[", 
RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
RowBox[{"S1M", "[", 
RowBox[{"alg", "[", 
RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{
RowBox[{"alg", "[", 
RowBox[{"[", "1", "]"}], "]"}], ",", "#"}], "}"}], "&"}], "/@", 
RowBox[{
RowBox[{"Position", "[", 
RowBox[{"S2DiffList", ",", 
RowBox[{"alg", "[", 
RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "[", 
RowBox[{"[", 
RowBox[{"All", ",", "1"}], "]"}], "]"}]}]}], "]"}]}], ";"}], 
StyleBox[
RowBox[{
RowBox[{"TypeS1", "===", "TypeA"}], "&&", 
RowBox[{"TypeS2", "===", "TypeD"}]}],
FontWeight->"Bold"]},
{
RowBox[{
RowBox[{
RowBox[{"M", "[", "alg_", "]"}], ":=", 
RowBox[{"Join", "[", 
RowBox[{
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{"#", ",", 
RowBox[{"alg", "[", 
RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
RowBox[{
RowBox[{"Position", "[", 
RowBox[{"S1DiffList", ",", 
RowBox[{"alg", "[", 
RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "[", 
RowBox[{"[", 
RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ",", 
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{
RowBox[{"alg", "[", 
RowBox[{"[", "1", "]"}], "]"}], ",", "#"}], "}"}], "&"}], "/@", 
RowBox[{"S2M", "[", 
RowBox[{"alg", "[", 
RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], "]"}]}], ";"}], 
RowBox[{
RowBox[{"TypeS1", "===", "TypeD"}], "&&", 
RowBox[{"TypeS2", "===", "TypeA"}]}]},
{
RowBox[{
RowBox[{
RowBox[{"M", "[", "alg_", "]"}], ":=", 
RowBox[{"Join", "[", 
RowBox[{
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{"#", ",", 
RowBox[{"alg", "[", 
RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
RowBox[{
RowBox[{"Position", "[", 
RowBox[{"S1DiffList", ",", 
RowBox[{"alg", "[", 
RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "[", 
RowBox[{"[", 
RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ",", 
RowBox[{
RowBox[{
RowBox[{"{", 
RowBox[{
RowBox[{"alg", "[", 
RowBox[{"[", "1", "]"}], "]"}], ",", "#"}], "}"}], "&"}], "/@", 
RowBox[{
RowBox[{"Position", "[", 
RowBox[{"S2DiffList", ",", 
RowBox[{"alg", "[", 
RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "[", 
RowBox[{"[", 
RowBox[{"All", ",", "1"}], "]"}], "]"}]}]}], "]"}]}], ";"}], 
RowBox[{
RowBox[{"TypeS1", "===", "TypeD"}], "&&", 
RowBox[{"TypeS2", "===", "TypeD"}]}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
MNonvanishingQ[alg_]:=M[alg]=!={};
(* All Homotopies for killing by M/Mm1 *)
AllHomotopiesForDiff0[MatrixInput_,pos_]:=Tuples[{M[MatrixInput[[##]]&@@pos],{pos[[2]]},{pos[[1]]}}];
AllHomotopiesForDiff[MatrixInput_,pos_]:=CheckIfHomotopyIsAllowedList[MatrixInput,AllHomotopiesForDiff0[MatrixInput,pos]];
AllHomotopies[MatrixInput_,pos_]:=Join[
AllHomotopiesForDiff[MatrixInput,pos],
AllHomotopiesForPreComp[MatrixInput,pos],
AllHomotopiesForPostComp[MatrixInput,pos]];
AllHomotopies::usage="AllHomotopies[MatrixInput_,pos_] computes a list of all homotopies that can remove an arrow label specified by 'pos' in the Structure Maps 'MatrixInput'. A homotopy is a list {algebra element, startgenindex of homotopy, endgenindex of homotopy}.";
(* Check Subscript[A, \[Infinity]]-relations *)
AInfty[mat_]:=MapThread[AlgAA,{Map[Flatten[#,1]&,Map[Mm1,mat,{3}],{2}],Inner[ArrowComp[#2,#1]&,mat,mat,AlgAA]},2];
AInftyQ[mat_]:=Length[Flatten[AInfty[mat]]]==0;
AInftyQ::usage="AInftyQ[mat_] verifies \!\(\*SubscriptBox[\(A\), \(\[Infinity]\)]\)-relations, returning True if they hold and False otherwise.";
(* Could speed this up by parallelising, but if we need to check lots of them, ParallelTry should be faster *)
AllComplexities0[StructureMaps_,pos_,PosToBeCleaned_]:=
Apply[Complexity[Homotopy0[StructureMaps,##],PosToBeCleaned]&,
AllHomotopies[StructureMaps,pos]
,{1}];
AllComplexitiesQuot0[StructureMaps_,pos_,PosToBeCleaned_]:=
Apply[ComplexityQuot[Homotopy0[StructureMaps,##],PosToBeCleaned]&,
AllHomotopies[StructureMaps,pos]
,{1}];
AllComplexities[StructureMaps_,pos_,PosToBeCleaned_:0]:=AllComplexities0[StructureMaps,pos,PosToBeCleaned];
AllComplexitiesQuot[StructureMaps_,pos_,PosToBeCleaned_:0]:=AllComplexitiesQuot0[StructureMaps,pos,PosToBeCleaned];
(* Could speed this up by parallelising, but if we need to check lots of them, ParallelTry should be faster *)
AllComplexitiesParallel0[StructureMaps_,pos_,PosToBeCleaned_]:=
Parallelize[Apply[Complexity[Homotopy0[StructureMaps,##],PosToBeCleaned]&,
AllHomotopies[StructureMaps,pos]
,{1}]];
AllComplexitiesQuotParallel0[StructureMaps_,pos_,PosToBeCleaned_]:=
Parallelize[Apply[ComplexityQuot[Homotopy0[StructureMaps,##],PosToBeCleaned]&,
AllHomotopies[StructureMaps,pos]
,{1}]];
AllComplexitiesParallel[StructureMaps_,pos_,PosToBeCleaned_:0]:=AllComplexitiesParallel0[StructureMaps,pos,PosToBeCleaned];
AllComplexitiesQuotParallel[StructureMaps_,pos_,PosToBeCleaned_:0]:=AllComplexitiesQuotParallel0[StructureMaps,pos,PosToBeCleaned];
AllComplexities::usage="[StructureMaps_,pos_,PosToBeCleaned_] is a list of the complexities for the possible homotopies killing an alegbra element at position 'pos' in 'Structuremaps', in teh order of 'AllHomotopies'. As for the fucntion 'Complexity', PosToBeCleaned is an optional argument whose default is 0.";
ComplexityAlmostDecreasingQ[StructureMaps_,pos_,CurrentComplexity_,PosToBeCleaned_,almostvar_]:=
Min[AllComplexities[StructureMaps,pos,PosToBeCleaned]]<(1+almostvar/100)*CurrentComplexity;
ComplexityQuotAlmostDecreasingQ[StructureMaps_,pos_,CurrentComplexity_,PosToBeCleaned_,almostvar_]:=
Min[AllComplexitiesQuot[StructureMaps,pos,PosToBeCleaned]]<(1+almostvar/100)*CurrentComplexity;

ComplexityDecreasingQ[StructureMaps_,pos_,CurrentComplexity_,PosToBeCleaned_:0,almostvar_:0]:=ComplexityAlmostDecreasingQ[StructureMaps,pos,CurrentComplexity,PosToBeCleaned,almostvar];
ComplexityQuotDecreasingQ[StructureMaps_,pos_,CurrentComplexity_,PosToBeCleaned_:0,almostvar_:0]:=ComplexityQuotAlmostDecreasingQ[StructureMaps,pos,CurrentComplexity,PosToBeCleaned,almostvar];

ComplexityDecreasingParallelQ0[StructureMaps_,pos_,CurrentComplexity_,PosToBeCleaned_,almostvar_:0]:=
Min[AllComplexitiesParallel[StructureMaps,pos,PosToBeCleaned]]<CurrentComplexity;
ComplexityDecreasingParallelQ[StructureMaps_,pos_,CurrentComplexity_,PosToBeCleaned_:0,almostvar_:0]:=ComplexityDecreasingParallelQ0[StructureMaps,pos,CurrentComplexity,PosToBeCleaned,almostvar];

ComplexityDecreasingQ::usage="ComplexityDecreasing[StructureMaps_,pos_,CurrentComplexity_,PosToBeCleaned_] determines if there is a homotopy which removes the algebra element at position 'pos' in 'StructureMaps' and decreases the complexity of 'StructureMaps'. PosToBeCleaned is an optional argument as in the function 'Complexity'";
AutoSeparateGens::usage="AutoSeparateGens[StructureMaps_,gensets_,PosToBeCleaned_,MaxIterations_] tries to find a complex homotopic to the input complex which is the direct sum of some subcomplexes whose underlying sets of generators are give by 'PosToBeCleaned', a list of positions to be cleaned, usually generated by PosToBeCleaned. Output is of the form {NewStructureMaps,LOG=Record of added homotopies}";
AutoSeparateGens[StructureMaps_,gensets_,PosToBeCleaned_,MaxIterations_]:=Module[{
Output={{},{}},
NGens=Length[gensets],
PosOfArrowsToBeRemoved={},
CurrentComplexity=Complexity[StructureMaps,PosToBeCleaned],
StructureMapsit=StructureMaps,
iter=0,
pos,(* this is the position we want to clean up in an iteration *)
homotopyStartEnd={},
start=1,
end=1,
LOG={},
NRandomPicks=0,
cycliccounter=0,
timeused=0,
almostvar=1,
NRandomInd=0,
maxTally=0
},
(* First check if the input is sensible *)
Print[Now];
Monitor[
If[
Length[StructureMaps]!=NGens,Print["USER ERROR: Something is wrong about the generatorsets!"],
(* Calculate list of positions {endgen,startgen,position in label} *)
PosOfArrowsToBeRemoved=Flatten[Apply[Tuples[{{#1},{#2},Range[Length[StructureMapsit[[##]]]]}]&,PosToBeCleaned,{1}],1];
If[
Length[PosOfArrowsToBeRemoved]==0,
Print["This complex is already cleaned up. Done nothing."],
(* Main iteration *)
While[iter<MaxIterations,
NRandomInd=0;
timeused=Timing[
(* Pick an element in PosOfArrowsToBeRemoved, i.e. a position of an algebra element that we want to homotope away. We first search for one where there exists a homotopy which decreases the complexity of 'StructureMapsit'. *)
CurrentComplexity=Complexity[StructureMapsit,PosToBeCleaned];
(* Parallelize this *)
Off[ParallelTry::toofew];
pos=ParallelTry[If[ComplexityDecreasingQ[StructureMapsit,#,CurrentComplexity,PosToBeCleaned],#,$Failed]&,PosOfArrowsToBeRemoved];
(*pos=SelectFirst[PosOfArrowsToBeRemoved,Length[AllHomotopies[StructureMapsit,#]]>0&,0];*)
(*
pos=SelectFirst[PosOfArrowsToBeRemoved,ComplexityDecreasingQ[StructureMapsit,#,CurrentComplexity,GenIndexPartitioning]&,0];
*)
(* If we have not found a homotopy, we look for one elsewhere that decreses complexity in PosToBeCleaned *)
If[pos===$Failed,
PosOfArrowsToBeRemoved=Position[StructureMapsit,v_/;Length[v]!=0,{3}];
pos=ParallelTry[If[ComplexityDecreasingQ[StructureMapsit,#,CurrentComplexity,PosToBeCleaned],#,$Failed]&,PosOfArrowsToBeRemoved];
];
(* If we still have not found a homotopy, we look for one elsewhere that decreses overall complexity *)
If[pos===$Failed,
PosOfArrowsToBeRemoved=Position[StructureMapsit,v_/;Length[v]!=0,{3}];
pos=ParallelTry[If[ComplexityDecreasingQ[StructureMapsit,#,CurrentComplexity],#,$Failed]&,PosOfArrowsToBeRemoved];
];
(* If we still have not found a homotopy and we have not repeated the same homotopies too many times, we look for that almost decreases complexity in PosToBeCleaned *)
almostvar=1;
While[pos===$Failed&&almostvar<100&&maxTally<6,
PosOfArrowsToBeRemoved=Position[StructureMapsit,v_/;Length[v]!=0,{3}];
pos=ParallelTry[If[ComplexityAlmostDecreasingQ[StructureMapsit,#,CurrentComplexity,PosToBeCleaned,almostvar],#,$Failed]&,PosOfArrowsToBeRemoved];
almostvar=almostvar+1;
NRandomInd=NRandomInd+1;
];
If[NRandomInd=!=0,NRandomPicks=NRandomPicks+1];
(* If we do not find one that decreases complexity, we 
1) abort
2)pick a random algebra element to be removed; but make sure that it is actually removable i.e. that there exists a homotopy.  *)
If[pos===$Failed,
(*1*)
Print["Aborted after iteration "<>ToString[iter]];
iter=MaxIterations;
pos=0
(*2*)
(*
PosOfArrowsToBeRemoved=Select[PosOfArrowsToBeRemoved,Length[AllHomotopies[StructureMapsit,#]]>0&];
If[Length[PosOfArrowsToBeRemoved]\[Equal]0,
pos=0;
(* we exit while-loop *)
iter=MaxIterations,
pos=RandomChoice[PosOfArrowsToBeRemoved];
NRandomPicks=NRandomPicks+1
]*)
];

If[
(* If we could not choose any arrow to homotope away (i.e. p=0; this should rarely happen), then leave out this loop and we exit while-loop. *)
pos=!=0,
cycliccounter=cycliccounter+Position[PosOfArrowsToBeRemoved,pos][[1,1]];
(* Select the homotopy with lowest complexity. *)
homotopyStartEnd=AllHomotopies[StructureMapsit,pos][[Position[#,Min[#]][[1,1]]]]&@AllComplexitiesParallel[StructureMapsit,pos,PosToBeCleaned];
(* Add the homotopy *)
StructureMapsit=Homotopy0[StructureMapsit,##]&@@homotopyStartEnd;
(* Record what we have just done *)
LOG=Append[LOG,homotopyStartEnd];
(* Compute the new list of arrows which go between different generator sets *)
PosOfArrowsToBeRemoved=Flatten[Apply[Tuples[{{#1},{#2},Range[Length[StructureMapsit[[##]]]]}]&,PosToBeCleaned,{1}],1];
PosOfArrowsToBeRemoved=RotateLeft[PosOfArrowsToBeRemoved,cycliccounter];
(* Compute maximum number of identical homotopies *)
maxTally=Max[Tally[LOG][[All,2]]];
(* Check if we need to repeat. *)
If[Length[PosOfArrowsToBeRemoved]==0,
iter=MaxIterations;
Print["Success! All Cleaned Up. Could I have some ice cream?"],
(* otherwise increment iter *)
iter=iter+1
];
]
][[1]]
]
]
],{{"Iteration "<>ToString[iter+1]},{"---------------"},{"Remaining Positions"},{ArrayPlot[SparseArray[(#[[1;;2]]->#[[3]])&/@Reverse[PosOfArrowsToBeRemoved],{NGens,NGens},0],ColorRules->{0->Green}]},{"Complexity"},{N[Complexity[StructureMapsit,PosToBeCleaned]]},{"Number of random picks"},{NRandomPicks},{"Time used in previous iteration"},{timeused}}//MatrixForm
];
Print["I increased complexity ",NRandomPicks," times." ];
Print[Now];
Output={StructureMapsit,LOG}
];
AutoSeparateGensQuot[StructureMaps_,gensets_,PosToBeCleaned_,MaxIterations_]:=Module[{
Output={{},{}},
NGens=Length[gensets],
PosOfArrowsToBeRemoved={},
CurrentComplexity=ComplexityQuot[StructureMaps,PosToBeCleaned],
StructureMapsit=StructureMaps,
iter=0,
pos,(* this is the position we want to clean up in an iteration *)
homotopyStartEnd={},
start=1,
end=1,
LOG={},
NRandomPicks=0,
cycliccounter=0,
timeused=0,
almostvar=1,
NRandomInd=0,
maxTally=0
},
(* First check if the input is sensible *)
Print[Now];
Monitor[
If[
Length[StructureMaps]!=NGens,Print["USER ERROR: Something is wrong about the generatorsets!"],
(* Calculate list of positions {endgen,startgen,position in label} *)
PosOfArrowsToBeRemoved=Flatten[Apply[Tuples[{{#1},{#2},Range[Length[StructureMapsit[[##]]]]}]&,PosToBeCleaned,{1}],1];
If[
Length[PosOfArrowsToBeRemoved]==0,
Print["This complex is already cleaned up. Done nothing."],
(* Main iteration *)
While[iter<MaxIterations,
NRandomInd=0;
timeused=Timing[
(* Pick an element in PosOfArrowsToBeRemoved, i.e. a position of an algebra element that we want to homotope away. We first search for one where there exists a homotopy which decreases the complexity of 'StructureMapsit'. *)
CurrentComplexity=ComplexityQuot[StructureMapsit,PosToBeCleaned];
(* Parallelize this *)
Off[ParallelTry::toofew];
pos=ParallelTry[If[ComplexityQuotDecreasingQ[StructureMapsit,#,CurrentComplexity,PosToBeCleaned],#,$Failed]&,PosOfArrowsToBeRemoved];
(*pos=SelectFirst[PosOfArrowsToBeRemoved,Length[AllHomotopies[StructureMapsit,#]]>0&,0];*)
(*
pos=SelectFirst[PosOfArrowsToBeRemoved,ComplexityDecreasingQ[StructureMapsit,#,CurrentComplexity,GenIndexPartitioning]&,0];
*)
(* If we have not found a homotopy, we look for one elsewhere that decreses complexity in PosToBeCleaned *)
If[pos===$Failed,
PosOfArrowsToBeRemoved=Position[StructureMapsit,v_/;Length[v]!=0,{3}];
pos=ParallelTry[If[ComplexityQuotDecreasingQ[StructureMapsit,#,CurrentComplexity,PosToBeCleaned],#,$Failed]&,PosOfArrowsToBeRemoved];
];
(* If we still have not found a homotopy, we look for one elsewhere that decreses overall complexity *)
If[pos===$Failed,
PosOfArrowsToBeRemoved=Position[StructureMapsit,v_/;Length[v]!=0,{3}];
pos=ParallelTry[If[ComplexityQuotDecreasingQ[StructureMapsit,#,CurrentComplexity],#,$Failed]&,PosOfArrowsToBeRemoved];
];
(* If we still have not found a homotopy and we have not repeated the same homotopies too many times, we look for that almost decreases complexity in PosToBeCleaned *)
almostvar=1;
While[pos===$Failed&&almostvar<100&&maxTally<6,
PosOfArrowsToBeRemoved=Position[StructureMapsit,v_/;Length[v]!=0,{3}];
pos=ParallelTry[If[ComplexityQuotAlmostDecreasingQ[StructureMapsit,#,CurrentComplexity,PosToBeCleaned,almostvar],#,$Failed]&,PosOfArrowsToBeRemoved];
almostvar=almostvar+1;
NRandomInd=NRandomInd+1;
];
If[NRandomInd=!=0,NRandomPicks=NRandomPicks+1];
(* If we do not find one that decreases complexity, we 
1) abort
2)pick a random algebra element to be removed; but make sure that it is actually removable i.e. that there exists a homotopy.  *)
If[pos===$Failed,
(*1*)
Print["Aborted after iteration "<>ToString[iter]];
iter=MaxIterations;
pos=0
(*2*)
(*
PosOfArrowsToBeRemoved=Select[PosOfArrowsToBeRemoved,Length[AllHomotopies[StructureMapsit,#]]>0&];
If[Length[PosOfArrowsToBeRemoved]\[Equal]0,
pos=0;
(* we exit while-loop *)
iter=MaxIterations,
pos=RandomChoice[PosOfArrowsToBeRemoved];
NRandomPicks=NRandomPicks+1
]*)
];
If[
(* If we could not choose any arrow to homotope away (i.e. p=0; this should rarely happen), then leave out this loop and we exit while-loop. *)
pos=!=0
,
cycliccounter=cycliccounter+Position[PosOfArrowsToBeRemoved,pos][[1,1]];
(* Select the homotopy with lowest complexity. *)
homotopyStartEnd=AllHomotopies[StructureMapsit,pos][[Position[#,Min[#]][[1,1]]]]&@AllComplexitiesQuotParallel[StructureMapsit,pos,PosToBeCleaned];
(* Add the homotopy *)
StructureMapsit=Homotopy0[StructureMapsit,##]&@@homotopyStartEnd;
(* Record what we have just done *)
LOG=Append[LOG,homotopyStartEnd];
(* Compute the new list of arrows which go between different generator sets *)
PosOfArrowsToBeRemoved=Flatten[Apply[Tuples[{{#1},{#2},Range[Length[StructureMapsit[[##]]]]}]&,PosToBeCleaned,{1}],1];
PosOfArrowsToBeRemoved=RotateLeft[PosOfArrowsToBeRemoved,cycliccounter];
(* Compute maximum number of identical homotopies *)
maxTally=Max[Tally[LOG][[All,2]]];
(* Check if we need to repeat. *)
If[Length[PosOfArrowsToBeRemoved]==0,
iter=MaxIterations;
Print["Success! All Cleaned Up. Could I have some ice cream?"],
(* otherwise increment iter *)
iter=iter+1
];
]
][[1]]
]
]
]
,
{{"Iteration "<>ToString[iter+1]},{"---------------"},{"Remaining Positions"},{ArrayPlot[SparseArray[(#[[1;;2]]->#[[3]])&/@Reverse[PosOfArrowsToBeRemoved],{NGens,NGens},0],ColorRules->{0->Green}]},{"ComplexityQuot"},{N[ComplexityQuot[StructureMapsit,PosToBeCleaned]]},{"Number of random picks"},{NRandomPicks},{"Time used in previous iteration"},{timeused}}//MatrixForm
];
Print["I increased complexity ",NRandomPicks," times." ];
Print[Now];
Output={StructureMapsit,LOG}
];
(*Clean up position*)AutoCleanPos::usage="AutoCleanPos[StructureMaps_,gensets_,PosToBeCleaned_,MaxIterations_]: tries to clean up a single position in StructureMaps, specified by PosToBeCleaned.";
AutoCleanPos[StructureMaps_,gensets_,PosToBeCleaned_,MaxIterations_]:=Module[{Output={{},{}},NGens=Length[gensets],PosOfArrowsToBeRemoved={},CurrentComplexity=ComplexityQuot[StructureMaps,{PosToBeCleaned}],StructureMapsit=StructureMaps,iter=0,pos,homotopyStartEnd={},start=1,end=1,LOG={},NRandomPicks=0,timeused=0,almostvar=1,NRandomInd=0,maxTally=0,numberofhomotopies=1,Mm1MHomotopyResults,possibleCandidates,i=0},(*First check if the input is sensible*)Print[Now];
Monitor[If[Length[StructureMaps]!=NGens,Print["USER ERROR: Something is wrong about the generatorsets!"],(*Calculate list of positions {endgen,startgen,position in label}*)PosOfArrowsToBeRemoved=Append[PosToBeCleaned,#]&/@Range[Length[Part[StructureMapsit,##]&@@PosToBeCleaned]];
If[Length[PosOfArrowsToBeRemoved]==0,Print["This complex is already cleaned up. Done nothing."],(*Main iteration*)While[iter<MaxIterations,NRandomInd=0;
timeused=Timing[(*Pick an element in PosOfArrowsToBeRemoved,i.e.a position of an algebra element that we want to homotope away.We first search for one where there exists a homotopy which decreases the complexity of'StructureMapsit'.*)CurrentComplexity=ComplexityQuot[StructureMapsit,{PosToBeCleaned}];
(*Parallelize this*)(*Off[ParallelTry::toofew];
pos=ParallelTry[If[ComplexityDecreasingQ[StructureMapsit,#,CurrentComplexity,PosToBeCleaned],#,$Failed]&,PosOfArrowsToBeRemoved];*)numberofhomotopies=1;
pos=SelectFirst[PosOfArrowsToBeRemoved,ComplexityQuotDecreasingQ[StructureMapsit,#,CurrentComplexity,{PosToBeCleaned}]&,$Failed];
If[pos===$Failed,numberofhomotopies=2;
(*pos=SelectFirst[PosOfArrowsToBeRemoved,ComplexityDecreasingQ[StructureMapsit,#,CurrentComplexity,GenIndexPartitioning]&,0];*)(*If we still have not found a homotopy,we look for one elsewhere that decreses overall complexity*)(*If[pos===$Failed,PosOfArrowsToBeRemoved=Position[StructureMapsit,v_/;Length[v]\[NotEqual]0,{3}];
pos=SelectFirst[PosOfArrowsToBeRemoved,ComplexityDecreasingQ[StructureMapsit,#,Complexity[StructureMapsit,1]]&,$Failed];];*)(*Look for double homotopies that reduce the complexity as PosToBeCleaned*)Mm1MHomotopyResults=Flatten[StructureMapsit/@M[#],1]&/@(StructureMapsit[[##]]&@@PosToBeCleaned);
possibleCandidates=Complement[Select[Tuples[{#,#}]&@Range[Length[StructureMapsit[[##]]&@@PosToBeCleaned]],IntersectingQ[Mm1MHomotopyResults[[#[[1]]]],Mm1MHomotopyResults[[#[[2]]]]]&],{#,#}&/@Range[Length[StructureMapsit[[##]]&@@PosToBeCleaned]]];
For[i=1,i<=Length[possibleCandidates],i++,Off[ParallelTry::toofew];
homotopyStartEnd=ParallelTry[If[(ComplexityQuot[Function[{y1,y2,y3},Homotopy0[Function[{x1,x2,x3},Homotopy0[StructureMapsit,x1,x2,x3]]@@#[[1]],y1,y2,y3]]@@#[[2]],{PosToBeCleaned}]<CurrentComplexity)==True,#,$Failed]&,Tuples[{AllHomotopiesForDiff[StructureMapsit,Join[PosToBeCleaned,{possibleCandidates[[i,1]]}]],AllHomotopiesForDiff[StructureMapsit,Join[PosToBeCleaned,{possibleCandidates[[i,2]]}]]}]];
If[homotopyStartEnd=!=$Failed,i=Length[possibleCandidates]+1];];
If[Length[possibleCandidates]==0,homotopyStartEnd=$Failed];
If[homotopyStartEnd=!=$Failed,pos=1];];
(*If we still have not found a homotopy and we have not repeated the same homotopies too many times,we look for that almost decreases complexity in PosToBeCleaned*)(*almostvar=1;
While[pos===$Failed&&almostvar<100&&maxTally<6,PosOfArrowsToBeRemoved=Position[StructureMapsit,v_/;Length[v]\[NotEqual]0,{3}];
pos=SelectFirst[PosOfArrowsToBeRemoved,ComplexityAlmostDecreasingQ[StructureMapsit,#,CurrentComplexity,PosToBeCleaned,almostvar]&,$Failed];
almostvar=almostvar+1;
NRandomInd=NRandomInd+1;];
If[NRandomInd=!=0,NRandomPicks=NRandomPicks+1];*)(*If we do not find one that decreases complexity,we 1) abort 2)pick a random algebra element to be removed;
but make sure that it is actually removable i.e.that there exists a homotopy.*)If[pos===$Failed,(*1*)Print["Aborted after iteration "<>ToString[iter]];
iter=MaxIterations;
pos=0
(*2*)
(*PosOfArrowsToBeRemoved=Select[PosOfArrowsToBeRemoved,Length[AllHomotopies[StructureMapsit,#]]>0&];
If[Length[PosOfArrowsToBeRemoved]\[Equal]0,pos=0;
(*we exit while-loop*)iter=MaxIterations,pos=RandomChoice[PosOfArrowsToBeRemoved];
NRandomPicks=NRandomPicks+1]*)];

If[(*If we could not choose any arrow to homotope away (i.e.p=0;this should rarely happen),then leave out this loop and we exit while-loop.*)pos=!=0,(*Select the homotopy with lowest complexity.*)(*Add the homotopy*)If[numberofhomotopies==1,homotopyStartEnd=AllHomotopies[StructureMapsit,pos][[Position[#,Min[#]][[1,1]]]]&@AllComplexitiesQuot[StructureMapsit,pos,{PosToBeCleaned}];
StructureMapsit=Homotopy0[StructureMapsit,##]&@@homotopyStartEnd,StructureMapsit=Function[{y1,y2,y3},Homotopy0[Function[{x1,x2,x3},Homotopy0[StructureMapsit,x1,x2,x3]]@@#[[1]],y1,y2,y3]]@@#[[2]]&@homotopyStartEnd];
(*Record what we have just done*)LOG=Append[LOG,homotopyStartEnd];
(*Compute the new list of arrows which go between different generator sets*)PosOfArrowsToBeRemoved=Append[PosToBeCleaned,#]&/@Range[Length[Part[StructureMapsit,##]&@@PosToBeCleaned]];
(*Compute maximum number of identical homotopies*)maxTally=Max[Tally[LOG][[All,2]]];
(*Check if we need to repeat.*)If[Length[PosOfArrowsToBeRemoved]==0,iter=MaxIterations;
Print["Success! All Cleaned Up. Could I have some ice cream?"],(*otherwise increment iter*)iter=iter+1];]][[1]]]]],{{"Iteration "<>ToString[iter+1]},{"---------------"},{{numberofhomotopies,i}},{Length[Part[StructureMapsit,##]&@@PosToBeCleaned]},{"Remaining Positions"},{ArrayPlot[SparseArray[(#[[1;;2]]->#[[3]])&/@Reverse[PosOfArrowsToBeRemoved],{NGens,NGens},0],ColorRules->{0->Green}]},{"Complexity"},{N[ComplexityQuot[StructureMapsit,{PosToBeCleaned}]]},{"Number of random picks"},{NRandomPicks},{"Time used in previous iteration"},{timeused}}//MatrixForm];
Print["I increased complexity ",NRandomPicks," times."];
Print[Now];
Output={StructureMapsit,LOG}];
(*Clean up position*)
AutoCleanPosns::usage="AutoCleanPos[StructureMaps_,gensets_,PosToBeCleaned_,MaxIterations_]: tries to clean up a set of positions in StructureMaps, specified by PosToBeCleaned.";
AutoCleanPosns[StructureMaps_,gensets_,PosToBeCleaned_,MaxIterations_]:=Module[{
Output={{},{}},
NGens=Length[gensets],
PosOfArrowsToBeRemoved={},
CurrentComplexity=ComplexityQuot[StructureMaps,PosToBeCleaned],
StructureMapsit=StructureMaps,
iter=0,
pos,
homotopyStartEnd={},
start=1,
end=1,
LOG={},
NRandomPicks=0,
timeused=0,
almostvar=1,
NRandomInd=0,
maxTally=0,
numberofhomotopies=1,
Mm1MHomotopyResults,
i=0,
ii=0,
iii=0,
PosnsToBeCleaned,
sPosToBeCleaned,
After1Homotopy,
All1Homotopies,
All2Homotopies={}
},(*First check if the input is sensible*)
Print[Now];
Monitor[If[Length[StructureMaps]!=NGens,Print["USER ERROR: Something is wrong about the generatorsets!"],(*Calculate list of positions {endgen,startgen,position in label}*)PosOfArrowsToBeRemoved=RandomSample[Flatten[Apply[Tuples[{{#1},{#2},Range[Length[StructureMapsit[[##]]]]}]&,PosToBeCleaned,{1}],1],UpTo[10^5]];
If[Length[PosOfArrowsToBeRemoved]==0,Print["This complex is already cleaned up. Done nothing."],(*Main iteration*)While[iter<MaxIterations,NRandomInd=0;
timeused=Timing[(*Pick an element in PosOfArrowsToBeRemoved,i.e.a position of an algebra element that we want to homotope away.We first search for one where there exists a homotopy which decreases the complexity of'StructureMapsit'.*)
(* initialize values *)
numberofhomotopies=1;
All2Homotopies={};
i=0;
ii=0;
iii=0;
CurrentComplexity=ComplexityQuot[StructureMapsit,PosToBeCleaned];
(*
Off[ParallelTry::toofew];
pos=ParallelTry[If[ComplexityQuotDecreasingQ[StructureMapsit,#,CurrentComplexity,PosToBeCleaned],#,$Failed]&,PosOfArrowsToBeRemoved];
*)
pos=SelectFirst[PosOfArrowsToBeRemoved,ComplexityQuotDecreasingQ[StructureMapsit,#,CurrentComplexity,PosToBeCleaned]&,$Failed];
(* if we haven't found a homotopy yet, we look for two consecutive homotopies *)
If[pos===$Failed,
(* We now try to do two consecutive homotopies which might lower complexity *)
numberofhomotopies=2;
(* initialize value *)
homotopyStartEnd=$Failed;
(* make list of all positions that we want to clean up, ordered by decreasing number of labels *)
PosnsToBeCleaned=DeleteCases[SortBy[PosToBeCleaned,Length[Part[StructureMapsit,##]&@@#]&],v_/;Length[Part[StructureMapsit,##]&@@v]==0];
(* Now try each of these positions *)
For[i=1,i<=Length[PosnsToBeCleaned],i++,
sPosToBeCleaned=PosnsToBeCleaned[[i]];
(* i is the label index on the arrow specified by sPosToBeCleaned *)
For[ii=1,ii<=Length[StructureMapsit[[##]]&@@sPosToBeCleaned],ii++,
(* Compute all possible [first] homotopies for each label on arrow specified by 'sPosToBeCleaned' *)
All1Homotopies=AllHomotopiesForDiff[StructureMapsit,Join[sPosToBeCleaned,{ii}]];
(* iii is the label index on the arrow specified by sPosToBeCleaned *)
For[iii=1,iii<= Length[All1Homotopies],iii++,
(* Compute new structure maps from current first homotopy *)
After1Homotopy=Function[{x1,x2,x3},Homotopy0[StructureMapsit,x1,x2,x3]]@@All1Homotopies[[iii]];
(* Compute all possible [second] homotopies for each label on arrow specified by 'sPosToBeCleaned' *)
All2Homotopies=Flatten[AllHomotopiesForDiff[After1Homotopy,Join[sPosToBeCleaned,{#}]]&/@Range[Length[After1Homotopy[[##]]&@@sPosToBeCleaned]],1];
(* Now search for those homotopies which lower complexity *)
If[
Length[All2Homotopies]>0,
homotopyStartEnd=SelectFirst[All2Homotopies,(ComplexityQuot[Function[{x1,x2,x3},Homotopy0[After1Homotopy,x1,x2,x3]]@@#,PosToBeCleaned]<CurrentComplexity)&,$Failed]
(*
Off[ParallelTry::toofew];
homotopyStartEnd=
ParallelTry[If[(ComplexityQuot[Function[{x1,x2,x3},Homotopy0[After1Homotopy,x1,x2,x3]]@@#,PosToBeCleaned]<CurrentComplexity)\[Equal]True,#,$Failed]&,All2Homotopies]
*)
];
If[homotopyStartEnd=!=$Failed,
homotopyStartEnd={All1Homotopies[[iii]],homotopyStartEnd};
i=Length[PosnsToBeCleaned]+1;
ii=Length[StructureMapsit[[##]]&@@sPosToBeCleaned]+1;
iii=Length[All1Homotopies]+1;
];
]
]
];
If[homotopyStartEnd=!=$Failed,pos=1];
];
(*If we still have not found a homotopy and we have not repeated the same homotopies too many times,we look for that almost decreases complexity in PosToBeCleaned*)(*almostvar=1;
While[pos===$Failed&&almostvar<100&&maxTally<6,PosOfArrowsToBeRemoved=Position[StructureMapsit,v_/;Length[v]\[NotEqual]0,{3}];
pos=SelectFirst[PosOfArrowsToBeRemoved,ComplexityAlmostDecreasingQ[StructureMapsit,#,CurrentComplexity,PosToBeCleaned,almostvar]&,$Failed];
almostvar=almostvar+1;
NRandomInd=NRandomInd+1;];
If[NRandomInd=!=0,NRandomPicks=NRandomPicks+1];*)(*If we do not find one that decreases complexity,we 1) abort 2)pick a random algebra element to be removed;
but make sure that it is actually removable i.e.that there exists a homotopy.*)If[pos===$Failed,(*1*)Print["Aborted after iteration "<>ToString[iter]];
iter=MaxIterations;
pos=0
(*2*)
(*PosOfArrowsToBeRemoved=Select[PosOfArrowsToBeRemoved,Length[AllHomotopies[StructureMapsit,#]]>0&];
If[Length[PosOfArrowsToBeRemoved]\[Equal]0,pos=0;
(*we exit while-loop*)iter=MaxIterations,pos=RandomChoice[PosOfArrowsToBeRemoved];
#{\[Alpha]-circles}=NRandomPicks=NRandomPicks+1]*)];
If[(*If we could not choose any arrow to homotope away (i.e.p=0;this should rarely happen),then leave out this loop and we exit while-loop.*)pos=!=0,(*Select the homotopy with lowest complexity.*)(*Add the homotopy*)If[numberofhomotopies==1,
homotopyStartEnd=AllHomotopies[StructureMapsit,pos][[Position[#,Min[#]][[1,1]]]]&@AllComplexitiesQuot[StructureMapsit,pos,PosToBeCleaned];
StructureMapsit=Homotopy0[StructureMapsit,##]&@@homotopyStartEnd
,
StructureMapsit=Function[{y1,y2,y3},Homotopy0[Function[{x1,x2,x3},Homotopy0[StructureMapsit,x1,x2,x3]]@@#[[1]],y1,y2,y3]]@@#[[2]]&@homotopyStartEnd];
(*Record what we have just done*)LOG=Append[LOG,homotopyStartEnd];
(*Compute the new list of arrows which go between different generator sets*)PosOfArrowsToBeRemoved=RandomSample[Flatten[Apply[Tuples[{{#1},{#2},Range[Length[StructureMapsit[[##]]]]}]&,PosToBeCleaned,{1}],1],UpTo[10^5]];
(*Compute maximum number of identical homotopies*)maxTally=Max[Tally[LOG][[All,2]]];
(*Check if we need to repeat.*)
If[Length[PosOfArrowsToBeRemoved]==0,iter=MaxIterations;
Print["Success! All Cleaned Up. Could I have some ice cream?"],(*otherwise increment iter*)iter=iter+1];]][[1]]]]],{{"Iteration "<>ToString[iter+1]},{"---------------"},{ToString[numberofhomotopies]<>","<>ToString[i]<>"/"<>ToString[Length[PosnsToBeCleaned]]<>","<>ToString[ii]<>"/"<>ToString[Length[StructureMapsit[[##]]&@@sPosToBeCleaned]]<>","<>ToString[iii]<>"/"<>ToString[Length[All1Homotopies]]<>","<>ToString[Length[All2Homotopies]]},{If[numberofhomotopies==1," ----- ",{sPosToBeCleaned}]},{"Remaining Positions"},{ArrayPlot[SparseArray[(#[[1;;2]]->#[[3]])&/@Reverse[PosOfArrowsToBeRemoved],{NGens,NGens},0],ColorRules->{0->Green}]},{"Complexity"},{N[ComplexityQuot[StructureMapsit,PosToBeCleaned]]},{"Number of random picks"},{NRandomPicks},{"Time used in previous iteration"},{timeused}}//MatrixForm];
Print["I increased complexity ",NRandomPicks," times."];
Print[Now];
Output={StructureMapsit,LOG}];
];


==> anc/BSFH/ClosureBSAx2.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    355277,       7822]
NotebookOptionsPosition[    347149,       7559]
NotebookOutlinePosition[    347486,       7574]
CellTagsIndexPosition[    347443,       7571]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["ClosureBSAx2.nb", "Title",
 CellChangeTimes->{{3.683902871124304*^9, 3.68390290606082*^9}, {
  3.6839498343279467`*^9, 3.683949835151998*^9}, {3.684141648169284*^9, 
  3.684141649737145*^9}, {3.6841417156830883`*^9, 3.684141717706863*^9}}],

Cell["\<\
Description: 
We compute a type A structure for closing a tangle from a planar Heegaard \
diagram. The underlying bordered sutured manifold has an additional pair of \
meridional sutures. As one might expect, the type A structure splits into two \
identical components.\
\>", "Text",
 CellChangeTimes->{{3.683950109886711*^9, 3.68395027867488*^9}, {
  3.683950357452958*^9, 3.683950446367662*^9}}],

Cell[CellGroupData[{

Cell["Load package BSFH.m", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.68390335323253*^9, 
  3.683903371168364*^9}, {3.683949830312366*^9, 3.683949830550836*^9}, {
  3.685186908447523*^9, 3.6851869085320377`*^9}, {3.685198191575903*^9, 
  3.685198207056624*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "BSFH.m"}]], "Input",
 CellChangeTimes->{{3.683896286022256*^9, 3.683896288299066*^9}, {
  3.6839021785176077`*^9, 3.6839021860575857`*^9}, {3.6839491778963013`*^9, 
  3.6839491783118887`*^9}, {3.685186971048904*^9, 3.685186973487808*^9}, {
  3.685187264296172*^9, 3.685187267583693*^9}, {3.685203668910954*^9, 
  3.685203670179483*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"This is BSFH.m, version 1.0, \\na tool for computing bordered \
sutured Heegaard Floer homology,\\nbased on an algorithm due to Rumen \
Zarev,\\nwritten in Mathematica 10.3.1.0 for Linux x86 (64-bit). \\nA manual \
for this Mathematica package can be found in appendix D of\\n\\n   C.B. \
Zibrowius, \"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"On a Heegaard Floer theory for tangles\"\>",
    StripOnInput->False,
    FontSlant->Italic], 
   "\[InvisibleSpace]", "\<\", PhD thesis (2016), Cambridge. \\n\\nFor more \
background on bordered sutured Floer theory, see\\n\\n   R. Zarev, \"\>", 
   "\[InvisibleSpace]", 
   StyleBox["\<\"Bordered Floer homology for sutured manifolds\"\>",
    StripOnInput->False,
    FontSlant->Italic], 
   "\[InvisibleSpace]", "\<\", arXiv: 0908.1106v2.\\n\\nFor questions, \
suggestions or comments, please email claudius.zibrowius\"\>", 
   "\[InvisibleSpace]", "\<\"@\"\>", 
   "\[InvisibleSpace]", "\<\"gmail.com. \\n\\n    Copyright (C) 2015-2016 \
Claudius Zibrowius\\n\\n    This program is free software: you can \
redistribute it and/or modify\\n    it under the terms of the GNU Affero \
General Public License as published by\\n    the Free Software Foundation, \
either version 3 of the License, or\\n    (at your option) any later version.\
\\n\\n    This program is distributed in the hope that it will be useful,\\n  \
  but WITHOUT ANY WARRANTY; without even the implied warranty of\\n    \
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the\\n    GNU \
Affero General Public License for more details.\\n\\n    You should have \
received a copy of the GNU Affero General Public License\\n    along with \
this program.  If not, see <http://www.gnu.org/licenses/>.\"\>"}],
  SequenceForm[
  "This is BSFH.m, version 1.0, \na tool for computing bordered sutured \
Heegaard Floer homology,\nbased on an algorithm due to Rumen Zarev,\nwritten \
in Mathematica 10.3.1.0 for Linux x86 (64-bit). \nA manual for this \
Mathematica package can be found in appendix D of\n\n   C.B. Zibrowius, ", 
   Style["On a Heegaard Floer theory for tangles", Italic], 
   ", PhD thesis (2016), Cambridge. \n\nFor more background on bordered \
sutured Floer theory, see\n\n   R. Zarev, ", 
   Style["Bordered Floer homology for sutured manifolds", Italic], 
   ", arXiv: 0908.1106v2.\n\nFor questions, suggestions or comments, please \
email claudius.zibrowius", "@", 
   "gmail.com. \n\n    Copyright (C) 2015-2016 Claudius Zibrowius\n\n    This \
program is free software: you can redistribute it and/or modify\n    it under \
the terms of the GNU Affero General Public License as published by\n    the \
Free Software Foundation, either version 3 of the License, or\n    (at your \
option) any later version.\n\n    This program is distributed in the hope \
that it will be useful,\n    but WITHOUT ANY WARRANTY; without even the \
implied warranty of\n    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. \
 See the\n    GNU Affero General Public License for more details.\n\n    You \
should have received a copy of the GNU Affero General Public License\n    \
along with this program.  If not, see <http://www.gnu.org/licenses/>."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.685203698151988*^9, 3.685203705067401*^9}, 
   3.6852037817068872`*^9, 3.6852038625098257`*^9, 3.685246622224927*^9, 
   3.6852477466607237`*^9, 3.685248986779213*^9, 3.6852491665949183`*^9, 
   3.685254474431779*^9, {3.6852587902608347`*^9, 3.685258792835278*^9}, 
   3.68525890264445*^9, 3.68569631512576*^9, 3.685696390769709*^9, 
   3.6856967870706177`*^9, {3.685697053247446*^9, 3.68569712335627*^9}, 
   3.685697159326499*^9, 3.685697193749625*^9, 3.685697311945281*^9, 
   3.685699411414978*^9, 3.6857060379482727`*^9, 3.685711666174616*^9, 
   3.685712330216119*^9, 3.685712543738003*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Input data from nice Heegaard diagram", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"regionsInput", "=", " ", 
   TagBox[
    RowBox[{"(", GridBox[{
       {"1", "13", "3", "\[Placeholder]", "\[Placeholder]"},
       {"2", "3", "2", "\[Placeholder]", "\[Placeholder]"},
       {"3", "2", "10", "\[Placeholder]", "\[Placeholder]"},
       {"4", "17", "9", "\[Placeholder]", "\[Placeholder]"},
       {"5", "9", "8", "\[Placeholder]", "\[Placeholder]"},
       {"6", "8", "14", "\[Placeholder]", "\[Placeholder]"},
       {"7", "11", "10", "13", "12"},
       {"8", "12", "13", "3", "4"},
       {"9", "11", "12", "4", "5"},
       {"10", "5", "4", "7", "6"},
       {"11", "6", "7", "15", "16"},
       {"12", "7", "8", "14", "15"},
       {"13", "15", "14", "17", "16"},
       {"14", "6", "5", "\[Placeholder]", "\[Placeholder]"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, 
        "ItemsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, 
        "ItemsIndexed" -> {}}], ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alphaarcsInput", "=", 
   RowBox[{"(", GridBox[{
      {"1", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]},
      {"2", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
        "}"}]},
      {"3", 
       RowBox[{"{", "9", "}"}]},
      {"4", 
       RowBox[{"{", 
        RowBox[{"10", ",", "11", ",", "12", ",", "13"}], "}"}]},
      {"5", 
       RowBox[{"{", 
        RowBox[{"14", ",", "15", ",", "16", ",", "17"}], "}"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"alphacurvesInput", "=", 
    RowBox[{"{", "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"If", " ", "there", " ", "were", " ", "any", " ", "\[Alpha]"}], 
     "-", 
     RowBox[{
     "curves", " ", "we", " ", "would", " ", "start", " ", "counting", " ", 
      "at", " ", 
      RowBox[{"Length", "[", "alphaarcsInput", "]"}]}], "+", "1"}], "=", 
    "6."}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"betacurvesInput", "=", 
   RowBox[{"(", GridBox[{
      {"1", 
       RowBox[{"{", "1", "}"}]},
      {"2", 
       RowBox[{"{", 
        RowBox[{"10", ",", "13", ",", "2", ",", "3"}], "}"}]},
      {"3", 
       RowBox[{"{", 
        RowBox[{"8", ",", "9", ",", "14", ",", "17"}], "}"}]},
      {"4", 
       RowBox[{"{", 
        RowBox[{
        "11", ",", "12", ",", "4", ",", "7", ",", "15", ",", "16", ",", "6", 
         ",", "5"}], "}"}]}
     }], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CancellationSortListInput", "=", 
   TagBox[
    RowBox[{"(", GridBox[{
       {"6", "5"},
       {"7", "4"}
      }], ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RelevantGeneratorQ", "[", "v_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Count", "[", 
      RowBox[{"v", ",", 
       RowBox[{"entry_", "/;", 
        RowBox[{
         RowBox[{"WhichAlphaQ", "[", "entry", "]"}], ">", "3"}]}]}], "]"}], 
     "\[Equal]", "2"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "means", " ", "we", " ", "only", " ", "consider", " ", 
      "those", " ", "generators", " ", "relevant", " ", "which", " ", 
      "occupy", " ", "exactly", " ", "2", " ", "\[Alpha]"}], "-", 
     RowBox[{
     "curves", " ", "with", " ", "index", " ", "greater", " ", "than", " ", 
      "3.", " ", "Here"}]}], ",", " ", 
    RowBox[{
    "we", " ", "want", " ", "the", " ", "silly", " ", "arcs", " ", "to", " ", 
     "be", " ", "always", " ", 
     RowBox[{"occupied", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RelevantGeneratorGenerationQ", "[", "listOfAlphas_", "]"}], ":=", 
   "True"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1BoundaryInput", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "5", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"TypeS1", "=", "TypeA"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S2BoundaryInput", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"TypeS2", "=", "TypeA"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ArcDiagram1MatchingsInput", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "9"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ArcDiagram2MatchingsInput", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1AlwaysOccupiedAlphaArcs", "=", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S2AlwaysOccupiedAlphaArcs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S1PotentiallyOccupiedAlphaArcs", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S2PotentiallyOccupiedAlphaArcs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1NeverOccupiedAlphaArcs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S2NeverOccupiedAlphaArcs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"NS1oaa", "=", "4"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"NS2oaa", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NR", "=", "14"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NI", "=", "17"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Step0Preparation", ";"}]}], "Input",
 CellChangeTimes->{{3.6497530722503233`*^9, 3.6497531640105715`*^9}, {
   3.649753200182641*^9, 3.6497532306203814`*^9}, {3.649753295437089*^9, 
   3.6497537205584044`*^9}, {3.649753809663501*^9, 3.6497540947948093`*^9}, {
   3.64975417591745*^9, 3.6497544232615967`*^9}, {3.649754582102682*^9, 
   3.6497546193148108`*^9}, {3.6497597447969356`*^9, 3.649759820857286*^9}, {
   3.6497598739923253`*^9, 3.6497600406208553`*^9}, {3.6498348056844025`*^9, 
   3.649834809398615*^9}, {3.6500118158196554`*^9, 3.6500119552486305`*^9}, {
   3.6500120907763824`*^9, 3.650012100424934*^9}, {3.6500121318167295`*^9, 
   3.6500121752402134`*^9}, {3.650012235023633*^9, 3.6500124904712434`*^9}, {
   3.6500125549099293`*^9, 3.6500135229893*^9}, {3.6500137752877307`*^9, 
   3.6500137980100307`*^9}, {3.650014346297391*^9, 3.6500144942018504`*^9}, {
   3.651649531551473*^9, 3.651649715648744*^9}, {3.651649748025792*^9, 
   3.651650111090334*^9}, {3.651650146439418*^9, 3.6516501589804354`*^9}, {
   3.651650192001482*^9, 3.651650433735837*^9}, {3.6516504753718996`*^9, 
   3.6516519704441*^9}, {3.651652054997223*^9, 3.651652060628233*^9}, {
   3.6519345605327864`*^9, 3.6519345810648155`*^9}, {3.6519358757890897`*^9, 
   3.6519358917171125`*^9}, {3.6519359368331766`*^9, 
   3.6519359370731773`*^9}, {3.651935978236236*^9, 3.6519360167562904`*^9}, {
   3.651936124565445*^9, 3.651936172629513*^9}, {3.651936220229581*^9, 
   3.6519362497016225`*^9}, {3.651936345052758*^9, 3.651937012110732*^9}, {
   3.6519370562627954`*^9, 3.651937314038168*^9}, {3.651937665336673*^9, 
   3.651937669427678*^9}, {3.6519377101977406`*^9, 3.651937863584965*^9}, {
   3.651937897214015*^9, 3.6519381861784363`*^9}, {3.6519382217124863`*^9, 
   3.6519384265657835`*^9}, {3.6519384666458426`*^9, 3.651938520239919*^9}, {
   3.6519385515209646`*^9, 3.6519388240813603`*^9}, {3.651938855954406*^9, 
   3.6519388862824492`*^9}, {3.6519392745537353`*^9, 
   3.6519392799437428`*^9}, {3.6519393372788243`*^9, 
   3.6519393914219007`*^9}, {3.651939423092946*^9, 3.6519395761171694`*^9}, {
   3.651939612384222*^9, 3.651939714064367*^9}, {3.65193975111042*^9, 
   3.6519399760747414`*^9}, {3.651941430807907*^9, 3.6519414332769117`*^9}, {
   3.651945362054637*^9, 3.651945363210703*^9}, {3.6519454225397882`*^9, 
   3.6519455694779973`*^9}, {3.651945720107213*^9, 3.6519457916863155`*^9}, {
   3.6519458487563953`*^9, 3.651945862358415*^9}, {3.651945927406509*^9, 
   3.651946006478621*^9}, {3.6519460579536943`*^9, 3.6519461737618604`*^9}, {
   3.651946204178903*^9, 3.651946227686937*^9}, {3.651946265880993*^9, 
   3.6519466589295626`*^9}, {3.651946690234609*^9, 3.6519467289476686`*^9}, {
   3.6519467600477147`*^9, 3.651946934603969*^9}, {3.6519469707200203`*^9, 
   3.6519470228180943`*^9}, {3.6519472390614033`*^9, 
   3.6519472412114067`*^9}, {3.6519472854534683`*^9, 
   3.6519473691605873`*^9}, {3.651948557668288*^9, 3.651948558138289*^9}, {
   3.6523417291331387`*^9, 3.652341766577015*^9}, {3.652343691754648*^9, 
   3.652343701715831*^9}, {3.65234386740432*^9, 3.6523439446431303`*^9}, {
   3.652344032687261*^9, 3.6523440596433907`*^9}, {3.652358747272119*^9, 
   3.652358986818255*^9}, {3.6523590916238422`*^9, 3.652359092089066*^9}, {
   3.652378686654628*^9, 3.652378730052348*^9}, {3.652378811671297*^9, 
   3.652378858709206*^9}, {3.6523789541849403`*^9, 3.65237921139062*^9}, 
   3.652379257576953*^9, {3.652507866916305*^9, 3.652507867239162*^9}, {
   3.6527159962477207`*^9, 3.652716042325199*^9}, {3.652716363312395*^9, 
   3.65271680328963*^9}, {3.6527169177729797`*^9, 3.652716918059433*^9}, {
   3.652717303055015*^9, 3.65271730330694*^9}, {3.652790736845571*^9, 
   3.65279074215808*^9}, {3.652790774966799*^9, 3.652790789743931*^9}, 
   3.653124165618794*^9, 3.653125890605195*^9, {3.6534471181783257`*^9, 
   3.653447122852326*^9}, {3.6534471620035152`*^9, 3.653447327499275*^9}, {
   3.653447448194496*^9, 3.6534478276643457`*^9}, {3.653447881673066*^9, 
   3.6534480504974194`*^9}, {3.653448089596459*^9, 3.653448208613467*^9}, {
   3.653448239094824*^9, 3.653449345615569*^9}, {3.653449384296937*^9, 
   3.653449507080082*^9}, {3.653449554328115*^9, 3.653449742551841*^9}, {
   3.653449805976263*^9, 3.653449861005069*^9}, {3.653449898022132*^9, 
   3.653450094006476*^9}, {3.653450148433264*^9, 3.653450416688586*^9}, {
   3.653450457907782*^9, 3.6534505694720583`*^9}, {3.653450608674986*^9, 
   3.653450773591426*^9}, {3.653450808496027*^9, 3.653450926856135*^9}, {
   3.6534509667392807`*^9, 3.653451123128397*^9}, {3.6534511645267897`*^9, 
   3.653451624907023*^9}, {3.653451768110091*^9, 3.653451773589279*^9}, {
   3.653645392293866*^9, 3.653645459559637*^9}, {3.653645700349249*^9, 
   3.6536458264115257`*^9}, {3.653645860138418*^9, 3.653646117204277*^9}, {
   3.6536462030397873`*^9, 3.653646512275378*^9}, {3.6536491677669697`*^9, 
   3.6536491695033207`*^9}, {3.653649648307026*^9, 3.653649650931691*^9}, {
   3.6539023990312862`*^9, 3.6539024120716743`*^9}, {3.654001721429076*^9, 
   3.654001725411331*^9}, {3.654001834747726*^9, 3.654001838677055*^9}, {
   3.654001886392312*^9, 3.6540018902218723`*^9}, {3.654001924972046*^9, 
   3.6540019274664392`*^9}, {3.654002021825857*^9, 3.654002050814403*^9}, {
   3.6540020837955217`*^9, 3.654002209262237*^9}, {3.654080975998732*^9, 
   3.654080986792881*^9}, {3.6540841797305727`*^9, 3.654084580791286*^9}, {
   3.654084647424561*^9, 3.654084938895278*^9}, {3.654084975695881*^9, 
   3.654085188005872*^9}, {3.654189112984047*^9, 3.6541891306026983`*^9}, {
   3.654279101274822*^9, 3.654279110214291*^9}, 3.670226470106555*^9, 
   3.672564778125291*^9, {3.6736107144428673`*^9, 3.67361071673802*^9}, {
   3.673610785955585*^9, 3.67361135996733*^9}, {3.673773958449003*^9, 
   3.67377396487294*^9}, {3.673886685926611*^9, 3.6738866862138453`*^9}, {
   3.6738885485791597`*^9, 3.673888548784831*^9}, 3.67532364078561*^9, 
   3.675510019026894*^9, 3.675510051233177*^9, 3.6755754684527073`*^9, {
   3.675580786025653*^9, 3.67558086913097*^9}, {3.675591097902276*^9, 
   3.675591098195758*^9}, {3.67559116628647*^9, 3.6755911669263783`*^9}, {
   3.6755911999068737`*^9, 3.675591200173562*^9}, {3.6755915244292*^9, 
   3.6755918989747963`*^9}, {3.675592002522607*^9, 3.675592022435896*^9}, {
   3.675592089113963*^9, 3.675592089701181*^9}, {3.675593425511962*^9, 
   3.675593429599656*^9}, {3.675593470474856*^9, 3.6755935621622753`*^9}, {
   3.675595252252369*^9, 3.675595317034992*^9}, {3.675681759366687*^9, 
   3.675681806490787*^9}, {3.675851569617619*^9, 3.675851637197174*^9}, {
   3.6759226733014708`*^9, 3.675922683031599*^9}, {3.675924874544126*^9, 
   3.6759250783099422`*^9}, {3.675925765316263*^9, 3.675925853845504*^9}, {
   3.6759386639242983`*^9, 3.6759387209604273`*^9}, {3.6759584239651003`*^9, 
   3.6759585214012747`*^9}, {3.675958553821933*^9, 3.675958570771214*^9}, {
   3.6759600153765717`*^9, 3.675960057712853*^9}, {3.6759602372898693`*^9, 
   3.675960242562107*^9}, {3.6759602873497257`*^9, 3.6759603900916567`*^9}, {
   3.6759604399252377`*^9, 3.675960446607627*^9}, 3.676005272937895*^9, 
   3.6760053240393467`*^9, 3.676021482545515*^9, {3.676021560052281*^9, 
   3.676022127436892*^9}, {3.676022216512494*^9, 3.6760229843015423`*^9}, {
   3.676023177212393*^9, 3.676023546449527*^9}, {3.676024271478404*^9, 
   3.676024603324912*^9}, {3.676024665484136*^9, 3.676024782787224*^9}, {
   3.676024854119236*^9, 3.6760248640841513`*^9}, {3.6760250088069153`*^9, 
   3.676025057439742*^9}, {3.676025249390964*^9, 3.6760253009161587`*^9}, {
   3.676025343840477*^9, 3.676025454046672*^9}, {3.676119221103794*^9, 
   3.676119228237918*^9}, {3.6761193013380613`*^9, 3.676119510407556*^9}, {
   3.676119543752206*^9, 3.676119727419374*^9}, {3.676119761094864*^9, 
   3.676119890665061*^9}, {3.676120078015214*^9, 3.676120083406232*^9}, {
   3.676121221198847*^9, 3.676121921702248*^9}, {3.6761219691023912`*^9, 
   3.676122334365264*^9}, {3.676122380870414*^9, 3.676122406798971*^9}, {
   3.67612244311215*^9, 3.6761225221941767`*^9}, {3.676122639453322*^9, 
   3.676122939279006*^9}, {3.676123227018145*^9, 3.676123257096648*^9}, {
   3.6761237135454493`*^9, 3.676123734364585*^9}, {3.6761250122199507`*^9, 
   3.676125012376691*^9}, {3.676125176189796*^9, 3.67612517638523*^9}, {
   3.677676312748744*^9, 3.677676327903968*^9}, {3.677676991863443*^9, 
   3.67767729526375*^9}, {3.677677333016506*^9, 3.677677490646119*^9}, {
   3.677677523157702*^9, 3.677677667586739*^9}, {3.677677718868541*^9, 
   3.6776778204809504`*^9}, {3.677677873168643*^9, 3.677677927030601*^9}, {
   3.67767796875508*^9, 3.6776780297813463`*^9}, {3.677678064052412*^9, 
   3.677678451162526*^9}, {3.677678660504642*^9, 3.677678916339388*^9}, {
   3.67767894672374*^9, 3.6776792507558193`*^9}, {3.6776793205431004`*^9, 
   3.677679488099471*^9}, {3.677679533149323*^9, 3.677679754394271*^9}, 
   3.677681168910832*^9, {3.678722500020762*^9, 3.678722518955509*^9}, {
   3.6787230661747*^9, 3.678723242930275*^9}, {3.678723283137291*^9, 
   3.67872332957576*^9}, {3.678723365853586*^9, 3.67872383272751*^9}, {
   3.6787238948014593`*^9, 3.6787239608564997`*^9}, {3.678724796691175*^9, 
   3.678724820003809*^9}, {3.67872485860867*^9, 3.678724868788558*^9}, {
   3.678729313739044*^9, 3.67872933221128*^9}, {3.6787294763543367`*^9, 
   3.6787299065469646`*^9}, {3.6787300710280848`*^9, 3.678730071422598*^9}, {
   3.678730322495199*^9, 3.678730323785355*^9}, {3.6787303950068274`*^9, 
   3.678730395674675*^9}, {3.678765758197289*^9, 3.678766381340143*^9}, {
   3.67876643099756*^9, 3.6787665616908283`*^9}, {3.678768317890379*^9, 
   3.678768318508003*^9}, {3.678768423156954*^9, 3.6787684278849363`*^9}, {
   3.678768509959207*^9, 3.6787685197194843`*^9}, {3.678768553818428*^9, 
   3.678768554569421*^9}, {3.678768589208424*^9, 3.678769290619643*^9}, {
   3.678769326536812*^9, 3.678769428639135*^9}, {3.678769493829928*^9, 
   3.678769509433446*^9}, {3.678769549578459*^9, 3.678769590779674*^9}, {
   3.6787704361854763`*^9, 3.678770641273473*^9}, {3.678773223101853*^9, 
   3.678773239704031*^9}, 3.679373090029645*^9, {3.683894359412177*^9, 
   3.683894407306477*^9}, {3.6838945110481052`*^9, 3.6838945173890753`*^9}, 
   3.68389683590415*^9, {3.683901863456834*^9, 3.683901890387862*^9}, 
   3.6839019752670717`*^9, {3.683902018178482*^9, 3.683902048968762*^9}, {
   3.683902118716179*^9, 3.6839021222572412`*^9}, {3.683902287755432*^9, 
   3.683902287917288*^9}, {3.683906644387364*^9, 3.6839066446741962`*^9}, {
   3.68390670210072*^9, 3.68390670236974*^9}, {3.68398447852845*^9, 
   3.6839844790536222`*^9}, {3.684038701674336*^9, 3.684038706669203*^9}, {
   3.685188570586812*^9, 3.685188599093625*^9}, {3.685189608057357*^9, 
   3.685189623863472*^9}, {3.6851900509380713`*^9, 3.685190072082631*^9}, {
   3.685190109244026*^9, 3.685190247420245*^9}, {3.685190334233671*^9, 
   3.685190360919217*^9}, {3.685197303680831*^9, 3.6851973889965363`*^9}, {
   3.685197420990172*^9, 3.685197617340919*^9}, {3.6851976971770067`*^9, 
   3.685197772978985*^9}, {3.685197845150587*^9, 3.685197845392006*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"CHECK THE FOLLOWING FEEDBACK CAREFULLY! \"\>"], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991513033`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"#{regions}=\"\>", "\[InvisibleSpace]", "14"}],
  SequenceForm["#{regions}=", 14],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.685711699153081*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"#{intersection points}=\"\>", "\[InvisibleSpace]", "17"}],
  SequenceForm["#{intersection points}=", 17],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991556377`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" 0 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "9"}], "}"}]}],
  SequenceForm[" 0 vertices = ", {1, 2, 9}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991561823`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+1 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "6", ",", "7", ",", "13", ",", "15"}], "}"}]}],
  SequenceForm["+1 vertices = ", {3, 6, 7, 13, 15}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.685711699156582*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-1 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5", ",", "8", ",", "12", ",", "14"}], "}"}]}],
  SequenceForm["-1 vertices = ", {4, 5, 8, 12, 14}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.685711699157143*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+2 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"11", ",", "17"}], "}"}]}],
  SequenceForm["+2 vertices = ", {11, 17}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.685711699157563*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-2 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "16"}], "}"}]}],
  SequenceForm["-2 vertices = ", {10, 16}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991579742`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"bigon regions = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "14"}], 
    "}"}]}],
  SequenceForm["bigon regions = ", {1, 2, 3, 4, 5, 6, 14}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991584053`*^9}],

Cell[BoxData["\<\"No multiple cancellation. Good! \"\>"], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.685711699158772*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Intersection points whose cancellation will be attempted last: \
\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "3", ",", "8", ",", "9", ",", "10", ",", "11", ",", 
     "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", "17"}], "}"}]}],
  SequenceForm[
  "Intersection points whose cancellation will be attempted last: ", {1, 2, 3,
    8, 9, 10, 11, 12, 13, 14, 15, 16, 17}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.685711699159183*^9}],

Cell[BoxData["\<\"Cancelling pairs belong to same \[Alpha]s. Good!\"\>"], \
"Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.685711699159577*^9}],

Cell[BoxData["\<\"Cancelling pairs belong to same \[Beta]s. Good!\"\>"], \
"Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.685711699160153*^9}],

Cell[BoxData["\<\"All intersection points lie on exactly one \[Alpha]-curve. \
Good!\"\>"], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991606617`*^9}],

Cell[BoxData["\<\"All intersection points lie on exactly one \[Beta]-curve. \
Good!\"\>"], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.685711699161067*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NAC=#{\[Alpha]-circles}=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["NAC=#{\[Alpha]-circles}=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.685711699161504*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NAA=#{\[Alpha]-arcs}=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["NAA=#{\[Alpha]-arcs}=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.68571169916193*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NA=#{\[Alpha]-curves}=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["NA=#{\[Alpha]-curves}=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.685711699162348*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NB=#{\[Beta]-circles}=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["NB=#{\[Beta]-circles}=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991627703`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Surface 1 (\"\>", "\[InvisibleSpace]", "TypeA", 
   "\[InvisibleSpace]", "\<\"): #occupied \[Alpha]-arcs = \"\>", 
   "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\", #moving strands = \"\>", "\[InvisibleSpace]", 
   "4"}],
  SequenceForm[
  "Surface 1 (", $CellContext`TypeA, "): #occupied \[Alpha]-arcs = ", 4, 
   ", #moving strands = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991631804`*^9}],

Cell[BoxData["\<\"There is only one glueing surface.\"\>"], "Print",
 CellChangeTimes->{
  3.683894485032523*^9, {3.683896827424573*^9, 3.683896840039596*^9}, 
   3.683899166818673*^9, 3.683899544658469*^9, 3.6839018760716476`*^9, 
   3.683901949545713*^9, 3.6839022009560947`*^9, 3.683902291697789*^9, 
   3.6839024273494987`*^9, 3.683903482678611*^9, 3.683903538633713*^9, 
   3.68390356971111*^9, 3.683903770491641*^9, 3.683903981173608*^9, 
   3.683904592077524*^9, 3.6839046649434423`*^9, 3.683905463221498*^9, 
   3.683906225358996*^9, 3.6839066458052187`*^9, 3.683906704795207*^9, 
   3.683949215668654*^9, 3.683949846043804*^9, 3.683952364912459*^9, 
   3.683955114841975*^9, 3.683958893334997*^9, 3.683984390577526*^9, 
   3.683984557008689*^9, 3.684038716573325*^9, {3.685188468885972*^9, 
   3.6851884768210163`*^9}, {3.685188573345351*^9, 3.6851886248647213`*^9}, 
   3.6851886634276123`*^9, 3.685188777498905*^9, {3.685189010911956*^9, 
   3.685189026657585*^9}, 3.685189116302412*^9, 3.685189198235416*^9, 
   3.6851892621681213`*^9, 3.685189348013937*^9, 3.685189419281498*^9, 
   3.685189664898436*^9, 3.685189791413233*^9, 3.685190009163664*^9, {
   3.685190046763073*^9, 3.68519007332873*^9}, 3.685190197716743*^9, {
   3.685190339393978*^9, 3.685190369322047*^9}, 3.685190823536599*^9, 
   3.685191531568097*^9, 3.685191881688471*^9, 3.685192041208709*^9, 
   3.685192204482134*^9, 3.6851922784833593`*^9, {3.6851931046983232`*^9, 
   3.685193109142747*^9}, 3.6851931913675613`*^9, 3.68519383086311*^9, {
   3.685197835388092*^9, 3.6851978469174023`*^9}, 3.685201312040641*^9, 
   3.6852477484468193`*^9, 3.685248987076124*^9, 3.6852588012863503`*^9, 
   3.685258903555644*^9, 3.685706224664885*^9, 3.6857116991636*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Setup for backups", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
   3.6839024516165123`*^9, 3.683902475521956*^9}, {3.68390335323253*^9, 
   3.683903371168364*^9}, {3.683949830312366*^9, 3.683949830550836*^9}, {
   3.685186908447523*^9, 3.6851869085320377`*^9}, {3.685187100587757*^9, 
   3.685187104979512*^9}, {3.685187153661024*^9, 3.68518716342925*^9}, {
   3.685198090550712*^9, 3.6851980924296083`*^9}, 3.68519813049438*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"BackupFilePath", "=", 
      RowBox[{"<", 
       RowBox[{"path", " ", "for", " ", "backup"}], ">"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"To", " ", "save", " ", "all", " ", "variables"}]}], ",", " ", 
    RowBox[{
     RowBox[{"use", ":", " ", 
      RowBox[{"DumpSave", "[", 
       RowBox[{
        RowBox[{"BackupFilePath", "<>", "\"\<.mx\>\""}], ",", 
        "\"\<Global`\>\""}], "]"}]}], ";", "\n", 
     RowBox[{
     "To", " ", "load", " ", "all", " ", "variables", " ", "from", " ", 
      "this", " ", "file"}]}], ",", " ", 
    RowBox[{
     RowBox[{"use", ":", " ", 
      RowBox[{"<<", 
       RowBox[{"(", 
        RowBox[{"BackupFilePath", "<>", "\"\<.mx\>\""}], ")"}]}]}], ";"}]}], 
   "\[IndentingNewLine]", "*)"}], "\n", 
  RowBox[{"BackupFilePath", "=", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<Backups/\>\"", "<>", 
    RowBox[{"StringDrop", "[", 
     RowBox[{
      RowBox[{"FileNameTake", "[", 
       RowBox[{"NotebookFileName", "[", "]"}], "]"}], ",", 
      RowBox[{"-", "3"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.685187085220419*^9, 3.685187085619646*^9}, {
  3.685187115996806*^9, 3.685187117420495*^9}, {3.685187180166778*^9, 
  3.685187271160758*^9}, {3.6851876607312403`*^9, 3.685187679762589*^9}, {
  3.6851877211005583`*^9, 3.6851878014470453`*^9}, {3.685188020564032*^9, 
  3.685188024022112*^9}, {3.6851880573745403`*^9, 3.6851882124099407`*^9}, {
  3.685188243804207*^9, 3.6851882507369843`*^9}, {3.685202300849607*^9, 
  3.68520234868612*^9}}],

Cell[BoxData["\<\"/mhome/dpmms/c/cbz20/Documents/PhD/Research/thesis/BSFH/\
Backups/ClosureBSAx2\"\>"], "Output",
 CellChangeTimes->{3.685202350065628*^9, 3.6852477522167463`*^9, 
  3.685248991231922*^9, 3.685258909150461*^9, 3.685692740393689*^9, 
  3.685706229642539*^9, 3.685711702345194*^9, 3.68571233346281*^9, 
  3.685712547769155*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation of bordered sutured algebra", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
   3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
   3.683902551851089*^9}, {3.683902843994619*^9, 3.6839028464994917`*^9}, {
   3.683903880670438*^9, 3.683903893160449*^9}, 3.6851906152290363`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step1x1Algebra", ";"}]], "Input",
 CellChangeTimes->{{3.683894564398328*^9, 3.683894567470285*^9}, 
   3.6838968494193707`*^9, {3.6851903740240927`*^9, 3.685190396536707*^9}, {
   3.6851904896752787`*^9, 3.68519049325898*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Idempotents for S1 (occupied arcs in strands diagram):\\n \
\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "2", "3"},
       {
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "}"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Idempotents for S1 (occupied arcs in strands diagram):\n ", 
   MatrixForm[{{1, 2, 3}, {{1, 2, 4, 5}, {1, 3, 4, 5}, {2, 3, 4, 5}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.68389456864986*^9, 3.6838946234736547`*^9, 3.6838968500122004`*^9, 
   3.683899172980453*^9, 3.6838995524215097`*^9, 3.683903578791626*^9, {
   3.683903796738854*^9, 3.683903821259932*^9}, 3.6839039858898287`*^9, 
   3.683904596171867*^9, 3.683904668575684*^9, 3.68390546967093*^9, 
   3.68390623088945*^9, 3.683906649950728*^9, 3.683906712317583*^9, 
   3.68394927827203*^9, 3.683949850668906*^9, 3.683952373169733*^9, 
   3.683955118254199*^9, 3.683958897086561*^9, 3.685190833502232*^9, 
   3.685191535214994*^9, 3.685191885507491*^9, 3.6851920442229223`*^9, 
   3.6851922073521833`*^9, 3.685193111648541*^9, 3.685193836139495*^9, 
   3.685247754578397*^9, 3.685248996142511*^9, 3.685254501259327*^9, 
   3.685258911078904*^9, 3.685706232058814*^9, 3.6857117035769053`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Idempotents for S2 (occupied arcs in strands diagram):\\n \
\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1"},
       {
        RowBox[{"{", "}"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Idempotents for S2 (occupied arcs in strands diagram):\n ", 
   MatrixForm[{{1}, {{}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.68389456864986*^9, 3.6838946234736547`*^9, 3.6838968500122004`*^9, 
   3.683899172980453*^9, 3.6838995524215097`*^9, 3.683903578791626*^9, {
   3.683903796738854*^9, 3.683903821259932*^9}, 3.6839039858898287`*^9, 
   3.683904596171867*^9, 3.683904668575684*^9, 3.68390546967093*^9, 
   3.68390623088945*^9, 3.683906649950728*^9, 3.683906712317583*^9, 
   3.68394927827203*^9, 3.683949850668906*^9, 3.683952373169733*^9, 
   3.683955118254199*^9, 3.683958897086561*^9, 3.685190833502232*^9, 
   3.685191535214994*^9, 3.685191885507491*^9, 3.6851920442229223`*^9, 
   3.6851922073521833`*^9, 3.685193111648541*^9, 3.685193836139495*^9, 
   3.685247754578397*^9, 3.685248996142511*^9, 3.685254501259327*^9, 
   3.685258911078904*^9, 3.685706232058814*^9, 3.685711703577753*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Naming", " ", "idempotents", " ", 
     RowBox[{"(", 
      RowBox[{
      "choose", " ", "any", " ", "variable", " ", "you", " ", "find", " ", 
       "appropriate"}], ")"}]}], ";"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S1IdemNames", "=", 
     RowBox[{"{", 
      RowBox[{"b", ",", "a", ",", "d"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S2IdemNames", "=", 
     RowBox[{"{", "x", "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.677558847878817*^9, 3.6775588977945127`*^9}, {
   3.677558930459526*^9, 3.677559079416768*^9}, {3.6775591141377296`*^9, 
   3.6775591232809258`*^9}, {3.6775591673069763`*^9, 
   3.6775591708097677`*^9}, {3.677559237909267*^9, 3.677559274365768*^9}, {
   3.678365462544454*^9, 3.678365463974029*^9}, 3.679373264719275*^9, {
   3.679373345409265*^9, 3.679373355329522*^9}, 3.679373416779231*^9, {
   3.6793786869009542`*^9, 3.679378710833679*^9}, {3.679379554595536*^9, 
   3.679379638336299*^9}, {3.679380115539069*^9, 3.679380246150484*^9}, {
   3.6793803137773333`*^9, 3.679380320299905*^9}, {3.679381504792593*^9, 
   3.679381625229982*^9}, {3.6793817347272243`*^9, 3.679381738256918*^9}, {
   3.679381830811235*^9, 3.679381831562584*^9}, {3.6793818653461313`*^9, 
   3.6793819321950274`*^9}, {3.683897311350361*^9, 3.683897324687079*^9}, {
   3.68519155465518*^9, 3.6851915949356947`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"SANITY", " ", 
      RowBox[{"CHECK", ":", " ", 
       RowBox[{
       "test", " ", "for", " ", "multiplication", " ", "in", " ", "strands", 
        " ", "algebra"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"S1Reeb", "[", "z__", "]"}], " ", "takes", " ", "a", " ", 
      "sequence", " ", 
      SubscriptBox["z", "1"]}]}], ",", 
    SubscriptBox["z", "2"], ",", 
    RowBox[{
     RowBox[{
     "...", " ", "of", " ", "an", " ", "even", " ", "number", " ", "of", " ", 
      "integers", " ", "and", " ", "computes", " ", "the", " ", "element", 
      " ", "in", " ", "the", " ", "strands", " ", "algebra", " ", "for", " ", 
      "the", " ", "surface", " ", "S1", " ", "which", " ", "has", " ", "a", 
      " ", "moving", " ", "strand", " ", "from", " ", "the", " ", 
      SubscriptBox["z", 
       RowBox[{
        RowBox[{"2", "i"}], "+", "1"}]], "st", " ", "to", " ", "the", " ", 
      SubscriptBox["z", 
       RowBox[{
        RowBox[{"2", "i"}], "+", "2"}]], "nd", " ", "level"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"MorH1AlgComp", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], " ", "computes", " ", 
      SubscriptBox["\[Mu]", "2"], " ", "of", " ", "two", " ", "elements", " ",
       "a", " ", "and", " ", "b", " ", "in", " ", "the", " ", "strands", " ", 
      "algebra", " ", "and", " ", "displays", " ", "the", " ", "result", " ", 
      "using", " ", "the", " ", 
      RowBox[{"function", " ", "'"}], 
      RowBox[{"S1H", "'"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"see", " ", "'"}], "Step", " ", "5"}], ":", " ", 
      RowBox[{"Basic", " ", "graphical", " ", 
       RowBox[{"outputs", "'"}], " ", "in", " ", "manual"}]}], ";"}]}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MorH1AlgComp", "[", 
    RowBox[{
     RowBox[{"S1Reeb", "[", 
      RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"S1Reeb", "[", 
      RowBox[{"3", ",", "4", ",", "6", ",", "9"}], "]"}]}], "]"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.675148960735221*^9, 3.6751491156688137`*^9}, {
   3.675149153653947*^9, 3.675149183454502*^9}, {3.6751492167671957`*^9, 
   3.675149401938579*^9}, {3.675149486456636*^9, 3.6751494869367847`*^9}, 
   3.67514954451958*^9, {3.6751564533370657`*^9, 3.67515645413692*^9}, {
   3.675156524722777*^9, 3.675156560242648*^9}, {3.675156616520442*^9, 
   3.6751568101289454`*^9}, {3.675163957259375*^9, 3.675163970832073*^9}, {
   3.6751668771042137`*^9, 3.675166877110574*^9}, {3.675240959486168*^9, 
   3.6752410690644703`*^9}, {3.675326768492325*^9, 3.6753267702114143`*^9}, {
   3.675488784994639*^9, 3.675488800599482*^9}, {3.683892446779804*^9, 
   3.683892568970303*^9}, {3.6838946292210503`*^9, 3.683894629403434*^9}, {
   3.685190847044396*^9, 3.685191102313513*^9}, {3.6851911472048492`*^9, 
   3.685191271326366*^9}, {3.685204837861514*^9, 3.685204856946199*^9}, {
   3.685256088953251*^9, 3.685256135520506*^9}, {3.685697400552388*^9, 
   3.685697476866653*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(2\\)]\\)(\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    TagBox[GridBox[{
       {"8", "8"},
       {"6", "6"},
       {
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["5",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["2",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], "+", 
    TagBox[GridBox[{
       {"9", "9"},
       {"8", "8"},
       {
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["5",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["2",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], "+", 
    TagBox[GridBox[{
       {"10", "10"},
       {"6", "6"},
       {
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["5",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["2",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], "+", 
    TagBox[GridBox[{
       {"10", "10"},
       {"9", "9"},
       {
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["5",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["2",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"]}], "\[InvisibleSpace]", "\<\" ,\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{
    TagBox[GridBox[{
       {"8", "8"},
       {
        StyleBox["6",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["9",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {"5", "5"},
       {
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], "+", 
    TagBox[GridBox[{
       {"8", "8"},
       {
        StyleBox["6",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["9",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {"2", "2"}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], "+", 
    TagBox[GridBox[{
       {"10", "10"},
       {
        StyleBox["6",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["9",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {"5", "5"},
       {
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], "+", 
    TagBox[GridBox[{
       {"10", "10"},
       {
        StyleBox["6",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["9",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["3",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {"2", "2"}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"]}], "\[InvisibleSpace]", "\<\") =\\n\"\>", "\[InvisibleSpace]", 
   RowBox[{
    TagBox[GridBox[{
       {"8", "8"},
       {
        StyleBox["6",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["9",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["5",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["2",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], "+", 
    TagBox[GridBox[{
       {"10", "10"},
       {
        StyleBox["6",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["9",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["5",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]},
       {
        StyleBox["2",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]], 
        StyleBox["4",
         StripOnInput->False,
         FontWeight->Bold,
         Background->RGBColor[1, 1, 0]]}
      },
      AutoDelete->False,
      GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(\[Mu]\), \(2\)]\)(", Grid[{{8, 8}, {6, 6}, {
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[5, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[2, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True] + 
   Grid[{{9, 9}, {8, 8}, {
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[5, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[2, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True] + 
   Grid[{{10, 10}, {6, 6}, {
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[5, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[2, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True] + 
   Grid[{{10, 10}, {9, 9}, {
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[5, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[2, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True], 
   " ,\n", Grid[{{8, 8}, {
       Style[6, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[9, {Bold, Background -> RGBColor[1, 1, 0]}]}, {5, 5}, {
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True] + 
   Grid[{{8, 8}, {
       Style[6, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[9, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}]}, {2, 2}}, Frame -> 
     True] + Grid[{{10, 10}, {
       Style[6, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[9, {Bold, Background -> RGBColor[1, 1, 0]}]}, {5, 5}, {
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True] + 
   Grid[{{10, 10}, {
       Style[6, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[9, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[3, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}]}, {2, 2}}, Frame -> 
     True], ") =\n", Grid[{{8, 8}, {
       Style[6, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[9, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[5, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[2, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True] + 
   Grid[{{10, 10}, {
       Style[6, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[9, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[5, {Bold, Background -> RGBColor[1, 1, 0]}]}, {
       Style[2, {Bold, Background -> RGBColor[1, 1, 0]}], 
       Style[4, {Bold, Background -> RGBColor[1, 1, 0]}]}}, Frame -> True]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.68389462471453*^9, 3.683894630193058*^9}, 
   3.68389685177421*^9, 3.683899175650861*^9, 3.683899554426527*^9, 
   3.683903987712611*^9, 3.6839045977182837`*^9, 3.68390467072602*^9, 
   3.683905472148747*^9, 3.68390623716576*^9, 3.683906653805142*^9, 
   3.683906715689011*^9, 3.683949288745957*^9, 3.68394985342809*^9, 
   3.683955122156901*^9, 3.683958901081587*^9, {3.685190970573328*^9, 
   3.685190974038107*^9}, {3.685191261596065*^9, 3.6851912779095592`*^9}, 
   3.685191543035482*^9, {3.68519160095391*^9, 3.6851916098629713`*^9}, 
   3.685191888757268*^9, 3.685192047642233*^9, 3.685192209052795*^9, 
   3.685193115844283*^9, 3.6851938395359707`*^9, 3.685248999275526*^9, 
   3.685254505324308*^9, 3.685258914455195*^9, 3.6857062357713823`*^9, {
   3.68571171641415*^9, 3.685711718848358*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step1x2Algebra", ";"}]], "Input",
 CellChangeTimes->{{3.683894573809146*^9, 3.68389457569536*^9}, 
   3.683896854916707*^9, {3.685190544973094*^9, 3.685190547812798*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S1: Idempotents (occupied \[Alpha]-arcs) and their names (from \
'S1IdemNames'):\\n \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "}"}]},
       {"b", "a", "d"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "S1: Idempotents (occupied \[Alpha]-arcs) and their names (from \
'S1IdemNames'):\n ", 
   MatrixForm[{{{1, 2, 4, 5}, {1, 3, 4, 5}, {2, 3, 4, 
     5}}, {$CellContext`b, $CellContext`a, $CellContext`d}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S2: Idempotents (occupied \[Alpha]-arcs) and their names (from \
'S2IdemNames'):\\n \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"{", "}"}]},
       {"x"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "S2: Idempotents (occupied \[Alpha]-arcs) and their names (from \
'S2IdemNames'):\n ", 
   MatrixForm[{{{}}, {$CellContext`x}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720395455*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S1: number of algebra elements for each pair of idempotents = \
\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"13", "9", "9"},
       {"3", "9", "9"},
       {"1", "3", "13"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "S1: number of algebra elements for each pair of idempotents = ", 
   MatrixForm[{{13, 9, 9}, {3, 9, 9}, {1, 3, 13}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711721859675*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S2: number of algebra elements for each pair of idempotents = \
\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "S2: number of algebra elements for each pair of idempotents = ", 
   MatrixForm[{{1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.68571172189222*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sanity checks for algebra basis: \"\>", 
   "\[InvisibleSpace]", "\<\"S1 ok\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", "\<\"S2 ok\"\>"}],
  SequenceForm["Sanity checks for algebra basis: ", "S1 ok", ", ", "S2 ok"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711721892775*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There\"\>", 
   "\[InvisibleSpace]", "\<\" are 69 basis elements \"\>", 
   "\[InvisibleSpace]", "\<\"in the algebra for S1. The multiplication table \
looks like this: \"\>", "\[InvisibleSpace]", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {69, 69}, 1., {
      1, {{0, 4, 9, 13, 14, 16, 19, 20, 22, 23, 24, 25, 26, 33, 35, 37, 40, 
        53, 57, 60, 63, 67, 68, 69, 70, 71, 77, 84, 90, 92, 99, 101, 103, 105,
         114, 117, 120, 133, 137, 141, 144, 147, 148, 149, 150, 151, 172, 178,
         184, 191, 193, 195, 202, 204, 206, 217, 226, 229, 238, 240, 249, 250,
         253, 256, 258, 259, 262, 279, 300, 331}, CompressedData["
1:eJxTTMoPSmJiYGDwZmRgACIGZksHF2Y7R2dXMIPZhRnIApJAwKSipWNoYsoE
hIwSisxm5haW1rb2Dk7OLhC1QIUwXUDFGtpGxqYwLRCOKZIJQDO4+IREJWTl
FIGGYTUPYSbIPCVlFVU1dQ1NLW0dXT19A0MjY7i5KFahWsPIxsUNs4aHX0xc
Ql4BbB/cbn6EMMQdQBGYa6ysbWzt7B0cQS7Caj8jCysbOwcnFzcPLx+/gKCQ
sIgo0CxJKWkZWTmgiQBOoy5J
        "]}, CompressedData["
1:eJxTTMoPSmVkYGDwBhGjYBSMglEwCkbBKBgFo2AUUAEAAGcjAfc=
       "]}], {{0, 0}, {69, 69}}, {0, 1}],
    Frame->Automatic,
    FrameLabel->{None, None},
    FrameTicks->{{None, None}, {None, None}},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    Method->{
     "DefaultBoundaryStyle" -> Automatic, "DefaultPlotStyle" -> Automatic}]}],
  SequenceForm[
  "There", " are 69 basis elements ", 
   "in the algebra for S1. The multiplication table looks like this: ", 
   Graphics[
    Raster[
    SparseArray[
     Automatic, {69, 69}, 1., {
      1, {{0, 4, 9, 13, 14, 16, 19, 20, 22, 23, 24, 25, 26, 33, 35, 37, 40, 
        53, 57, 60, 63, 67, 68, 69, 70, 71, 77, 84, 90, 92, 99, 101, 103, 105,
         114, 117, 120, 133, 137, 141, 144, 147, 148, 149, 150, 151, 172, 178,
         184, 191, 193, 195, 202, 204, 206, 217, 226, 229, 238, 240, 249, 250,
         253, 256, 258, 259, 262, 279, 300, 331}, CompressedData["
1:eJxTTMoPSmJiYGDwZmRgACIGZksHF2Y7R2dXMIPZhRnIApJAwKSipWNoYsoE
hIwSisxm5haW1rb2Dk7OLhC1QIUwXUDFGtpGxqYwLRCOKZIJQDO4+IREJWTl
FIGGYTUPYSbIPCVlFVU1dQ1NLW0dXT19A0MjY7i5KFahWsPIxsUNs4aHX0xc
Ql4BbB/cbn6EMMQdQBGYa6ysbWzt7B0cQS7Caj8jCysbOwcnFzcPLx+/gKCQ
sIgo0CxJKWkZWTmgiQBOoy5J
        "]}, CompressedData["
1:eJxTTMoPSmVkYGDwBhGjYBSMglEwCkbBKBgFo2AUUAEAAGcjAfc=
       "]}], {{0, 0}, {69, 69}}, {0, 1}], Frame -> Automatic, 
    FrameLabel -> {None, None}, FrameTicks -> {{None, None}, {None, None}}, 
    GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], 
    Method -> {
     "DefaultBoundaryStyle" -> Automatic, "DefaultPlotStyle" -> Automatic}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711722281117*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There\"\>", 
   "\[InvisibleSpace]", "\<\" is one basis element \"\>", 
   "\[InvisibleSpace]", "\<\"in the algebra for S2. The multiplication table \
looks like this: \"\>", "\[InvisibleSpace]", 
   GraphicsBox[RasterBox[{{{0., 0., 0.}}}, {{0, 0}, {1, 1}}, {0, 1}],
    Frame->Automatic,
    FrameLabel->{None, None},
    FrameTicks->{{None, None}, {None, None}},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    Method->{
     "DefaultBoundaryStyle" -> Automatic, "DefaultPlotStyle" -> Automatic}]}],
  SequenceForm[
  "There", " is one basis element ", 
   "in the algebra for S2. The multiplication table looks like this: ", 
   Graphics[
    Raster[{{{0., 0., 0.}}}, {{0, 0}, {1, 1}}, {0, 1}], Frame -> Automatic, 
    FrameLabel -> {None, None}, FrameTicks -> {{None, None}, {None, None}}, 
    GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], 
    Method -> {
     "DefaultBoundaryStyle" -> Automatic, "DefaultPlotStyle" -> Automatic}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711722320058*^9}],

Cell[BoxData["\<\"Sanity check for the differential on S1 algebra: ok.\"\>"], \
"Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.6857117225039463`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There\"\>", 
   "\[InvisibleSpace]", "\<\" are 38 basis elements \"\>", 
   "\[InvisibleSpace]", "\<\"in the algebra for S1 whose differential is \
non-vanishing.\"\>"}],
  SequenceForm[
  "There", " are 38 basis elements ", 
   "in the algebra for S1 whose differential is non-vanishing."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.68571172250447*^9}],

Cell[BoxData["\<\"Sanity check for the differential on S2 algebra: ok.\"\>"], \
"Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711722533017*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There\"\>", 
   "\[InvisibleSpace]", "\<\" are 0 basis elements \"\>", 
   "\[InvisibleSpace]", "\<\"in the algebra for S2 whose differential is \
non-vanishing.\"\>"}],
  SequenceForm[
  "There", " are 0 basis elements ", 
   "in the algebra for S2 whose differential is non-vanishing."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711722534697*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Define", " ", "subalgebra", " ", "of", " ", "glueing", " ", "algebras"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S1SubalgebraGensInput", "=", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\>\"", 
          "\"\<\\\\tau_{2}\>\"", "3", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4"}], "}"}], "2"},
         {"\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)\>\"", 
          "\"\<\\\\tau_{13}\>\"", "2", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "}"}], "3"},
         {"\"\<\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)\>\"", 
          "\"\<\\\\delta_{2}\>\"", "2", 
          RowBox[{"{", 
           RowBox[{"7", ",", "8"}], "}"}], "1"},
         {"\"\<\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)\>\"", 
          "\"\<\\\\delta_{13}\>\"", "1", 
          RowBox[{"{", 
           RowBox[{"6", ",", "7", ",", "8", ",", "9"}], "}"}], "2"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"S2SubalgebraGensInput", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Step1x3Algebra", ";"}]}]}]], "Input",
 CellChangeTimes->{{3.67541670490312*^9, 3.675416943706355*^9}, {
   3.6754170205791273`*^9, 3.675417160207923*^9}, {3.6754171988645773`*^9, 
   3.6754172047285013`*^9}, {3.67541726389194*^9, 3.675417411421652*^9}, {
   3.675417504592208*^9, 3.675417671756445*^9}, {3.675417702455329*^9, 
   3.6754177955677443`*^9}, {3.675417857795292*^9, 3.6754180486165743`*^9}, {
   3.6754181200985603`*^9, 3.675418156692951*^9}, {3.6754182097573767`*^9, 
   3.675418233939465*^9}, {3.675418578868428*^9, 3.675418585533842*^9}, {
   3.6754187853257713`*^9, 3.6754191790874443`*^9}, {3.6754196050117188`*^9, 
   3.6754196402749863`*^9}, {3.6754197357439947`*^9, 3.675419766438498*^9}, {
   3.675419986525477*^9, 3.675420009644898*^9}, {3.675420050158463*^9, 
   3.675420079462613*^9}, {3.6754201403113937`*^9, 3.6754201888257*^9}, {
   3.675420232067382*^9, 3.675420386424735*^9}, {3.675420417032227*^9, 
   3.675420509776697*^9}, {3.675420545939254*^9, 3.6754205864055357`*^9}, {
   3.675420722813902*^9, 3.675420723408658*^9}, {3.675421190651394*^9, 
   3.675421195333506*^9}, {3.675421884925761*^9, 3.675421885037178*^9}, {
   3.675422070693953*^9, 3.675422191917118*^9}, {3.675422236953292*^9, 
   3.675422449285512*^9}, {3.675422489267954*^9, 3.675422509463949*^9}, {
   3.675422635165626*^9, 3.675422640045535*^9}, {3.675422685645858*^9, 
   3.675422750348567*^9}, {3.675422785240765*^9, 3.67542280706288*^9}, {
   3.675422855020863*^9, 3.675422859344832*^9}, {3.675424215280971*^9, 
   3.675424221070169*^9}, {3.6754242919296637`*^9, 3.6754243212187567`*^9}, {
   3.67542602176145*^9, 3.67542602609664*^9}, {3.6754260603369637`*^9, 
   3.675426068589275*^9}, {3.675429232464768*^9, 3.675429323920988*^9}, {
   3.6754293690262938`*^9, 3.675429369521201*^9}, {3.6754294085392933`*^9, 
   3.675429435698406*^9}, {3.675489570048691*^9, 3.6754895887810993`*^9}, {
   3.6754896880190897`*^9, 3.6754896937036343`*^9}, {3.6754897259876423`*^9, 
   3.675489738120859*^9}, {3.675489801566051*^9, 3.675489826478066*^9}, {
   3.6754904308821793`*^9, 3.675490455156652*^9}, {3.675490489672057*^9, 
   3.675490502896306*^9}, {3.67549062825817*^9, 3.675490980950973*^9}, {
   3.675491047466683*^9, 3.675491089193486*^9}, {3.67549121466953*^9, 
   3.6754913164714518`*^9}, 3.675491391767598*^9, {3.6754914249514227`*^9, 
   3.675491472388465*^9}, {3.675491506053948*^9, 3.675491507522543*^9}, {
   3.675491616142733*^9, 3.6754916228800497`*^9}, {3.675491766836528*^9, 
   3.6754917910789957`*^9}, {3.675492000529435*^9, 3.6754920619598293`*^9}, 
   3.675493085052888*^9, {3.675496723655764*^9, 3.675496774348954*^9}, {
   3.6754968300053883`*^9, 3.675496890103347*^9}, {3.675496958064917*^9, 
   3.675496980749998*^9}, {3.675497027081711*^9, 3.675497072937887*^9}, {
   3.675500494000929*^9, 3.6755005190493*^9}, {3.675501434290371*^9, 
   3.6755014406626368`*^9}, {3.6755022859449368`*^9, 3.67550231374466*^9}, {
   3.675576639058669*^9, 3.6755766395736933`*^9}, {3.675576695541645*^9, 
   3.675576860809417*^9}, {3.67557704449465*^9, 3.675577357618638*^9}, {
   3.6755953877500257`*^9, 3.675595392298416*^9}, {3.6756818427121563`*^9, 
   3.6756818487330112`*^9}, {3.675927638493026*^9, 3.6759276689603777`*^9}, {
   3.6759586354724283`*^9, 3.675958645259203*^9}, {3.6759605315291443`*^9, 
   3.675960760207101*^9}, 3.6760053846449127`*^9, {3.676026462041202*^9, 
   3.6760265881084013`*^9}, {3.676026684200674*^9, 3.676026815068563*^9}, {
   3.6760269150023746`*^9, 3.676026993126997*^9}, {3.6761254946040907`*^9, 
   3.676125552395556*^9}, {3.676125606553938*^9, 3.676125711299168*^9}, {
   3.676125753429627*^9, 3.676125773481463*^9}, {3.676265137067075*^9, 
   3.676265220549065*^9}, {3.676288128022416*^9, 3.676288201806101*^9}, {
   3.677681981601057*^9, 3.677682107280738*^9}, {3.677682137522174*^9, 
   3.677682265999445*^9}, {3.677682307394906*^9, 3.6776823431857147`*^9}, {
   3.677682379758047*^9, 3.677682403763871*^9}, {3.677682492007575*^9, 
   3.6776826007343893`*^9}, {3.6787715125583973`*^9, 
   3.6787715614795017`*^9}, {3.678771609093541*^9, 3.6787717536203117`*^9}, {
   3.678771805742807*^9, 3.678771868759883*^9}, {3.678772027332717*^9, 
   3.678772034436185*^9}, {3.6787722605150347`*^9, 3.678772283682819*^9}, {
   3.678772373965992*^9, 3.678772449903233*^9}, {3.678772529785922*^9, 
   3.678772531905593*^9}, {3.678772824890971*^9, 3.678772827481413*^9}, {
   3.6787728690995407`*^9, 3.678772871578577*^9}, {3.678774431296946*^9, 
   3.678774434324017*^9}, {3.679373140304928*^9, 3.679373144800671*^9}, {
   3.6838946851494904`*^9, 3.683894703205244*^9}, {3.685190554574445*^9, 
   3.685190556892708*^9}, {3.685192961281529*^9, 3.685192987809022*^9}, {
   3.685207421645051*^9, 3.685207426225121*^9}, 3.685207467365735*^9, 
   3.685697492274362*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Note: If this step produces an error message, double-check \
'S1SubalgebraGensInput' and 'S2SubalgebraGensInput'.\\n If some of the \
entries of the lists below are empty, you have probably only mixed up the \
starting/ending idempotents.\"\>"], "Print",
 CellChangeTimes->{
  3.675577358840218*^9, 3.67557784106756*^9, 3.675581579650231*^9, 
   3.675595500289331*^9, 3.675613125973466*^9, 3.675656236601492*^9, 
   3.675681856180417*^9, 3.675682207840516*^9, 3.6756824475633097`*^9, 
   3.675852729718355*^9, 3.6758617463689203`*^9, {3.675927619547714*^9, 
   3.675927651329775*^9}, 3.675938927383788*^9, 3.67595865191124*^9, 
   3.675960603697714*^9, 3.6759606522289267`*^9, {3.675960729708458*^9, 
   3.675960760646541*^9}, 3.675961789029345*^9, 3.676004009504449*^9, {
   3.6760053876838408`*^9, 3.676005391390046*^9}, {3.6760267460268908`*^9, 
   3.67602677066754*^9}, 3.676026818467801*^9, {3.67602691981961*^9, 
   3.676026955021439*^9}, {3.676026993767375*^9, 3.6760270089952517`*^9}, {
   3.6761255821669617`*^9, 3.676125713077436*^9}, 3.676125774688211*^9, 
   3.676265293611487*^9, 3.676288224107232*^9, 3.6763477949276323`*^9, 
   3.676388666448176*^9, 3.676440141917055*^9, 3.67644206113505*^9, 
   3.6764734260760403`*^9, 3.677484677351678*^9, 3.67750386490447*^9, 
   3.677682252521587*^9, 3.677682344242956*^9, 3.677682405799204*^9, {
   3.677682559314039*^9, 3.677682601748749*^9}, 3.678771755603828*^9, 
   3.6787718704111567`*^9, 3.6787720354712553`*^9, {3.678772266822555*^9, 
   3.678772284607242*^9}, {3.678772375092311*^9, 3.678772409154812*^9}, {
   3.678772441192569*^9, 3.67877245072477*^9}, 3.678772532795595*^9, {
   3.678772817801484*^9, 3.678772828460821*^9}, 3.678772872535182*^9, 
   3.678774475451853*^9, 3.678775839601779*^9, 3.679373148388205*^9, 
   3.6838947043272953`*^9, 3.68389686364214*^9, 3.683899190547463*^9, 
   3.683899560122406*^9, 3.6839038492626743`*^9, 3.683903995232173*^9, 
   3.683904603740594*^9, 3.6839046780311937`*^9, 3.6839054787572117`*^9, 
   3.683906251985915*^9, 3.68390668065705*^9, 3.683906723095969*^9, 
   3.683949302957801*^9, 3.683949860524699*^9, 3.6839523804559183`*^9, 
   3.6839551294524803`*^9, 3.683958906704781*^9, {3.685192867733756*^9, 
   3.6851928832382393`*^9}, {3.6851929468598423`*^9, 3.6851929884163*^9}, 
   3.685193122696867*^9, 3.685193849822316*^9, 3.6852490140941887`*^9, 
   3.6852545093644657`*^9, 3.685258976314921*^9, 3.685706242225347*^9, 
   3.685711724459684*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S1 algebra indices of the subalgebra generators = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "3", ",", "53", ",", "57", ",", "24", ",", "36"}], 
    "}"}]}],
  SequenceForm[
  "S1 algebra indices of the subalgebra generators = ", {1, 2, 3, 53, 57, 24, 
   36}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.675577358840218*^9, 3.67557784106756*^9, 3.675581579650231*^9, 
   3.675595500289331*^9, 3.675613125973466*^9, 3.675656236601492*^9, 
   3.675681856180417*^9, 3.675682207840516*^9, 3.6756824475633097`*^9, 
   3.675852729718355*^9, 3.6758617463689203`*^9, {3.675927619547714*^9, 
   3.675927651329775*^9}, 3.675938927383788*^9, 3.67595865191124*^9, 
   3.675960603697714*^9, 3.6759606522289267`*^9, {3.675960729708458*^9, 
   3.675960760646541*^9}, 3.675961789029345*^9, 3.676004009504449*^9, {
   3.6760053876838408`*^9, 3.676005391390046*^9}, {3.6760267460268908`*^9, 
   3.67602677066754*^9}, 3.676026818467801*^9, {3.67602691981961*^9, 
   3.676026955021439*^9}, {3.676026993767375*^9, 3.6760270089952517`*^9}, {
   3.6761255821669617`*^9, 3.676125713077436*^9}, 3.676125774688211*^9, 
   3.676265293611487*^9, 3.676288224107232*^9, 3.6763477949276323`*^9, 
   3.676388666448176*^9, 3.676440141917055*^9, 3.67644206113505*^9, 
   3.6764734260760403`*^9, 3.677484677351678*^9, 3.67750386490447*^9, 
   3.677682252521587*^9, 3.677682344242956*^9, 3.677682405799204*^9, {
   3.677682559314039*^9, 3.677682601748749*^9}, 3.678771755603828*^9, 
   3.6787718704111567`*^9, 3.6787720354712553`*^9, {3.678772266822555*^9, 
   3.678772284607242*^9}, {3.678772375092311*^9, 3.678772409154812*^9}, {
   3.678772441192569*^9, 3.67877245072477*^9}, 3.678772532795595*^9, {
   3.678772817801484*^9, 3.678772828460821*^9}, 3.678772872535182*^9, 
   3.678774475451853*^9, 3.678775839601779*^9, 3.679373148388205*^9, 
   3.6838947043272953`*^9, 3.68389686364214*^9, 3.683899190547463*^9, 
   3.683899560122406*^9, 3.6839038492626743`*^9, 3.683903995232173*^9, 
   3.683904603740594*^9, 3.6839046780311937`*^9, 3.6839054787572117`*^9, 
   3.683906251985915*^9, 3.68390668065705*^9, 3.683906723095969*^9, 
   3.683949302957801*^9, 3.683949860524699*^9, 3.6839523804559183`*^9, 
   3.6839551294524803`*^9, 3.683958906704781*^9, {3.685192867733756*^9, 
   3.6851928832382393`*^9}, {3.6851929468598423`*^9, 3.6851929884163*^9}, 
   3.685193122696867*^9, 3.685193849822316*^9, 3.6852490140941887`*^9, 
   3.6852545093644657`*^9, 3.685258976314921*^9, 3.685706242225347*^9, 
   3.685711724477165*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S2 algebra indices of the subalgebra generators = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "1", "}"}]}],
  SequenceForm["S2 algebra indices of the subalgebra generators = ", {1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.675577358840218*^9, 3.67557784106756*^9, 3.675581579650231*^9, 
   3.675595500289331*^9, 3.675613125973466*^9, 3.675656236601492*^9, 
   3.675681856180417*^9, 3.675682207840516*^9, 3.6756824475633097`*^9, 
   3.675852729718355*^9, 3.6758617463689203`*^9, {3.675927619547714*^9, 
   3.675927651329775*^9}, 3.675938927383788*^9, 3.67595865191124*^9, 
   3.675960603697714*^9, 3.6759606522289267`*^9, {3.675960729708458*^9, 
   3.675960760646541*^9}, 3.675961789029345*^9, 3.676004009504449*^9, {
   3.6760053876838408`*^9, 3.676005391390046*^9}, {3.6760267460268908`*^9, 
   3.67602677066754*^9}, 3.676026818467801*^9, {3.67602691981961*^9, 
   3.676026955021439*^9}, {3.676026993767375*^9, 3.6760270089952517`*^9}, {
   3.6761255821669617`*^9, 3.676125713077436*^9}, 3.676125774688211*^9, 
   3.676265293611487*^9, 3.676288224107232*^9, 3.6763477949276323`*^9, 
   3.676388666448176*^9, 3.676440141917055*^9, 3.67644206113505*^9, 
   3.6764734260760403`*^9, 3.677484677351678*^9, 3.67750386490447*^9, 
   3.677682252521587*^9, 3.677682344242956*^9, 3.677682405799204*^9, {
   3.677682559314039*^9, 3.677682601748749*^9}, 3.678771755603828*^9, 
   3.6787718704111567`*^9, 3.6787720354712553`*^9, {3.678772266822555*^9, 
   3.678772284607242*^9}, {3.678772375092311*^9, 3.678772409154812*^9}, {
   3.678772441192569*^9, 3.67877245072477*^9}, 3.678772532795595*^9, {
   3.678772817801484*^9, 3.678772828460821*^9}, 3.678772872535182*^9, 
   3.678774475451853*^9, 3.678775839601779*^9, 3.679373148388205*^9, 
   3.6838947043272953`*^9, 3.68389686364214*^9, 3.683899190547463*^9, 
   3.683899560122406*^9, 3.6839038492626743`*^9, 3.683903995232173*^9, 
   3.683904603740594*^9, 3.6839046780311937`*^9, 3.6839054787572117`*^9, 
   3.683906251985915*^9, 3.68390668065705*^9, 3.683906723095969*^9, 
   3.683949302957801*^9, 3.683949860524699*^9, 3.6839523804559183`*^9, 
   3.6839551294524803`*^9, 3.683958906704781*^9, {3.685192867733756*^9, 
   3.6851928832382393`*^9}, {3.6851929468598423`*^9, 3.6851929884163*^9}, 
   3.685193122696867*^9, 3.685193849822316*^9, 3.6852490140941887`*^9, 
   3.6852545093644657`*^9, 3.685258976314921*^9, 3.685706242225347*^9, 
   3.685711724477647*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step1x4Algebra", ";"}]], "Input",
 CellChangeTimes->{{3.6851905751101*^9, 3.6851905772932377`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S1Subalgebra=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"1"},
            {
             SubscriptBox["\[Iota]", "1"]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"2"},
            {
             SubscriptBox["\[Iota]", "2"]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"3"},
            {
             SubscriptBox["\[Iota]", "3"]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"4"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"12"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"16"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"18"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"22"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"24"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"25"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"29"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"31"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"33"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"34"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"36"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"37"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"40"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"42"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"45"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"49"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"50"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"53"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"54"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"55"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"57"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"59"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"64"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["S1Subalgebra=", 
   MatrixForm[{{
      MatrixForm[{{1}, {
         Subscript[$CellContext`\[Iota], 1]}}], 
      MatrixForm[{{2}, {
         Subscript[$CellContext`\[Iota], 2]}}], 
      MatrixForm[{{3}, {
         Subscript[$CellContext`\[Iota], 3]}}], 
      MatrixForm[{{4}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Delta]\
\), \(2\)]\)"}}], 
      MatrixForm[{{12}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)"}}], 
      MatrixForm[{{16}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Delta]\
\), \(2\)]\)"}}], 
      MatrixForm[{{18}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Delta]\
\), \(2\)]\)"}}], 
      MatrixForm[{{22}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(13\)]\)\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}}], 
      MatrixForm[{{24}, {"\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}}], 
      MatrixForm[{{25}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Delta]\
\), \(2\)]\)\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Tau]\), \(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\
\(\[Delta]\), \(2\)]\)"}}]}, {
      MatrixForm[{{29}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Delta]\
\), \(2\)]\)"}}], 
      MatrixForm[{{31}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Delta]\
\), \(2\)]\)\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)"}}], 
      MatrixForm[{{33}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Delta]\
\), \(2\)]\)"}}], 
      MatrixForm[{{34}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{36}, {"\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)"}}], 
      MatrixForm[{{37}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{40}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{42}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(13\)]\)"}}], 
      MatrixForm[{{45}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Delta]\
\), \(2\)]\)\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Tau]\), \(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{49}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Delta]\
\), \(2\)]\)\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)"}}]}, {
      MatrixForm[{{50}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{53}, {"\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}}], 
      MatrixForm[{{54}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)"}}], 
      MatrixForm[{{55}, {
        "\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(13\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)"}}], 
      MatrixForm[{{57}, {"\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)"}}], 
      MatrixForm[{{59}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\[Delta]\
\), \(2\)]\)\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Tau]\), \(13\)]\)"}}], 
      MatrixForm[{{64}, {
        "\!\(\*SubscriptBox[\(\[Tau]\), \
\(2\)]\)\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)"}}], 
      MatrixForm[""], 
      MatrixForm[""], 
      MatrixForm[""]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.683894720447112*^9, 3.6838968668468018`*^9, 
  3.683899198805331*^9, 3.683899562039463*^9, 3.683903850917775*^9, 
  3.683903999315219*^9, 3.683904605899776*^9, 3.683904680346571*^9, 
  3.6839054808932447`*^9, 3.683906254214137*^9, 3.683906688799885*^9, 
  3.6839067255501547`*^9, 3.683949307746722*^9, 3.6839498623762913`*^9, 
  3.6839523828028383`*^9, 3.683955131153241*^9, 3.683958910291017*^9, 
  3.6851931255300837`*^9, 3.6851938653373003`*^9, 3.685254511106864*^9, 
  3.685258992752664*^9, 3.685706244525*^9, 3.685711726494656*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S2Subalgebra=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"1"},
            {
             SubscriptBox["\[Iota]", "1"]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["S2Subalgebra=", 
   MatrixForm[{{
      MatrixForm[{{1}, {
         Subscript[$CellContext`\[Iota], 1]}}]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.683894720447112*^9, 3.6838968668468018`*^9, 
  3.683899198805331*^9, 3.683899562039463*^9, 3.683903850917775*^9, 
  3.683903999315219*^9, 3.683904605899776*^9, 3.683904680346571*^9, 
  3.6839054808932447`*^9, 3.683906254214137*^9, 3.683906688799885*^9, 
  3.6839067255501547`*^9, 3.683949307746722*^9, 3.6839498623762913`*^9, 
  3.6839523828028383`*^9, 3.683955131153241*^9, 3.683958910291017*^9, 
  3.6851931255300837`*^9, 3.6851938653373003`*^9, 3.685254511106864*^9, 
  3.685258992752664*^9, 3.685706244525*^9, 3.68571172650064*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Step1x5Algebra", ";"}]], "Input",
 CellChangeTimes->{
  3.683894830461444*^9, {3.6851905801180687`*^9, 3.685190585509602*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation of generators", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.683902551851089*^9}, {3.683902843994619*^9, 3.6839028464994917`*^9}, {
  3.683903880670438*^9, 3.683903893160449*^9}, {3.6851906152290363`*^9, 
  3.6851906281173563`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step2Generators", ";"}]], "Input",
 CellChangeTimes->{{3.683894537461843*^9, 3.6838945431879177`*^9}, 
   3.683896844267519*^9, {3.685190630579959*^9, 3.685190640942966*^9}, {
   3.685248875406439*^9, 3.6852488757824078`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of prefiltered (RelevantGeneratorGenerationQ) \
generators = \"\>", "\[InvisibleSpace]", "40"}],
  SequenceForm[
  "Number of prefiltered (RelevantGeneratorGenerationQ) generators = ", 40],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894543869298*^9, 3.683896846407238*^9, 3.683899171636959*^9, 
   3.683899550999612*^9, 3.68390341308134*^9, 3.683903487359417*^9, {
   3.683903575170375*^9, 3.683903580924982*^9}, {3.683903794785561*^9, 
   3.683903798387924*^9}, 3.6839038692686567`*^9, 3.6839040053230257`*^9, 
   3.683904191184215*^9, 3.6839042879017773`*^9, 3.683904612034918*^9, {
   3.6839046848598967`*^9, 3.683904691479237*^9}, 3.683905484692594*^9, 
   3.683906258270974*^9, 3.683906729250897*^9, 3.683949311284865*^9, 
   3.683949866022407*^9, 3.683952386424906*^9, 3.683955134941909*^9, 
   3.6839589138886127`*^9, 3.685193073719002*^9, 3.685193129928636*^9, 
   3.6851931966453743`*^9, 3.6851938896178083`*^9, {3.685249057025475*^9, 
   3.68524907850462*^9}, 3.685259002990913*^9, 3.685706249520693*^9, 
   3.685711735967304*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Final number of generators = \"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\". The first (up to) 10 generators are = \"\>", 
   "\[InvisibleSpace]", 
   TagBox[GridBox[{
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"10"},
            {"14"},
            {"5"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"10"},
            {"14"},
            {"6"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"10"},
            {"17"},
            {"5"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"10"},
            {"17"},
            {"6"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"13"},
            {"14"},
            {"5"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"13"},
            {"14"},
            {"6"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"13"},
            {"17"},
            {"5"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"13"},
            {"17"},
            {"6"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"10"},
            {"14"},
            {"4"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"10"},
            {"14"},
            {"7"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$]]]}],
  SequenceForm[
  "Final number of generators = ", 28, 
   ". The first (up to) 10 generators are = ", 
   TableForm[{{
      MatrixForm[{1, 10, 14, 5}], 
      MatrixForm[{1, 10, 14, 6}], 
      MatrixForm[{1, 10, 17, 5}], 
      MatrixForm[{1, 10, 17, 6}], 
      MatrixForm[{1, 13, 14, 5}], 
      MatrixForm[{1, 13, 14, 6}], 
      MatrixForm[{1, 13, 17, 5}], 
      MatrixForm[{1, 13, 17, 6}], 
      MatrixForm[{1, 10, 14, 4}], 
      MatrixForm[{1, 10, 14, 7}]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894543869298*^9, 3.683896846407238*^9, 3.683899171636959*^9, 
   3.683899550999612*^9, 3.68390341308134*^9, 3.683903487359417*^9, {
   3.683903575170375*^9, 3.683903580924982*^9}, {3.683903794785561*^9, 
   3.683903798387924*^9}, 3.6839038692686567`*^9, 3.6839040053230257`*^9, 
   3.683904191184215*^9, 3.6839042879017773`*^9, 3.683904612034918*^9, {
   3.6839046848598967`*^9, 3.683904691479237*^9}, 3.683905484692594*^9, 
   3.683906258270974*^9, 3.683906729250897*^9, 3.683949311284865*^9, 
   3.683949866022407*^9, 3.683952386424906*^9, 3.683955134941909*^9, 
   3.6839589138886127`*^9, 3.685193073719002*^9, 3.685193129928636*^9, 
   3.6851931966453743`*^9, 3.6851938896178083`*^9, {3.685249057025475*^9, 
   3.68524907850462*^9}, 3.685259002990913*^9, 3.685706249520693*^9, 
   3.68571173596953*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"After the initial cancellation (de-niceification), we expect \
to have \"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\" generators left.\"\>"}],
  SequenceForm[
  "After the initial cancellation (de-niceification), we expect to have ", 12,
    " generators left."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894543869298*^9, 3.683896846407238*^9, 3.683899171636959*^9, 
   3.683899550999612*^9, 3.68390341308134*^9, 3.683903487359417*^9, {
   3.683903575170375*^9, 3.683903580924982*^9}, {3.683903794785561*^9, 
   3.683903798387924*^9}, 3.6839038692686567`*^9, 3.6839040053230257`*^9, 
   3.683904191184215*^9, 3.6839042879017773`*^9, 3.683904612034918*^9, {
   3.6839046848598967`*^9, 3.683904691479237*^9}, 3.683905484692594*^9, 
   3.683906258270974*^9, 3.683906729250897*^9, 3.683949311284865*^9, 
   3.683949866022407*^9, 3.683952386424906*^9, 3.683955134941909*^9, 
   3.6839589138886127`*^9, 3.685193073719002*^9, 3.685193129928636*^9, 
   3.6851931966453743`*^9, 3.6851938896178083`*^9, {3.685249057025475*^9, 
   3.68524907850462*^9}, 3.685259002990913*^9, 3.685706249520693*^9, 
   3.685711735970048*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"They will lie in the following idempotents:\\n\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"idempotents\"\>", "\<\"#{generators}\"\>"},
       {
        RowBox[{"{", 
         RowBox[{"\<\"b\"\>", ",", "\<\"x\"\>"}], "}"}], "8"},
       {
        RowBox[{"{", 
         RowBox[{"\<\"a\"\>", ",", "\<\"x\"\>"}], "}"}], "4"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["They will lie in the following idempotents:\n", 
   MatrixForm[{{
     "idempotents", "#{generators}"}, {{"b", "x"}, 8}, {{"a", "x"}, 4}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894543869298*^9, 3.683896846407238*^9, 3.683899171636959*^9, 
   3.683899550999612*^9, 3.68390341308134*^9, 3.683903487359417*^9, {
   3.683903575170375*^9, 3.683903580924982*^9}, {3.683903794785561*^9, 
   3.683903798387924*^9}, 3.6839038692686567`*^9, 3.6839040053230257`*^9, 
   3.683904191184215*^9, 3.6839042879017773`*^9, 3.683904612034918*^9, {
   3.6839046848598967`*^9, 3.683904691479237*^9}, 3.683905484692594*^9, 
   3.683906258270974*^9, 3.683906729250897*^9, 3.683949311284865*^9, 
   3.683949866022407*^9, 3.683952386424906*^9, 3.683955134941909*^9, 
   3.6839589138886127`*^9, 3.685193073719002*^9, 3.685193129928636*^9, 
   3.6851931966453743`*^9, 3.6851938896178083`*^9, {3.685249057025475*^9, 
   3.68524907850462*^9}, 3.685259002990913*^9, 3.685706249520693*^9, 
   3.68571173597075*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation of domains and structure maps", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.6839025833159637`*^9}, {3.683902614317812*^9, 3.683902621444993*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step3x1Domains", ";"}]], "Input",
 CellChangeTimes->{{3.6838947269387207`*^9, 3.6838947298832827`*^9}, 
   3.6838947755524597`*^9, {3.68519067320802*^9, 3.685190679928112*^9}, {
   3.685248878742404*^9, 3.685248878886519*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "32", 
   "\[InvisibleSpace]", "\<\" rectangles, bigons or boundary rectangles. Here \
is a random selection of up to 10 of these:\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"24", "25", "21", "28", "29", "26", "12", "10", "15", "20"},
       {
        RowBox[{"{", 
         RowBox[{"10", ",", "9"}], "}"}], 
        RowBox[{"{", "9", "}"}], 
        RowBox[{"{", 
         RowBox[{"9", ",", "8"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"12", ",", "11"}], "}"}], 
        RowBox[{"{", "11", "}"}], 
        RowBox[{"{", 
         RowBox[{"11", ",", "10"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"5", ",", "4"}], "}"}], 
        RowBox[{"{", "3", "}"}], 
        RowBox[{"{", "5", "}"}], 
        RowBox[{"{", "7", "}"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "There are ", 32, 
   " rectangles, bigons or boundary rectangles. Here is a random selection of \
up to 10 of these:", 
   MatrixForm[{{24, 25, 21, 28, 29, 26, 12, 10, 15, 
     20}, {{10, 9}, {9}, {9, 8}, {12, 11}, {11}, {11, 10}, {5, 4}, {3}, {5}, {
      7}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.683894730955065*^9, 3.6838947783069363`*^9, 
  3.683894849892799*^9, 3.683896385425003*^9, 3.683896875241727*^9, 
  3.6838992152472486`*^9, 3.683899568257552*^9, 3.683904569129693*^9, 
  3.683904615298397*^9, 3.683904696135613*^9, 3.6839054921439457`*^9, 
  3.6839062640974073`*^9, 3.68390673333317*^9, 3.6839072142815037`*^9, 
  3.6839493213703203`*^9, 3.683949878004867*^9, 3.683952394631023*^9, 
  3.6839551403057747`*^9, 3.683958924101*^9, 3.685193337800858*^9, 
  3.6851938971431427`*^9, 3.685202311684525*^9, 3.685249082427041*^9, 
  3.6852590077462797`*^9, 3.685706253568079*^9, 3.685711740102295*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "164", 
   "\[InvisibleSpace]", "\<\" domains with boundary on S1, \"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\" on S2 and \"\>", 
   "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\" without any boundary.\"\>"}],
  SequenceForm[
  "There are ", 164, " domains with boundary on S1, ", 0, " on S2 and ", 16, 
   " without any boundary."],
  Editable->False]], "Print",
 CellChangeTimes->{3.683894730955065*^9, 3.6838947783069363`*^9, 
  3.683894849892799*^9, 3.683896385425003*^9, 3.683896875241727*^9, 
  3.6838992152472486`*^9, 3.683899568257552*^9, 3.683904569129693*^9, 
  3.683904615298397*^9, 3.683904696135613*^9, 3.6839054921439457`*^9, 
  3.6839062640974073`*^9, 3.68390673333317*^9, 3.6839072142815037`*^9, 
  3.6839493213703203`*^9, 3.683949878004867*^9, 3.683952394631023*^9, 
  3.6839551403057747`*^9, 3.683958924101*^9, 3.685193337800858*^9, 
  3.6851938971431427`*^9, 3.685202311684525*^9, 3.685249082427041*^9, 
  3.6852590077462797`*^9, 3.685706253568079*^9, 3.685711741783766*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" << backup saved at: \"\>", 
   "\[InvisibleSpace]", \
"\<\"/mhome/dpmms/c/cbz20/Documents/PhD/Research/thesis/BSFH/Backups/\
ClosureBSAx2_AfterDomains1.mx >>\"\>"}],
  SequenceForm[
  " << backup saved at: ", 
   "/mhome/dpmms/c/cbz20/Documents/PhD/Research/thesis/BSFH/Backups/\
ClosureBSAx2_AfterDomains1.mx >>"],
  Editable->False]], "Print",
 CellChangeTimes->{3.683894730955065*^9, 3.6838947783069363`*^9, 
  3.683894849892799*^9, 3.683896385425003*^9, 3.683896875241727*^9, 
  3.6838992152472486`*^9, 3.683899568257552*^9, 3.683904569129693*^9, 
  3.683904615298397*^9, 3.683904696135613*^9, 3.6839054921439457`*^9, 
  3.6839062640974073`*^9, 3.68390673333317*^9, 3.6839072142815037`*^9, 
  3.6839493213703203`*^9, 3.683949878004867*^9, 3.683952394631023*^9, 
  3.6839551403057747`*^9, 3.683958924101*^9, 3.685193337800858*^9, 
  3.6851938971431427`*^9, 3.685202311684525*^9, 3.685249082427041*^9, 
  3.6852590077462797`*^9, 3.685706253568079*^9, 3.685711741826297*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"<<", 
  RowBox[{"(", 
   RowBox[{"BackupFilePath", "<>", "\"\<_AfterDomains1.mx\>\""}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.67401554637004*^9, 3.674015550954636*^9}, 
   3.674027617098591*^9, {3.683907168603799*^9, 3.6839071704999237`*^9}}],

Cell["\<\
The next two steps can take quite a while for large diagrams, for 250 000 \
generators up to a week or more. Parallel processing is possible, so consider \
using a computer with multiple kernels to speed up.\
\>", "Text",
 CellChangeTimes->{{3.683904487701765*^9, 3.683904540055222*^9}, {
  3.6839067513604193`*^9, 3.6839067871764097`*^9}, {3.683907238892846*^9, 
  3.6839072757256117`*^9}, {3.6839073161515713`*^9, 3.683907319646093*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step3x2Domains", ";"}]], "Input",
 CellChangeTimes->{{3.68389561766648*^9, 3.683895623768882*^9}, {
  3.685190703361431*^9, 3.685190705639604*^9}, {3.685248881614497*^9, 
  3.685248881790359*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Computed indices for domains.\"\>"], "Print",
 CellChangeTimes->{3.6838956246100893`*^9, 3.683895684554982*^9, 
  3.683896099063699*^9, 3.6838961508419447`*^9, 3.68389639107202*^9, 
  3.683896615873249*^9, 3.6838968837250547`*^9, 3.6838992386609*^9, 
  3.683899573469658*^9, 3.683901250664845*^9, 3.683904706146625*^9, 
  3.6839056527730093`*^9, 3.6839062695679092`*^9, 3.683949330866878*^9, 
  3.6839498827606487`*^9, 3.683952400833411*^9, 3.68395892921129*^9, 
  3.6851937142246103`*^9, 3.685193906917478*^9, 3.685249092025691*^9, 
  3.685259023392149*^9, 3.685259056942852*^9, 3.685706258821162*^9, 
  3.6857117468757668`*^9}],

Cell[BoxData["\<\"Computed starting intersection points of domains.\"\>"], \
"Print",
 CellChangeTimes->{3.6838956246100893`*^9, 3.683895684554982*^9, 
  3.683896099063699*^9, 3.6838961508419447`*^9, 3.68389639107202*^9, 
  3.683896615873249*^9, 3.6838968837250547`*^9, 3.6838992386609*^9, 
  3.683899573469658*^9, 3.683901250664845*^9, 3.683904706146625*^9, 
  3.6839056527730093`*^9, 3.6839062695679092`*^9, 3.683949330866878*^9, 
  3.6839498827606487`*^9, 3.683952400833411*^9, 3.68395892921129*^9, 
  3.6851937142246103`*^9, 3.685193906917478*^9, 3.685249092025691*^9, 
  3.685259023392149*^9, 3.685259056942852*^9, 3.685706258821162*^9, 
  3.685711746909234*^9}],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 17:49:06\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"17", ",", "49", ",", "6.888753`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{3.6838956246100893`*^9, 3.683895684554982*^9, 
  3.683896099063699*^9, 3.6838961508419447`*^9, 3.68389639107202*^9, 
  3.683896615873249*^9, 3.6838968837250547`*^9, 3.6838992386609*^9, 
  3.683899573469658*^9, 3.683901250664845*^9, 3.683904706146625*^9, 
  3.6839056527730093`*^9, 3.6839062695679092`*^9, 3.683949330866878*^9, 
  3.6839498827606487`*^9, 3.683952400833411*^9, 3.68395892921129*^9, 
  3.6851937142246103`*^9, 3.685193906917478*^9, 3.685249092025691*^9, 
  3.685259023392149*^9, 3.685259056942852*^9, 3.685706258821162*^9, 
  3.6857117469135447`*^9}],

Cell[BoxData["\<\"There are 180 domains that I need to look at.\"\>"], "Print",
 CellChangeTimes->{3.6838956246100893`*^9, 3.683895684554982*^9, 
  3.683896099063699*^9, 3.6838961508419447`*^9, 3.68389639107202*^9, 
  3.683896615873249*^9, 3.6838968837250547`*^9, 3.6838992386609*^9, 
  3.683899573469658*^9, 3.683901250664845*^9, 3.683904706146625*^9, 
  3.6839056527730093`*^9, 3.6839062695679092`*^9, 3.683949330866878*^9, 
  3.6839498827606487`*^9, 3.683952400833411*^9, 3.68395892921129*^9, 
  3.6851937142246103`*^9, 3.685193906917478*^9, 3.685249092025691*^9, 
  3.685259023392149*^9, 3.685259056942852*^9, 3.685706258821162*^9, 
  3.685711746914707*^9}],

Cell[BoxData["\<\"Computed starting generators for all domains.\"\>"], "Print",
 CellChangeTimes->{3.6838956246100893`*^9, 3.683895684554982*^9, 
  3.683896099063699*^9, 3.6838961508419447`*^9, 3.68389639107202*^9, 
  3.683896615873249*^9, 3.6838968837250547`*^9, 3.6838992386609*^9, 
  3.683899573469658*^9, 3.683901250664845*^9, 3.683904706146625*^9, 
  3.6839056527730093`*^9, 3.6839062695679092`*^9, 3.683949330866878*^9, 
  3.6839498827606487`*^9, 3.683952400833411*^9, 3.68395892921129*^9, 
  3.6851937142246103`*^9, 3.685193906917478*^9, 3.685249092025691*^9, 
  3.685259023392149*^9, 3.685259056942852*^9, 3.685706258821162*^9, 
  3.685711746991214*^9}],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 17:49:06\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"17", ",", "49", ",", "6.990864`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{3.6838956246100893`*^9, 3.683895684554982*^9, 
  3.683896099063699*^9, 3.6838961508419447`*^9, 3.68389639107202*^9, 
  3.683896615873249*^9, 3.6838968837250547`*^9, 3.6838992386609*^9, 
  3.683899573469658*^9, 3.683901250664845*^9, 3.683904706146625*^9, 
  3.6839056527730093`*^9, 3.6839062695679092`*^9, 3.683949330866878*^9, 
  3.6839498827606487`*^9, 3.683952400833411*^9, 3.68395892921129*^9, 
  3.6851937142246103`*^9, 3.685193906917478*^9, 3.685249092025691*^9, 
  3.685259023392149*^9, 3.685259056942852*^9, 3.685706258821162*^9, 
  3.685711746994487*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step3x3Domains", ";"}]], "Input",
 CellChangeTimes->{{3.68389606856364*^9, 3.683896070573711*^9}, {
  3.685190710440928*^9, 3.685190712688836*^9}, {3.685249107324833*^9, 
  3.6852491074910917`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 17:49:08\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"17", ",", "49", ",", "8.917059`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{3.685249109994158*^9, 3.685259025303008*^9, 
  3.6852590586172037`*^9, 3.6857062612414713`*^9, 3.685711748953321*^9}],

Cell[BoxData["\<\"Calculation of the structure map. There are 28 \
generators.\"\>"], "Print",
 CellChangeTimes->{3.685249109994158*^9, 3.685259025303008*^9, 
  3.6852590586172037`*^9, 3.6857062612414713`*^9, 3.685711748955715*^9}],

Cell[BoxData["\<\"Good: There are no multiple labels in the structure!\"\>"], \
"Print",
 CellChangeTimes->{3.685249109994158*^9, 3.685259025303008*^9, 
  3.6852590586172037`*^9, 3.6857062612414713`*^9, 3.685711749021747*^9}],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 17:49:08\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"17", ",", "49", ",", "8.966998`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{3.685249109994158*^9, 3.685259025303008*^9, 
  3.6852590586172037`*^9, 3.6857062612414713`*^9, 3.685711749025097*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step3x4Domains", ";"}]], "Input",
 CellChangeTimes->{{3.683896075892415*^9, 3.683896076077523*^9}, {
  3.68519071569775*^9, 3.685190717729068*^9}, {3.685248883862629*^9, 
  3.685248884014323*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\" domains that contribute to the structure \
maps.\"\>"}],
  SequenceForm[
  "There are ", 25, " domains that contribute to the structure maps."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" domains that contribute an honest differential \
to the structure maps, e.g. \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"{", "8", "}"}], 
        RowBox[{"{", "12", "}"}], 
        RowBox[{"{", "14", "}"}], 
        RowBox[{"{", 
         RowBox[{"8", ",", "7"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"9", ",", "8"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"10", ",", "14"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"12", ",", "11"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"13", ",", "12"}], "}"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "There are ", 8, 
   " domains that contribute an honest differential to the structure maps, \
e.g. \n", 
   MatrixForm[{{{8}, {12}, {14}, {8, 7}, {9, 8}, {10, 14}, {12, 11}, {13, 
      12}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160283*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "17", 
   "\[InvisibleSpace]", "\<\" domains that contribute an S1 algebra element \
to the structure maps, e.g. \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"Regions\"\>", 
        RowBox[{"{", "5", "}"}], 
        RowBox[{"{", 
         RowBox[{"3", ",", "2", ",", "8", ",", "1"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"4", ",", "12", ",", "6"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"5", ",", "4", ",", "12", ",", "6"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"3", ",", "2", ",", "1"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"5", ",", "3", ",", "2", ",", "1"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"4", ",", "12", ",", "6", ",", "3", ",", "2", ",", "1"}], 
         "}"}]},
       {"\<\"moving strands\"\>", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"6", ",", "7", ",", "7", ",", "9"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "4", ",", "5"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"6", ",", "9"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "6", ",", "9"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "9"}], 
         "}"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "There are ", 17, 
   " domains that contribute an S1 algebra element to the structure maps, \
e.g. \n", 
   MatrixForm[{{
     "Regions", {5}, {3, 2, 8, 1}, {4, 12, 6}, {5, 4, 12, 6}, {3, 2, 1}, {5, 
      3, 2, 1}, {4, 12, 6, 3, 2, 1}}, {
     "moving strands", {3, 4}, {6, 7, 7, 9}, {2, 3, 4, 5}, {2, 4, 4, 5}, {6, 
      9}, {3, 4, 6, 9}, {2, 3, 4, 5, 6, 9}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.685711751603689*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" domains that contribute an S2 algebra element \
to the structure maps, e.g. \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"Regions\"\>"},
       {"\<\"moving strands\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "There are ", 0, 
   " domains that contribute an S2 algebra element to the structure maps, \
e.g. \n", 
   MatrixForm[{{"Regions"}, {"moving strands"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.685711751604446*^9}],

Cell[BoxData["\<\"Note: If this calculation gives an error message 'Part 1 of \
{} does not exist', there are some algebra elements generated by domains, \
that do not show up in the glueing algebra. This should not happen. If it \
does, check your algebra input data.\"\>"], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.685711751664555*^9}],

Cell[BoxData["\<\"OK. All domains for S1 can contribute.\"\>"], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.685711751749946*^9}],

Cell[BoxData["\<\"OK. All domains for S2 can contribute.\"\>"], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.6857117518017397`*^9}],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 17:49:11\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"17", ",", "49", ",", "11.750393`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.685711751804019*^9}],

Cell[BoxData["\<\"Calculation of StructureMapsSparse.\"\>"], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.685711751804461*^9}],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 17:49:11\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"17", ",", "49", ",", "11.753567`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.685711751806404*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"This is what the upper left corner of \
'StructureMapsWith1Action' looks like:\\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"{{{1}, 1}}\"\>", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\
\"}\\\"}]\\)\"\>", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", \\\"15\\\", \\\"}\\\"}], \\\",\\\", \\\"1\\\"}], \
\\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", \\\"14\\\", \\\"}\\\"}], \\\",\\\", \\\"1\\\"}], \
\\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", \\\"13\\\", \\\"}\\\"}], \\\",\\\", \\\"1\\\"}], \
\\\"}\\\"}], \\\"}\\\"}]\\)\"\>", "0", "0", "0"},
       {"0", "\<\"{{{1}, 1}}\"\>", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", \\\"15\\\", \\\"}\\\"}], \\\",\\\", \\\"1\\\"}], \
\\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", \\\"14\\\", \\\"}\\\"}], \\\",\\\", \\\"1\\\"}], \
\\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", \\\"13\\\", \\\"}\\\"}], \\\",\\\", \\\"1\\\"}], \
\\\"}\\\"}], \\\"}\\\"}]\\)\"\>", "0", "0"},
       {"0", 
        "0", "\<\"{{{1}, 1}}\"\>", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\
\"}\\\"}]\\)\"\>", "0", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", \\\"14\\\", \\\"}\\\"}], \\\",\\\", \\\"1\\\"}], \
\\\"}\\\"}], \\\"}\\\"}]\\)\"\>", "0", "0", "0"},
       {"0", "0", "0", "\<\"{{{1}, 1}}\"\>", "0", "0", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", \\\"14\\\", \\\"}\\\"}], \\\",\\\", \\\"1\\\"}], \
\\\"}\\\"}], \\\"}\\\"}]\\)\"\>", "0", "0"},
       {"0", "0", "0", 
        "0", "\<\"{{{1}, 1}}\"\>", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\
\"}\\\"}]\\)\"\>", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", \\\"15\\\", \\\"}\\\"}], \\\",\\\", \\\"1\\\"}], \
\\\"}\\\"}], \\\"}\\\"}]\\)\"\>", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "\<\"{{{1}, 1}}\"\>", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", \\\"15\\\", \\\"}\\\"}], \\\",\\\", \\\"1\\\"}], \
\\\"}\\\"}], \\\"}\\\"}]\\)\"\>", "0", "0"},
       {"0", "0", "0", "0", "0", 
        "0", "\<\"{{{1}, 1}}\"\>", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\
\"}\\\"}]\\)\"\>", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "\<\"{{{1}, 1}}\"\>", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        "0", "\<\"{{{1}, 1}}\"\>", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\
\"}\\\"}]\\)\"\>"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "\<\"{{{1}, 1}}\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {10, 10}, 0, {
       1, {{0, 5, 9, 12, 14, 17, 19, 21, 22, 24, 25}, {{1}, {2}, {3}, {5}, {
         7}, {2}, {4}, {6}, {8}, {3}, {4}, {7}, {4}, {8}, {5}, {6}, {7}, {
         6}, {8}, {7}, {8}, {8}, {9}, {10}, {10}}}, {
        "{{{1}, 1}}", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{RowBox[{\"{\", \"15\", \
\"}\"}], \",\", \"1\"}], \"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{RowBox[{\"{\", \"14\", \
\"}\"}], \",\", \"1\"}], \"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{RowBox[{\"{\", \"13\", \
\"}\"}], \",\", \"1\"}], \"}\"}], \"}\"}]\)", "{{{1}, 1}}", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{RowBox[{\"{\", \"15\", \
\"}\"}], \",\", \"1\"}], \"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{RowBox[{\"{\", \"14\", \
\"}\"}], \",\", \"1\"}], \"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{RowBox[{\"{\", \"13\", \
\"}\"}], \",\", \"1\"}], \"}\"}], \"}\"}]\)", "{{{1}, 1}}", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{RowBox[{\"{\", \"14\", \
\"}\"}], \",\", \"1\"}], \"}\"}], \"}\"}]\)", "{{{1}, 1}}", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{RowBox[{\"{\", \"14\", \
\"}\"}], \",\", \"1\"}], \"}\"}], \"}\"}]\)", "{{{1}, 1}}", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{RowBox[{\"{\", \"15\", \
\"}\"}], \",\", \"1\"}], \"}\"}], \"}\"}]\)", "{{{1}, 1}}", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{RowBox[{\"{\", \"15\", \
\"}\"}], \",\", \"1\"}], \"}\"}], \"}\"}]\)", "{{{1}, 1}}", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", "{{{1}, 1}}", "{{{1}, 1}}", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", "{{{1}, 1}}"}}]]]]}],
  SequenceForm[
  "This is what the upper left corner of 'StructureMapsWith1Action' looks \
like:\n", 
   MatrixForm[
   SparseArray[
    Automatic, {10, 10}, 0, {
     1, {{0, 5, 9, 12, 14, 17, 19, 21, 22, 24, 25}, {{1}, {2}, {3}, {5}, {
       7}, {2}, {4}, {6}, {8}, {3}, {4}, {7}, {4}, {8}, {5}, {6}, {7}, {6}, {
       8}, {7}, {8}, {8}, {9}, {10}, {10}}}, {
      "{{{1}, 1}}", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{RowBox[{\"{\", \"15\", \
\"}\"}], \",\", \"1\"}], \"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{RowBox[{\"{\", \"14\", \
\"}\"}], \",\", \"1\"}], \"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{RowBox[{\"{\", \"13\", \
\"}\"}], \",\", \"1\"}], \"}\"}], \"}\"}]\)", "{{{1}, 1}}", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{RowBox[{\"{\", \"15\", \
\"}\"}], \",\", \"1\"}], \"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{RowBox[{\"{\", \"14\", \
\"}\"}], \",\", \"1\"}], \"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{RowBox[{\"{\", \"13\", \
\"}\"}], \",\", \"1\"}], \"}\"}], \"}\"}]\)", "{{{1}, 1}}", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{RowBox[{\"{\", \"14\", \
\"}\"}], \",\", \"1\"}], \"}\"}], \"}\"}]\)", "{{{1}, 1}}", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{RowBox[{\"{\", \"14\", \
\"}\"}], \",\", \"1\"}], \"}\"}], \"}\"}]\)", "{{{1}, 1}}", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{RowBox[{\"{\", \"15\", \
\"}\"}], \",\", \"1\"}], \"}\"}], \"}\"}]\)", "{{{1}, 1}}", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{RowBox[{\"{\", \"15\", \
\"}\"}], \",\", \"1\"}], \"}\"}], \"}\"}]\)", "{{{1}, 1}}", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", "{{{1}, 1}}", "{{{1}, 1}}", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", "{{{1}, 1}}"}}]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.685711751945591*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" << backup saved at: \"\>", 
   "\[InvisibleSpace]", \
"\<\"/mhome/dpmms/c/cbz20/Documents/PhD/Research/thesis/BSFH/Backups/\
ClosureBSAx2_BeforeCancellation.mx >>\"\>"}],
  SequenceForm[
  " << backup saved at: ", 
   "/mhome/dpmms/c/cbz20/Documents/PhD/Research/thesis/BSFH/Backups/\
ClosureBSAx2_BeforeCancellation.mx >>"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.685711751946681*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", 
   RowBox[{"(", 
    RowBox[{"BackupFilePath", "<>", "\"\<_BeforeCancellation.mx\>\""}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.676092257232688*^9, 3.676092257977479*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"SANITY", " ", "CHECK"}], ";", " ", 
    RowBox[{
    "you", " ", "might", " ", "want", " ", "to", " ", "check", " ", "if", " ",
      "you", " ", "can", " ", "find", " ", "some", " ", "differentials", " ", 
     "computed", " ", "here", " ", "in", " ", "your", " ", "nice", " ", 
     "Heegaard", " ", "diagram"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"SparseNiceFindAllArrowsStartingAt", "[", "n_", "]"}], " ", 
     "lists", " ", "all", " ", "arrows", " ", "that", " ", "start", " ", "at",
      " ", "generator", " ", "of", " ", 
     RowBox[{"index", " ", "'"}], 
     RowBox[{"n", "'"}], " ", "in", " ", "the", " ", 
     RowBox[{"list", " ", "'"}], 
     RowBox[{"generators", "'"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"SparseNiceFindAllArrowsStartingAt", "[", "n_", "]"}], " ", 
     "lists", " ", "all", " ", "arrows", " ", "that", " ", "end", " ", "at", 
     " ", "generator", " ", "of", " ", 
     RowBox[{"index", " ", "'"}], 
     RowBox[{"n", "'"}], " ", "in", " ", "the", " ", 
     RowBox[{"list", " ", "'"}], 
     RowBox[{"generators", "'"}]}], ";"}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SparseNiceFindAllArrowsStartingAt", "[", "2", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"SparseNiceFindAllArrowsEndingAt", "[", "3", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.674104304443412*^9, 3.674104307474148*^9}, 
   3.674104966443514*^9, {3.674105085853196*^9, 3.6741050869424877`*^9}, {
   3.674228773456483*^9, 3.6742287789948273`*^9}, {3.674268634047946*^9, 
   3.674268635627301*^9}, {3.674268790102474*^9, 3.6742688117888603`*^9}, {
   3.674269107233716*^9, 3.6742691076093807`*^9}, {3.6742765544263973`*^9, 
   3.67427655485629*^9}, 3.675245199212315*^9, {3.675245268803441*^9, 
   3.675245294940248*^9}, {3.675245613734436*^9, 3.675245614036627*^9}, {
   3.675935426998316*^9, 3.675935427252965*^9}, {3.676441741691539*^9, 
   3.67644175022666*^9}, {3.6838969940205708`*^9, 3.683896994204054*^9}, {
   3.6851939440098352`*^9, 3.685193977665649*^9}, {3.685194036684403*^9, 
   3.6851941015901117`*^9}, {3.685194137103114*^9, 3.685194258090046*^9}, {
   3.68519429023514*^9, 3.685194382196105*^9}, {3.685194417518076*^9, 
   3.685194417725258*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"From 2=(1|10|14|6)      {regions} = Relevant Domain Index (Old \
Index)\"\>", 
   "\[InvisibleSpace]", "\<\"\\n To  1=(1|10|14|5) via (14) = 3 (8), label \
=((1|1))\"\>", 
   "\[InvisibleSpace]", "\<\"\\n To  22=(1|10|8|16) via (12|11) = 7 (14), \
label =((1|1))\"\>"}],
  SequenceForm[
  "From 2=(1|10|14|6)      {regions} = Relevant Domain Index (Old Index)", 
   "\n To  1=(1|10|14|5) via (14) = 3 (8), label =((1|1))", 
   "\n To  22=(1|10|8|16) via (12|11) = 7 (14), label =((1|1))"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.674149533028758*^9, 3.674149613295639*^9, {3.67422875015836*^9, 
   3.6742287793379374`*^9}, 3.674268636201438*^9, {3.674268790888933*^9, 
   3.674268812213994*^9}, 3.674269108319046*^9, 3.674276555521348*^9, 
   3.674278431214143*^9, 3.674279561803392*^9, 3.675240304731463*^9, 
   3.67524055059062*^9, 3.675242328123254*^9, 3.67524519978808*^9, {
   3.675245270088979*^9, 3.6752452952635193`*^9}, {3.6752455965712852`*^9, 
   3.675245614489789*^9}, 3.675272485838872*^9, {3.675272601160602*^9, 
   3.67527271885688*^9}, 3.675272793273382*^9, 3.675272846678245*^9, 
   3.675503699806039*^9, {3.675507867971129*^9, 3.6755078958091373`*^9}, 
   3.67550935516679*^9, 3.675509425533766*^9, {3.6759354173925447`*^9, 
   3.67593542778658*^9}, 3.675935534043977*^9, {3.6759356389280024`*^9, 
   3.6759356598173847`*^9}, {3.675935749004092*^9, 3.6759357720758543`*^9}, 
   3.6759421296376123`*^9, 3.675958787663187*^9, 3.675962599266767*^9, 
   3.6760054406677027`*^9, 3.676389732279505*^9, {3.67644174352247*^9, 
   3.676441751092914*^9}, 3.676475067922023*^9, 3.677558347572921*^9, 
   3.6789371436314898`*^9, 3.6789382478871098`*^9, 3.683896779420425*^9, 
   3.683896904192246*^9, 3.6838969947649813`*^9, 3.6838992605164824`*^9, 
   3.683899622598269*^9, 3.683899819133437*^9, 3.683906280399602*^9, 
   3.6839068019023046`*^9, 3.683949355652266*^9, 3.6839498914696693`*^9, 
   3.683952408955373*^9, 3.683958936989856*^9, 3.6851944185927553`*^9, 
   3.685194582335441*^9, 3.6852590806499767`*^9, 3.685706267130395*^9, 
   3.685711755199422*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"From 3=(1|10|17|5)      {regions} = Relevant Domain Index (Old \
Index)\"\>", 
   "\[InvisibleSpace]", "\<\"\\n From 4=(1|10|17|6) via (14) = 3 (8), label \
=((1|1))\"\>", 
   "\[InvisibleSpace]", "\<\"\\n From 7=(1|13|17|5) via (3|2|1) = 13 (104), \
label =(((14)|1))\"\>", 
   "\[InvisibleSpace]", "\<\"\\n From 19=(1|3|17|11) via (3|2|9|8|1) = 20 \
(139), label =(((11)|1))\"\>"}],
  SequenceForm[
  "From 3=(1|10|17|5)      {regions} = Relevant Domain Index (Old Index)", 
   "\n From 4=(1|10|17|6) via (14) = 3 (8), label =((1|1))", 
   "\n From 7=(1|13|17|5) via (3|2|1) = 13 (104), label =(((14)|1))", 
   "\n From 19=(1|3|17|11) via (3|2|9|8|1) = 20 (139), label =(((11)|1))"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.674149533028758*^9, 3.674149613295639*^9, {3.67422875015836*^9, 
   3.6742287793379374`*^9}, 3.674268636201438*^9, {3.674268790888933*^9, 
   3.674268812213994*^9}, 3.674269108319046*^9, 3.674276555521348*^9, 
   3.674278431214143*^9, 3.674279561803392*^9, 3.675240304731463*^9, 
   3.67524055059062*^9, 3.675242328123254*^9, 3.67524519978808*^9, {
   3.675245270088979*^9, 3.6752452952635193`*^9}, {3.6752455965712852`*^9, 
   3.675245614489789*^9}, 3.675272485838872*^9, {3.675272601160602*^9, 
   3.67527271885688*^9}, 3.675272793273382*^9, 3.675272846678245*^9, 
   3.675503699806039*^9, {3.675507867971129*^9, 3.6755078958091373`*^9}, 
   3.67550935516679*^9, 3.675509425533766*^9, {3.6759354173925447`*^9, 
   3.67593542778658*^9}, 3.675935534043977*^9, {3.6759356389280024`*^9, 
   3.6759356598173847`*^9}, {3.675935749004092*^9, 3.6759357720758543`*^9}, 
   3.6759421296376123`*^9, 3.675958787663187*^9, 3.675962599266767*^9, 
   3.6760054406677027`*^9, 3.676389732279505*^9, {3.67644174352247*^9, 
   3.676441751092914*^9}, 3.676475067922023*^9, 3.677558347572921*^9, 
   3.6789371436314898`*^9, 3.6789382478871098`*^9, 3.683896779420425*^9, 
   3.683896904192246*^9, 3.6838969947649813`*^9, 3.6838992605164824`*^9, 
   3.683899622598269*^9, 3.683899819133437*^9, 3.683906280399602*^9, 
   3.6839068019023046`*^9, 3.683949355652266*^9, 3.6839498914696693`*^9, 
   3.683952408955373*^9, 3.683958936989856*^9, 3.6851944185927553`*^9, 
   3.685194582335441*^9, 3.6852590806499767`*^9, 3.685706267130395*^9, 
   3.685711755200629*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Initial cancellation (de-niceification)", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.6839025833159637`*^9}, {3.683902614317812*^9, 3.683902621444993*^9}, {
  3.6839026606787653`*^9, 3.683902706656199*^9}, {3.683902768385414*^9, 
  3.6839028035945807`*^9}}],

Cell[BoxData[
 RowBox[{"Step4CancellationPreparation", ";"}]], "Input",
 CellChangeTimes->{{3.6838972567262897`*^9, 3.6838972613485126`*^9}, 
   3.685194519470417*^9, {3.68524888962287*^9, 3.685248890046817*^9}}],

Cell["\<\
The next step can take quite a while for large diagrams. Consider using a \
computer with a single fast kernel to speed up, as no parallel evaluation is \
possible.\
\>", "Text",
 CellChangeTimes->{{3.683904487701765*^9, 3.683904540055222*^9}, {
  3.683906443512352*^9, 3.6839064977306423`*^9}, {3.683907404281674*^9, 
  3.683907411497081*^9}, {3.683907443442786*^9, 3.683907445257428*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"BackToStart", "=", 
   RowBox[{"CancellationSparse", "[", 
    RowBox[{"StructureMapsSparse", ",", "generators"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MMit", "=", 
   RowBox[{"BackToStart", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"generatorsit", "=", 
    RowBox[{"BackToStart", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "backup", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{"BackupFilePath", "<>", "\"\<_AfterCancellation.mx\>\""}], ",", 
    "\"\<Global`\>\""}], "]"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\< << backup saved at: \>\"", " ", ",", 
    RowBox[{"BackupFilePath", "<>", "\"\<_AfterCancellation.mx >>\>\""}]}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.675529652739524*^9, 3.675529692839591*^9}, {
   3.675533781109782*^9, 3.675533788559823*^9}, {3.6755339029195147`*^9, 
   3.6755339057155733`*^9}, {3.675534517304041*^9, 3.67553451981328*^9}, {
   3.6755354813960943`*^9, 3.6755354971737413`*^9}, {3.675535640875539*^9, 
   3.6755356519778547`*^9}, {3.6755359652661943`*^9, 3.675535976345201*^9}, {
   3.6755360643622417`*^9, 3.675536064611867*^9}, {3.6755361393965387`*^9, 
   3.6755361396533003`*^9}, {3.6755709179569883`*^9, 3.675570929236774*^9}, {
   3.675571665947143*^9, 3.675571678890936*^9}, 3.675571917736599*^9, {
   3.675571979826198*^9, 3.6755720109772253`*^9}, 3.675573257411477*^9, {
   3.675574565159875*^9, 3.6755745664054403`*^9}, {3.6755823477349453`*^9, 
   3.6755823483031054`*^9}, {3.6755900229971848`*^9, 3.675590024322789*^9}, {
   3.675595572936466*^9, 3.675595573174676*^9}, {3.675599437786158*^9, 
   3.6755994407980137`*^9}, {3.675682262423912*^9, 3.675682263327428*^9}, {
   3.675683187529191*^9, 3.675683212504593*^9}, {3.6756905066294813`*^9, 
   3.6756905090293922`*^9}, {3.675865338794071*^9, 3.6758653399670467`*^9}, {
   3.675867831309825*^9, 3.675867832071665*^9}, {3.675936856885241*^9, 
   3.675936857843165*^9}, 3.675942144804379*^9, {3.6851946075638866`*^9, 
   3.6851946736934967`*^9}, {3.6851958500589848`*^9, 3.685195851450302*^9}, {
   3.6856928016572037`*^9, 3.68569280207942*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{RowBox[{"\"17:50:17\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"TimeObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"17", ",", "50", ",", "17.334792`"}], "}"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "TimeObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.675572006401083*^9, 3.6755720142676477`*^9}, {
   3.6755724810671797`*^9, 3.6755725163027477`*^9}, {3.6755726014468203`*^9, 
   3.6755726042007113`*^9}, 3.675572832423069*^9, {3.6755731727076263`*^9, 
   3.675573260843977*^9}, 3.675573532159712*^9, {3.675573721837899*^9, 
   3.675573752056282*^9}, {3.675573782652417*^9, 3.6755738066460943`*^9}, {
   3.675573898552917*^9, 3.6755739274110928`*^9}, {3.675574004200198*^9, 
   3.675574008538425*^9}, 3.675574053034545*^9, {3.675574280711363*^9, 
   3.675574297288308*^9}, 3.675574462790161*^9, 3.675574586089883*^9, 
   3.675574637476365*^9, 3.675574839226425*^9, {3.675574890495219*^9, 
   3.675574899961628*^9}, {3.6755750577441473`*^9, 3.6755750653479033`*^9}, {
   3.67557536517969*^9, 3.675575374622838*^9}, 3.67558241864917*^9, 
   3.675595561804577*^9, 3.675595598189539*^9, 3.675596941501546*^9, {
   3.6755969799136963`*^9, 3.675596981891532*^9}, {3.6755985390385427`*^9, 
   3.6755985603346*^9}, 3.675598655784644*^9, 3.675598710761747*^9, 
   3.675598772277358*^9, 3.675598982611813*^9, 3.6755990365712214`*^9, 
   3.675599124714926*^9, 3.675599190525057*^9, 3.6755992265054293`*^9, 
   3.6755993517965727`*^9, 3.675599384154059*^9, 3.675599441691959*^9, 
   3.6755995793084993`*^9, 3.675600493810341*^9, 3.675601419908771*^9, 
   3.6756020555122337`*^9, 3.6756023632210083`*^9, 3.675602807876725*^9, 
   3.675602897602737*^9, {3.6756033421530533`*^9, 3.675603380919065*^9}, 
   3.675613375417395*^9, 3.675613494839464*^9, 3.675656390071207*^9, 
   3.6756832342389383`*^9, 3.675683357975985*^9, 3.675857704474587*^9, 
   3.675862632474606*^9, 3.6758648822207727`*^9, 3.675865049216236*^9, 
   3.67586513788349*^9, {3.675865233131024*^9, 3.675865257251742*^9}, {
   3.6758653420784893`*^9, 3.675865356836982*^9}, 3.6758656228927298`*^9, 
   3.675865747362034*^9, {3.675865818783901*^9, 3.675865835891333*^9}, {
   3.6758658670111237`*^9, 3.675865896860029*^9}, 3.675865958760379*^9, 
   3.6758676158396473`*^9, {3.675867824560811*^9, 3.675867834230739*^9}, {
   3.675936848949038*^9, 3.675936860094269*^9}, 3.675942150157858*^9, 
   3.6759589153553867`*^9, 3.675959692249486*^9, 3.675959749337008*^9, 
   3.675959793505755*^9, {3.675962726520094*^9, 3.675962732940042*^9}, 
   3.6759631992326183`*^9, 3.676005076509894*^9, 3.6760054510397987`*^9, 
   3.6760922799521914`*^9, 3.676145031860186*^9, 3.67752770975972*^9, 
   3.6781944003152027`*^9, 3.678938324033092*^9, 3.678938762397016*^9, 
   3.678938841034732*^9, 3.678938888097413*^9, 3.679373237470869*^9, 
   3.679379242564719*^9, 3.679379516825293*^9, 3.679381106126199*^9, 
   3.679381156825899*^9, 3.6793821749785*^9, 3.6793823448314533`*^9, 
   3.679382425135206*^9, 3.683899292519908*^9, 3.683899851402754*^9, 
   3.6839027549793243`*^9, 3.683906415792178*^9, 3.683906819144183*^9, 
   3.683949372390581*^9, 3.6839498985827827`*^9, 3.6839524145676823`*^9, 
   3.683958943103503*^9, 3.6851945867973022`*^9, 3.685194616981819*^9, 
   3.68519478292586*^9, 3.685195855352476*^9, 3.685195900536501*^9, 
   3.685195987695903*^9, 3.685249178033299*^9, 3.685259097524781*^9, 
   3.685706272015841*^9, 3.685711817356892*^9}],

Cell[BoxData["\<\"Finished calculation after 8 iterations.\"\>"], "Print",
 CellChangeTimes->{{3.675572006401083*^9, 3.6755720142676477`*^9}, {
   3.6755724810671797`*^9, 3.6755725163027477`*^9}, {3.6755726014468203`*^9, 
   3.6755726042007113`*^9}, 3.675572832423069*^9, {3.6755731727076263`*^9, 
   3.675573260843977*^9}, 3.675573532159712*^9, {3.675573721837899*^9, 
   3.675573752056282*^9}, {3.675573782652417*^9, 3.6755738066460943`*^9}, {
   3.675573898552917*^9, 3.6755739274110928`*^9}, {3.675574004200198*^9, 
   3.675574008538425*^9}, 3.675574053034545*^9, {3.675574280711363*^9, 
   3.675574297288308*^9}, 3.675574462790161*^9, 3.675574586089883*^9, 
   3.675574637476365*^9, 3.675574839226425*^9, {3.675574890495219*^9, 
   3.675574899961628*^9}, {3.6755750577441473`*^9, 3.6755750653479033`*^9}, {
   3.67557536517969*^9, 3.675575374622838*^9}, 3.67558241864917*^9, 
   3.675595561804577*^9, 3.675595598189539*^9, 3.675596941501546*^9, {
   3.6755969799136963`*^9, 3.675596981891532*^9}, {3.6755985390385427`*^9, 
   3.6755985603346*^9}, 3.675598655784644*^9, 3.675598710761747*^9, 
   3.675598772277358*^9, 3.675598982611813*^9, 3.6755990365712214`*^9, 
   3.675599124714926*^9, 3.675599190525057*^9, 3.6755992265054293`*^9, 
   3.6755993517965727`*^9, 3.675599384154059*^9, 3.675599441691959*^9, 
   3.6755995793084993`*^9, 3.675600493810341*^9, 3.675601419908771*^9, 
   3.6756020555122337`*^9, 3.6756023632210083`*^9, 3.675602807876725*^9, 
   3.675602897602737*^9, {3.6756033421530533`*^9, 3.675603380919065*^9}, 
   3.675613375417395*^9, 3.675613494839464*^9, 3.675656390071207*^9, 
   3.6756832342389383`*^9, 3.675683357975985*^9, 3.675857704474587*^9, 
   3.675862632474606*^9, 3.6758648822207727`*^9, 3.675865049216236*^9, 
   3.67586513788349*^9, {3.675865233131024*^9, 3.675865257251742*^9}, {
   3.6758653420784893`*^9, 3.675865356836982*^9}, 3.6758656228927298`*^9, 
   3.675865747362034*^9, {3.675865818783901*^9, 3.675865835891333*^9}, {
   3.6758658670111237`*^9, 3.675865896860029*^9}, 3.675865958760379*^9, 
   3.6758676158396473`*^9, {3.675867824560811*^9, 3.675867834230739*^9}, {
   3.675936848949038*^9, 3.675936860094269*^9}, 3.675942150157858*^9, 
   3.6759589153553867`*^9, 3.675959692249486*^9, 3.675959749337008*^9, 
   3.675959793505755*^9, {3.675962726520094*^9, 3.675962732940042*^9}, 
   3.6759631992326183`*^9, 3.676005076509894*^9, 3.6760054510397987`*^9, 
   3.6760922799521914`*^9, 3.676145031860186*^9, 3.67752770975972*^9, 
   3.6781944003152027`*^9, 3.678938324033092*^9, 3.678938762397016*^9, 
   3.678938841034732*^9, 3.678938888097413*^9, 3.679373237470869*^9, 
   3.679379242564719*^9, 3.679379516825293*^9, 3.679381106126199*^9, 
   3.679381156825899*^9, 3.6793821749785*^9, 3.6793823448314533`*^9, 
   3.679382425135206*^9, 3.683899292519908*^9, 3.683899851402754*^9, 
   3.6839027549793243`*^9, 3.683906415792178*^9, 3.683906819144183*^9, 
   3.683949372390581*^9, 3.6839498985827827`*^9, 3.6839524145676823`*^9, 
   3.683958943103503*^9, 3.6851945867973022`*^9, 3.685194616981819*^9, 
   3.68519478292586*^9, 3.685195855352476*^9, 3.685195900536501*^9, 
   3.685195987695903*^9, 3.685249178033299*^9, 3.685259097524781*^9, 
   3.685706272015841*^9, 3.685711817433503*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\" generators left.\"\>"}],
  SequenceForm["There are ", 12, " generators left."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.675572006401083*^9, 3.6755720142676477`*^9}, {
   3.6755724810671797`*^9, 3.6755725163027477`*^9}, {3.6755726014468203`*^9, 
   3.6755726042007113`*^9}, 3.675572832423069*^9, {3.6755731727076263`*^9, 
   3.675573260843977*^9}, 3.675573532159712*^9, {3.675573721837899*^9, 
   3.675573752056282*^9}, {3.675573782652417*^9, 3.6755738066460943`*^9}, {
   3.675573898552917*^9, 3.6755739274110928`*^9}, {3.675574004200198*^9, 
   3.675574008538425*^9}, 3.675574053034545*^9, {3.675574280711363*^9, 
   3.675574297288308*^9}, 3.675574462790161*^9, 3.675574586089883*^9, 
   3.675574637476365*^9, 3.675574839226425*^9, {3.675574890495219*^9, 
   3.675574899961628*^9}, {3.6755750577441473`*^9, 3.6755750653479033`*^9}, {
   3.67557536517969*^9, 3.675575374622838*^9}, 3.67558241864917*^9, 
   3.675595561804577*^9, 3.675595598189539*^9, 3.675596941501546*^9, {
   3.6755969799136963`*^9, 3.675596981891532*^9}, {3.6755985390385427`*^9, 
   3.6755985603346*^9}, 3.675598655784644*^9, 3.675598710761747*^9, 
   3.675598772277358*^9, 3.675598982611813*^9, 3.6755990365712214`*^9, 
   3.675599124714926*^9, 3.675599190525057*^9, 3.6755992265054293`*^9, 
   3.6755993517965727`*^9, 3.675599384154059*^9, 3.675599441691959*^9, 
   3.6755995793084993`*^9, 3.675600493810341*^9, 3.675601419908771*^9, 
   3.6756020555122337`*^9, 3.6756023632210083`*^9, 3.675602807876725*^9, 
   3.675602897602737*^9, {3.6756033421530533`*^9, 3.675603380919065*^9}, 
   3.675613375417395*^9, 3.675613494839464*^9, 3.675656390071207*^9, 
   3.6756832342389383`*^9, 3.675683357975985*^9, 3.675857704474587*^9, 
   3.675862632474606*^9, 3.6758648822207727`*^9, 3.675865049216236*^9, 
   3.67586513788349*^9, {3.675865233131024*^9, 3.675865257251742*^9}, {
   3.6758653420784893`*^9, 3.675865356836982*^9}, 3.6758656228927298`*^9, 
   3.675865747362034*^9, {3.675865818783901*^9, 3.675865835891333*^9}, {
   3.6758658670111237`*^9, 3.675865896860029*^9}, 3.675865958760379*^9, 
   3.6758676158396473`*^9, {3.675867824560811*^9, 3.675867834230739*^9}, {
   3.675936848949038*^9, 3.675936860094269*^9}, 3.675942150157858*^9, 
   3.6759589153553867`*^9, 3.675959692249486*^9, 3.675959749337008*^9, 
   3.675959793505755*^9, {3.675962726520094*^9, 3.675962732940042*^9}, 
   3.6759631992326183`*^9, 3.676005076509894*^9, 3.6760054510397987`*^9, 
   3.6760922799521914`*^9, 3.676145031860186*^9, 3.67752770975972*^9, 
   3.6781944003152027`*^9, 3.678938324033092*^9, 3.678938762397016*^9, 
   3.678938841034732*^9, 3.678938888097413*^9, 3.679373237470869*^9, 
   3.679379242564719*^9, 3.679379516825293*^9, 3.679381106126199*^9, 
   3.679381156825899*^9, 3.6793821749785*^9, 3.6793823448314533`*^9, 
   3.679382425135206*^9, 3.683899292519908*^9, 3.683899851402754*^9, 
   3.6839027549793243`*^9, 3.683906415792178*^9, 3.683906819144183*^9, 
   3.683949372390581*^9, 3.6839498985827827`*^9, 3.6839524145676823`*^9, 
   3.683958943103503*^9, 3.6851945867973022`*^9, 3.685194616981819*^9, 
   3.68519478292586*^9, 3.685195855352476*^9, 3.685195900536501*^9, 
   3.685195987695903*^9, 3.685249178033299*^9, 3.685259097524781*^9, 
   3.685706272015841*^9, 3.68571181743423*^9}],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"17:50:17\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"TimeObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"17", ",", "50", ",", "17.425519`"}], "}"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "TimeObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.675572006401083*^9, 3.6755720142676477`*^9}, {
   3.6755724810671797`*^9, 3.6755725163027477`*^9}, {3.6755726014468203`*^9, 
   3.6755726042007113`*^9}, 3.675572832423069*^9, {3.6755731727076263`*^9, 
   3.675573260843977*^9}, 3.675573532159712*^9, {3.675573721837899*^9, 
   3.675573752056282*^9}, {3.675573782652417*^9, 3.6755738066460943`*^9}, {
   3.675573898552917*^9, 3.6755739274110928`*^9}, {3.675574004200198*^9, 
   3.675574008538425*^9}, 3.675574053034545*^9, {3.675574280711363*^9, 
   3.675574297288308*^9}, 3.675574462790161*^9, 3.675574586089883*^9, 
   3.675574637476365*^9, 3.675574839226425*^9, {3.675574890495219*^9, 
   3.675574899961628*^9}, {3.6755750577441473`*^9, 3.6755750653479033`*^9}, {
   3.67557536517969*^9, 3.675575374622838*^9}, 3.67558241864917*^9, 
   3.675595561804577*^9, 3.675595598189539*^9, 3.675596941501546*^9, {
   3.6755969799136963`*^9, 3.675596981891532*^9}, {3.6755985390385427`*^9, 
   3.6755985603346*^9}, 3.675598655784644*^9, 3.675598710761747*^9, 
   3.675598772277358*^9, 3.675598982611813*^9, 3.6755990365712214`*^9, 
   3.675599124714926*^9, 3.675599190525057*^9, 3.6755992265054293`*^9, 
   3.6755993517965727`*^9, 3.675599384154059*^9, 3.675599441691959*^9, 
   3.6755995793084993`*^9, 3.675600493810341*^9, 3.675601419908771*^9, 
   3.6756020555122337`*^9, 3.6756023632210083`*^9, 3.675602807876725*^9, 
   3.675602897602737*^9, {3.6756033421530533`*^9, 3.675603380919065*^9}, 
   3.675613375417395*^9, 3.675613494839464*^9, 3.675656390071207*^9, 
   3.6756832342389383`*^9, 3.675683357975985*^9, 3.675857704474587*^9, 
   3.675862632474606*^9, 3.6758648822207727`*^9, 3.675865049216236*^9, 
   3.67586513788349*^9, {3.675865233131024*^9, 3.675865257251742*^9}, {
   3.6758653420784893`*^9, 3.675865356836982*^9}, 3.6758656228927298`*^9, 
   3.675865747362034*^9, {3.675865818783901*^9, 3.675865835891333*^9}, {
   3.6758658670111237`*^9, 3.675865896860029*^9}, 3.675865958760379*^9, 
   3.6758676158396473`*^9, {3.675867824560811*^9, 3.675867834230739*^9}, {
   3.675936848949038*^9, 3.675936860094269*^9}, 3.675942150157858*^9, 
   3.6759589153553867`*^9, 3.675959692249486*^9, 3.675959749337008*^9, 
   3.675959793505755*^9, {3.675962726520094*^9, 3.675962732940042*^9}, 
   3.6759631992326183`*^9, 3.676005076509894*^9, 3.6760054510397987`*^9, 
   3.6760922799521914`*^9, 3.676145031860186*^9, 3.67752770975972*^9, 
   3.6781944003152027`*^9, 3.678938324033092*^9, 3.678938762397016*^9, 
   3.678938841034732*^9, 3.678938888097413*^9, 3.679373237470869*^9, 
   3.679379242564719*^9, 3.679379516825293*^9, 3.679381106126199*^9, 
   3.679381156825899*^9, 3.6793821749785*^9, 3.6793823448314533`*^9, 
   3.679382425135206*^9, 3.683899292519908*^9, 3.683899851402754*^9, 
   3.6839027549793243`*^9, 3.683906415792178*^9, 3.683906819144183*^9, 
   3.683949372390581*^9, 3.6839498985827827`*^9, 3.6839524145676823`*^9, 
   3.683958943103503*^9, 3.6851945867973022`*^9, 3.685194616981819*^9, 
   3.68519478292586*^9, 3.685195855352476*^9, 3.685195900536501*^9, 
   3.685195987695903*^9, 3.685249178033299*^9, 3.685259097524781*^9, 
   3.685706272015841*^9, 3.685711817436151*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" << backup saved at: \"\>", 
   "\[InvisibleSpace]", \
"\<\"/mhome/dpmms/c/cbz20/Documents/PhD/Research/thesis/BSFH/Backups/\
ClosureBSAx2_AfterCancellation.mx >>\"\>"}],
  SequenceForm[
  " << backup saved at: ", 
   "/mhome/dpmms/c/cbz20/Documents/PhD/Research/thesis/BSFH/Backups/\
ClosureBSAx2_AfterCancellation.mx >>"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.675572006401083*^9, 3.6755720142676477`*^9}, {
   3.6755724810671797`*^9, 3.6755725163027477`*^9}, {3.6755726014468203`*^9, 
   3.6755726042007113`*^9}, 3.675572832423069*^9, {3.6755731727076263`*^9, 
   3.675573260843977*^9}, 3.675573532159712*^9, {3.675573721837899*^9, 
   3.675573752056282*^9}, {3.675573782652417*^9, 3.6755738066460943`*^9}, {
   3.675573898552917*^9, 3.6755739274110928`*^9}, {3.675574004200198*^9, 
   3.675574008538425*^9}, 3.675574053034545*^9, {3.675574280711363*^9, 
   3.675574297288308*^9}, 3.675574462790161*^9, 3.675574586089883*^9, 
   3.675574637476365*^9, 3.675574839226425*^9, {3.675574890495219*^9, 
   3.675574899961628*^9}, {3.6755750577441473`*^9, 3.6755750653479033`*^9}, {
   3.67557536517969*^9, 3.675575374622838*^9}, 3.67558241864917*^9, 
   3.675595561804577*^9, 3.675595598189539*^9, 3.675596941501546*^9, {
   3.6755969799136963`*^9, 3.675596981891532*^9}, {3.6755985390385427`*^9, 
   3.6755985603346*^9}, 3.675598655784644*^9, 3.675598710761747*^9, 
   3.675598772277358*^9, 3.675598982611813*^9, 3.6755990365712214`*^9, 
   3.675599124714926*^9, 3.675599190525057*^9, 3.6755992265054293`*^9, 
   3.6755993517965727`*^9, 3.675599384154059*^9, 3.675599441691959*^9, 
   3.6755995793084993`*^9, 3.675600493810341*^9, 3.675601419908771*^9, 
   3.6756020555122337`*^9, 3.6756023632210083`*^9, 3.675602807876725*^9, 
   3.675602897602737*^9, {3.6756033421530533`*^9, 3.675603380919065*^9}, 
   3.675613375417395*^9, 3.675613494839464*^9, 3.675656390071207*^9, 
   3.6756832342389383`*^9, 3.675683357975985*^9, 3.675857704474587*^9, 
   3.675862632474606*^9, 3.6758648822207727`*^9, 3.675865049216236*^9, 
   3.67586513788349*^9, {3.675865233131024*^9, 3.675865257251742*^9}, {
   3.6758653420784893`*^9, 3.675865356836982*^9}, 3.6758656228927298`*^9, 
   3.675865747362034*^9, {3.675865818783901*^9, 3.675865835891333*^9}, {
   3.6758658670111237`*^9, 3.675865896860029*^9}, 3.675865958760379*^9, 
   3.6758676158396473`*^9, {3.675867824560811*^9, 3.675867834230739*^9}, {
   3.675936848949038*^9, 3.675936860094269*^9}, 3.675942150157858*^9, 
   3.6759589153553867`*^9, 3.675959692249486*^9, 3.675959749337008*^9, 
   3.675959793505755*^9, {3.675962726520094*^9, 3.675962732940042*^9}, 
   3.6759631992326183`*^9, 3.676005076509894*^9, 3.6760054510397987`*^9, 
   3.6760922799521914`*^9, 3.676145031860186*^9, 3.67752770975972*^9, 
   3.6781944003152027`*^9, 3.678938324033092*^9, 3.678938762397016*^9, 
   3.678938841034732*^9, 3.678938888097413*^9, 3.679373237470869*^9, 
   3.679379242564719*^9, 3.679379516825293*^9, 3.679381106126199*^9, 
   3.679381156825899*^9, 3.6793821749785*^9, 3.6793823448314533`*^9, 
   3.679382425135206*^9, 3.683899292519908*^9, 3.683899851402754*^9, 
   3.6839027549793243`*^9, 3.683906415792178*^9, 3.683906819144183*^9, 
   3.683949372390581*^9, 3.6839498985827827`*^9, 3.6839524145676823`*^9, 
   3.683958943103503*^9, 3.6851945867973022`*^9, 3.685194616981819*^9, 
   3.68519478292586*^9, 3.685195855352476*^9, 3.685195900536501*^9, 
   3.685195987695903*^9, 3.685249178033299*^9, 3.685259097524781*^9, 
   3.685706272015841*^9, 3.68571181746557*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", 
   RowBox[{"(", 
    RowBox[{"BackupFilePath", "<>", "\"\<_AfterCancellation.mx\>\""}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.675682414716271*^9, 3.675682416691991*^9}, 
   3.675683195825262*^9, {3.675747922268229*^9, 3.675747929553258*^9}, {
   3.676175514307502*^9, 3.676175515721424*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Post-processing: Further cancellations and homotopies", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.6839025833159637`*^9}, {3.683902614317812*^9, 3.683902621444993*^9}, {
  3.6839026606787653`*^9, 3.683902706656199*^9}, {3.683902768385414*^9, 
  3.6839028035945807`*^9}, {3.683906361254035*^9, 3.683906397535213*^9}}],

Cell[BoxData[
 RowBox[{"Step5PostProcessing", ";"}]], "Input",
 CellChangeTimes->{
  3.683897532395102*^9, {3.6839058148344393`*^9, 3.683905815122682*^9}, {
   3.683905991192045*^9, 3.6839059922611847`*^9}, {3.685194541520829*^9, 
   3.685194543848864*^9}, {3.685248894086935*^9, 3.6852488943255787`*^9}, {
   3.685693093120482*^9, 3.685693117431604*^9}, {3.685695524119947*^9, 
   3.685695530703979*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PlotGraph", "[", "MMit", "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GenTableWithIdems", "[", "gens_", "]"}], " ", "displays", " ", 
     "a", " ", "list", " ", "of", " ", "idempotents", " ", "and", " ", 
     "their", " ", "generators"}], ";"}], "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"GenTableWithIdems", "[", "generatorsit", "]"}]}], "Input",
 CellChangeTimes->{{3.6761773820432796`*^9, 3.676177384954527*^9}, 
   3.676177617306233*^9, 3.6761786321171417`*^9, {3.6839495373610287`*^9, 
   3.683949538281969*^9}, {3.685693132401354*^9, 3.6856931784270372`*^9}, {
   3.6856955535368137`*^9, 3.6856955843935833`*^9}, {3.685697559716579*^9, 
   3.685697559947776*^9}, 3.685706283228877*^9}],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJxTTMoPSmVmYGDggWIQGxV8sMcQwir+wh47Tao5g02c1v4aKuFGqjuppX6w
hc9AhQO11FNLfLC584E9dppa5uMSHyrlAy5zqBVugy0cyHUPOhhs+ZfW5Sqp
9AUc9FAJB1zqqSU+2OqvgRIfDQcIGCrpltbio+GASxwAr48FkA==
   "], {{0, 0}, {12, 12}}, {0, 1}],
  Frame->Automatic,
  FrameLabel->{None, None},
  FrameTicks->{{None, None}, {None, None}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultPlotStyle" -> 
    Automatic}]], "Print",
 CellChangeTimes->{{3.685706277430007*^9, 3.685706283816469*^9}, 
   3.685711824375615*^9, 3.685712345087315*^9, 3.685712558558536*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"{", 
       RowBox[{"\<\"b\"\>", ",", "\<\"x\"\>"}], "}"}], 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "9", ",", 
        "10"}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{"\<\"a\"\>", ",", "\<\"x\"\>"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"7", ",", "8", ",", "11", ",", "12"}], "}"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685706283820657*^9, 3.6857118243768883`*^9, 
  3.68571234512143*^9, 3.685712558590065*^9}]
}, Open  ]],

Cell["\<\
Evaluate the next function only if the result above is reasonably small, i.e. \
if it has fewer than 50 generators, say. Otherwise, this can take quite a \
while and might use a lot of memory.\
\>", "Text",
 CellChangeTimes->{{3.683904487701765*^9, 3.683904540055222*^9}, {
  3.683906511938468*^9, 3.68390661591635*^9}, {3.6839074670110493`*^9, 
  3.683907472234708*^9}, {3.685256305636306*^9, 3.685256306532284*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"SANITY", " ", "CHECK"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AInftyQ", "[", "mat_", "]"}], " ", "checks", " ", "that", " ", 
      "the", " ", "structure", " ", 
      RowBox[{"map", " ", "'"}], 
      RowBox[{"mat", "'"}], " ", "satisfy", " ", 
      RowBox[{"\"\<D^2=0\>\"", ".", " ", "If"}], " ", "it", " ", "does", " ", 
      "not", " ", 
      RowBox[{"return", " ", "'"}], 
      RowBox[{"True", "'"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"something", " ", "went", " ", "wrong"}], ";"}]}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"AInftyQ", "[", "MMit", "]"}]}]], "Input",
 CellChangeTimes->{{3.683906626525436*^9, 3.683906629868657*^9}, {
  3.6839068283227663`*^9, 3.683906828467052*^9}, {3.6839513252538433`*^9, 
  3.683951325939283*^9}, {3.685194797671068*^9, 3.685194797799234*^9}, {
  3.685196004810017*^9, 3.685196039684505*^9}, {3.685196143798833*^9, 
  3.685196196664261*^9}, {3.685196239041091*^9, 3.68519625860972*^9}, {
  3.6851963564678707`*^9, 3.6851965517146797`*^9}, {3.68525768917494*^9, 
  3.685257706608857*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.685196552085421*^9, 3.685259122716757*^9, 
  3.685706298226635*^9, 3.685711827449998*^9, 3.68571234877267*^9, 
  3.68571256206706*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CarefulCancel1", "=", 
   RowBox[{"CarefulCancellation", "[", 
    RowBox[{"MMit", ",", "generatorsit"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MM1", "=", 
   RowBox[{"CarefulCancel1", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GG1", "=", 
   RowBox[{"CarefulCancel1", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6761752543259783`*^9, 3.676175337459744*^9}, {
   3.676175408702016*^9, 3.6761754091734247`*^9}, {3.6761754586476603`*^9, 
   3.676175483863119*^9}, {3.6761756365504932`*^9, 3.6761756366932783`*^9}, {
   3.676181697923071*^9, 3.67618170080893*^9}, {3.676181786491774*^9, 
   3.676181803043103*^9}, {3.676181845699214*^9, 3.676181850899927*^9}, {
   3.6761819942660027`*^9, 3.676182005800435*^9}, {3.676182125581752*^9, 
   3.676182180341146*^9}, {3.678365601919386*^9, 3.678365642786083*^9}, {
   3.679100821763163*^9, 3.67910105888132*^9}, 3.679101231862932*^9, {
   3.6793734417653027`*^9, 3.679373463948657*^9}, {3.6793812277833776`*^9, 
   3.679381285144319*^9}, {3.679381341196933*^9, 3.679381343026075*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{RowBox[{"\"18:02:43\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"TimeObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"18", ",", "2", ",", "43.365666`"}], "}"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "TimeObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.676175630167898*^9, 3.6761756432051477`*^9}, 
   3.676177633238863*^9, 3.676181718282309*^9, 3.676181805218286*^9, 
   3.676181851823415*^9, 3.676182006495245*^9, 3.676182181420231*^9, 
   3.676221922288815*^9, 3.6762219998584948`*^9, 3.676259911566552*^9, 
   3.676347690195682*^9, 3.676365991397257*^9, 3.6763879252666597`*^9, 
   3.676392629800563*^9, 3.676440169293993*^9, 3.676473474391552*^9, 
   3.677558391444075*^9, 3.67755939315864*^9, 3.677561474804204*^9, {
   3.678365630463592*^9, 3.678365643154956*^9}, 3.678438841809287*^9, 
   3.67910106886849*^9, 3.679101233304977*^9, {3.679228828213192*^9, 
   3.679228845187958*^9}, 3.6792292430359297`*^9, 3.679235213978156*^9, 
   3.679373465879586*^9, 3.679379276205572*^9, 3.679379653711396*^9, 
   3.679381175254533*^9, 3.679381220446678*^9, {3.679381278310419*^9, 
   3.679381286237536*^9}, 3.679381363721024*^9, 3.679382113895825*^9, 
   3.6793821789474087`*^9, {3.679382351073333*^9, 3.6793823563180857`*^9}, 
   3.679382428774447*^9, 3.6839008031636467`*^9, 3.683906842872005*^9, {
   3.683907938656304*^9, 3.683907945517867*^9}, 3.6839496031815987`*^9, 
   3.683949916694581*^9, 3.683952428309697*^9, 3.6839589662501383`*^9, 
   3.684043336180006*^9, 3.684043390906584*^9, 3.685196556483519*^9, 
   3.685257710349473*^9, 3.6852591238576803`*^9, 3.685706310640483*^9, 
   3.685711829094784*^9, 3.6857123501278343`*^9, 3.685712563375325*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"\<\"Finished calculation\"\>"},
      {"\<\"after 2 iterations.\"\>"},
      {
       GraphicsBox[RasterBox[CompressedData["
1:eJxTTMoPSmVmYGDggGIQe9ZMEHhpj04zoIAPaHz6i5PqzoHyF23sxQWoHz7G
YPAYgyZVPWX+pX544jKHWv6itTuJM4cwIDUcqBVuQyX/kio+VNyJSxwATeNZ
QA==
         "], {{0, 0}, {8, 8}}, {0, 1}],
        Frame->Automatic,
        FrameLabel->{None, None},
        FrameTicks->{{None, None}, {None, None}},
        GridLinesStyle->Directive[
          GrayLevel[0.5, 0.4]],
        Method->{
         "DefaultBoundaryStyle" -> Automatic, "DefaultPlotStyle" -> 
          Automatic}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.676175630167898*^9, 3.6761756432051477`*^9}, 
   3.676177633238863*^9, 3.676181718282309*^9, 3.676181805218286*^9, 
   3.676181851823415*^9, 3.676182006495245*^9, 3.676182181420231*^9, 
   3.676221922288815*^9, 3.6762219998584948`*^9, 3.676259911566552*^9, 
   3.676347690195682*^9, 3.676365991397257*^9, 3.6763879252666597`*^9, 
   3.676392629800563*^9, 3.676440169293993*^9, 3.676473474391552*^9, 
   3.677558391444075*^9, 3.67755939315864*^9, 3.677561474804204*^9, {
   3.678365630463592*^9, 3.678365643154956*^9}, 3.678438841809287*^9, 
   3.67910106886849*^9, 3.679101233304977*^9, {3.679228828213192*^9, 
   3.679228845187958*^9}, 3.6792292430359297`*^9, 3.679235213978156*^9, 
   3.679373465879586*^9, 3.679379276205572*^9, 3.679379653711396*^9, 
   3.679381175254533*^9, 3.679381220446678*^9, {3.679381278310419*^9, 
   3.679381286237536*^9}, 3.679381363721024*^9, 3.679382113895825*^9, 
   3.6793821789474087`*^9, {3.679382351073333*^9, 3.6793823563180857`*^9}, 
   3.679382428774447*^9, 3.6839008031636467`*^9, 3.683906842872005*^9, {
   3.683907938656304*^9, 3.683907945517867*^9}, 3.6839496031815987`*^9, 
   3.683949916694581*^9, 3.683952428309697*^9, 3.6839589662501383`*^9, 
   3.684043336180006*^9, 3.684043390906584*^9, 3.685196556483519*^9, 
   3.685257710349473*^9, 3.6852591238576803`*^9, 3.685706310640483*^9, 
   3.685711829094784*^9, 3.6857123501278343`*^9, 3.685712563590261*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" generators left.\"\>"}],
  SequenceForm["There are ", 8, " generators left."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.676175630167898*^9, 3.6761756432051477`*^9}, 
   3.676177633238863*^9, 3.676181718282309*^9, 3.676181805218286*^9, 
   3.676181851823415*^9, 3.676182006495245*^9, 3.676182181420231*^9, 
   3.676221922288815*^9, 3.6762219998584948`*^9, 3.676259911566552*^9, 
   3.676347690195682*^9, 3.676365991397257*^9, 3.6763879252666597`*^9, 
   3.676392629800563*^9, 3.676440169293993*^9, 3.676473474391552*^9, 
   3.677558391444075*^9, 3.67755939315864*^9, 3.677561474804204*^9, {
   3.678365630463592*^9, 3.678365643154956*^9}, 3.678438841809287*^9, 
   3.67910106886849*^9, 3.679101233304977*^9, {3.679228828213192*^9, 
   3.679228845187958*^9}, 3.6792292430359297`*^9, 3.679235213978156*^9, 
   3.679373465879586*^9, 3.679379276205572*^9, 3.679379653711396*^9, 
   3.679381175254533*^9, 3.679381220446678*^9, {3.679381278310419*^9, 
   3.679381286237536*^9}, 3.679381363721024*^9, 3.679382113895825*^9, 
   3.6793821789474087`*^9, {3.679382351073333*^9, 3.6793823563180857`*^9}, 
   3.679382428774447*^9, 3.6839008031636467`*^9, 3.683906842872005*^9, {
   3.683907938656304*^9, 3.683907945517867*^9}, 3.6839496031815987`*^9, 
   3.683949916694581*^9, 3.683952428309697*^9, 3.6839589662501383`*^9, 
   3.684043336180006*^9, 3.684043390906584*^9, 3.685196556483519*^9, 
   3.685257710349473*^9, 3.6852591238576803`*^9, 3.685706310640483*^9, 
   3.685711829094784*^9, 3.6857123501278343`*^9, 3.685712563591331*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The cancelled generators were \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"(1)\"\>", "\<\"(1)\"\>"},
       {"\<\"1\"\>", "\<\"2\"\>"},
       {"\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>"},
       {"\<\"5\"\>", "\<\"9\"\>"},
       {"\<\"(5)\"\>", "\<\"(7)\"\>"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["The cancelled generators were ", 
   MatrixForm[{{"(1)", "(1)"}, {"1", "2"}, {"\[DownArrow]", "\[DownArrow]"}, {
     "5", "9"}, {"(5)", "(7)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.676175630167898*^9, 3.6761756432051477`*^9}, 
   3.676177633238863*^9, 3.676181718282309*^9, 3.676181805218286*^9, 
   3.676181851823415*^9, 3.676182006495245*^9, 3.676182181420231*^9, 
   3.676221922288815*^9, 3.6762219998584948`*^9, 3.676259911566552*^9, 
   3.676347690195682*^9, 3.676365991397257*^9, 3.6763879252666597`*^9, 
   3.676392629800563*^9, 3.676440169293993*^9, 3.676473474391552*^9, 
   3.677558391444075*^9, 3.67755939315864*^9, 3.677561474804204*^9, {
   3.678365630463592*^9, 3.678365643154956*^9}, 3.678438841809287*^9, 
   3.67910106886849*^9, 3.679101233304977*^9, {3.679228828213192*^9, 
   3.679228845187958*^9}, 3.6792292430359297`*^9, 3.679235213978156*^9, 
   3.679373465879586*^9, 3.679379276205572*^9, 3.679379653711396*^9, 
   3.679381175254533*^9, 3.679381220446678*^9, {3.679381278310419*^9, 
   3.679381286237536*^9}, 3.679381363721024*^9, 3.679382113895825*^9, 
   3.6793821789474087`*^9, {3.679382351073333*^9, 3.6793823563180857`*^9}, 
   3.679382428774447*^9, 3.6839008031636467`*^9, 3.683906842872005*^9, {
   3.683907938656304*^9, 3.683907945517867*^9}, 3.6839496031815987`*^9, 
   3.683949916694581*^9, 3.683952428309697*^9, 3.6839589662501383`*^9, 
   3.684043336180006*^9, 3.684043390906584*^9, 3.685196556483519*^9, 
   3.685257710349473*^9, 3.6852591238576803`*^9, 3.685706310640483*^9, 
   3.685711829094784*^9, 3.6857123501278343`*^9, 3.685712563592352*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowGraph", "[", 
  RowBox[{"MM1", ",", "GG1"}], "]"}]], "Input"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {
       SparseArray[
       Automatic, {8, 8}, 0, {
        1, {{0, 4, 8, 8, 10, 11, 12, 15, 18}, {{3}, {4}, {5}, {8}, {3}, {4}, {
          6}, {7}, {3}, {6}, {3}, {3}, {3}, {4}, {6}, {3}, {5}, {6}}}, 
         Pattern}], Null}, {EdgeLabels -> {DirectedEdge[8, 5] -> {{{43}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          1, 4] -> {{{"\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          5, 3] -> {{{"\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[2, 4] -> {{{35}, 
            Subscript[$CellContext`\[Iota], 1]}, {{
            11, "\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[6, 3] -> {{{14}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[7, 3] -> {{{21, 11}, 
            Subscript[$CellContext`\[Iota], 1]}, {{
            "\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)", 11, 11}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          1, 8] -> {{{"\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, DirectedEdge[2, 6] -> {{
            Subscript[$CellContext`\[Iota], 1], 
            Subscript[$CellContext`\[Iota], 1]}, {{7}, 
            Subscript[$CellContext`\[Iota], 1]}, {{9}, 
            Subscript[$CellContext`\[Iota], 1]}, {{
            11, "\!\(\*SubscriptBox[\(\[Delta]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}, {{
            "\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)", 11}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[7, 6] -> {{{21}, 
            Subscript[$CellContext`\[Iota], 1]}, {{
            "\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)", 11}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[2, 3] -> {{{11}, 
            Subscript[$CellContext`\[Iota], 1]}, {{7, 11}, 
            Subscript[$CellContext`\[Iota], 1]}, {{9, 11}, 
            Subscript[$CellContext`\[Iota], 1]}, {{
            11, "\!\(\*SubscriptBox[\(\[Delta]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)", 11}, 
            Subscript[$CellContext`\[Iota], 1]}, {{
            "\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)", 11, 11}, 
            Subscript[$CellContext`\[Iota], 1]}}, DirectedEdge[1, 3] -> {{
            Subscript[$CellContext`\[Iota], 1], 
            Subscript[$CellContext`\[Iota], 1]}, {{7}, 
            Subscript[$CellContext`\[Iota], 1]}, {{9}, 
            Subscript[$CellContext`\[Iota], 1]}, {{
            11, "\!\(\*SubscriptBox[\(\[Delta]\), \
\(13\)]\)\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}, {{
            "\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)", 11}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          4, 3] -> {{{"\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)", 11}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[7, 4] -> {{{43}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[1, 5] -> {{{35}, 
            Subscript[$CellContext`\[Iota], 1]}, {{
            11, "\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          4, 6] -> {{{"\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          2, 7] -> {{{"\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[8, 3] -> {{{21}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          8, 6] -> {{{"\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}}, 
       VertexLabels -> {
        6 -> Placed["6:(bx)", Above], 3 -> Placed["3:(bx)", Above], 5 -> 
         Placed["5:(ax)", Above], 8 -> Placed["8:(ax)", Above], 7 -> 
         Placed["7:(ax)", Above], 4 -> Placed["4:(ax)", Above], 2 -> 
         Placed["2:(bx)", Above], 1 -> Placed["1:(bx)", Above]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
        Medium], {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGBQBWIQjQo4HH5qnenkY11hH3L+xtHX89kd7r+89meDx077
TR6SFbtM2R2m2L2cbPfysL14zkGxnINsDivT3zz6ev60fZvlxYUMzmwOIFX2
Opfs/24AaWB1EAOru2Zfd0m99pI6q8M5/u4pjctv23PMyzvL383iMG9j93X7
/Af2M4VluQyeMDsYg8FjexMwzeywNYF7WwL3M/srIO21TA4WfY+B6IV9ocxx
IGJ02LMbBF7bCwmCAKMD2HmT39lvZI3ewBrN4ADWvu2D/YIvnvO/eP63VwKD
T/b37oLAX/vHYAM/28uCjCv8Y7/U/9cS/19f7GM2gAz4bT9rJgj8tE8Dg2/2
0VDxxVB1MlB9MHMeQM1VhtozH2pvItQdMHfZQ90JczfMH0VQf1lC/XkZ6u9t
0HCAhQssnGDhBgtHWLjCwhkW7uLQeIDFCyyeYPG2AhqPsHiFxfNGaLw/gKYD
WLr4B00nsHQDS0EAFRAB6w==
          "]], 0.03700564971751412], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              SubscriptBox["\[Iota]", "1"], 
              SubscriptBox["\[Iota]", "1"]},
             {
              RowBox[{"{", "7", "}"}], 
              SubscriptBox["\[Iota]", "1"]},
             {
              RowBox[{"{", "9", "}"}], 
              SubscriptBox["\[Iota]", "1"]},
             {
              RowBox[{"{", 
               RowBox[{
               "11", ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]},
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>", ",", 
                "11"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {1.4999999999999998`, 1.5},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., 3.}, {4., 2.}}, 0.03700564971751412], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\"\>", "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {2., 2.5},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQjQo4HH5qnenkY12xP+T8jaOv57M73H957c8Gj537
N3lIVuwyZXeYYvdyst3Lw/vFcw6K5Rxkc1iZ/ubR1/On97dZXlzI4MzmAFJl
r3Np/98NIA2sDmJgddf2111Sr72kzupwjr97SuPy2/s55uWd5e9mcZi3sfu6
ff6D/TOFZbkMnjA7GIPB4/0mYJrZ4Q/YnKf7r4C01zI5QNz1fH+hzHEgYnSw
7Hts0ff4xX4hQRBgdFj1NqMovvXl/o2s0RtYoxkcVkP5C754zv/i+d/eCqr+
3l0Q+GsPM08WZFzhH/u/UPtiNoAM+G0Pc8+smSDw0x7mXrA28x/2MP98PqyU
+uDlN3txqH/ZQdZv+GoPCw92sH+/2K+AhtfXntg9/yo/28PCExw8tZ/sH0DD
G6x8ykf7f9D4iEj0K9E48MEeNb4+2AMANfDctg==
          "]], 0.03700564971751412], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", "35", "}"}], 
              SubscriptBox["\[Iota]", "1"]},
             {
              RowBox[{"{", 
               RowBox[{
               "11", ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\"\>"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {-0.7975308641975307, 2.},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., 3.}, {0., 2.}}, 0.03700564971751412], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\"\>", "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {0., 2.5},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGDQA2IQDQEcDhBawKHArnvTbxNOB73XavmMM/kdFl/nWnFm
I5eD/I5AWUEpfofpp+seFJXxOFxIa+DSb+Zz8JB6Hv2uic/B7vsms+grvA73
Hir2zs8WcMjNfLlwKi+vw4/kU72bdgo6xOxV9rmnx+NQKPxWf4O2sAPX50RT
UwtuB58PncUzDoo4VHEtiZ2lyeXQ9mtBRHa1mMMK5ldHeJk5HRgDp2r+PCPm
sEmORW3SIQ4HlqBrh9+JiDuUF+666VjC4TDpb7K6T7C4w4ffPA9kJDgclgbb
hQh2iDso7PttobyO3cEhJNXLbrO4A8eOtichZuwOKf9vcF6+Iu6w7OXaRxs3
sDkIhM6cdP6NuMOfoEJjK1k2B5fQZU+Mf4s7cH65cO1tNSs0XCQcTIxBgNnh
PxiIO1xRr72kXssEly+UOQ5EjA6MUL6QIAgwwuU3skZvYI1mgPMXfPGc/8Xz
vz2Mf+8uCPyF82VBxhX+gfNjNoAM+A3np4HBN3tnqHvfiMcFqXB8tReE+oc9
SnZm99HP9qlQ/27RWWI1Z94ne1h4fOz/ZBY2+aP9Emh4HWjm6Nu5+IM9LDyd
Bc7U98x/b88GDW8tK7GZP/Te2TNB48Os9X369q9v7GHxlfIx/M2Jz6/tvaHx
KXstv3Na5HN7WHzfMK7Q0pZ/bA9LDxqij+bxdt6zh6WXOVu2fAiafN0elp5E
3DK81GIv2k+DpjfpyT/D+c8et18CTY8Kf06E3tm7x74Iml7lTFzNluxfaY+a
nhkYACJrGu8=
          "]], 0.03700564971751412], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", "11", "}"}], 
              SubscriptBox["\[Iota]", "1"]},
             {
              RowBox[{"{", 
               RowBox[{"7", ",", "11"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]},
             {
              RowBox[{"{", 
               RowBox[{"9", ",", "11"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]},
             {
              RowBox[{"{", 
               RowBox[{
               "11", ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>", ",", 
                "11"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]},
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>", ",", "11",
                 ",", "11"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {6., 1.999955098875899},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQDQEcDhBawMHszpUermQOhxPK2sVf5/A7VKbOvSR3
jcOhfVaS7kNNfocTsyMv2kRyOlilLNM7vIzPQameszPlDafDvYZvZbOF+Ry6
+Nf+nNrP5VD2IYgtq4DX4a+Pi/JFJ24Hls277+jt5XGoMT/PKsbG49BywuDX
y5/cDhznfRem3ORx+GmwKW62GrfDfOEDX/fs4XVIfGPP5ezM5XAtJfSovxmf
g6GrkPrk/ZwOJomiwlMX8jm8d+uc982U02EXB8P9nn98DjM+LinIXcbhkBwt
qmnuy++g5Zo697sAh4NpZOjHyb38DssdT6lMLWV30Gc6YL54P7+DwPPLbG5X
2Bz8wkL/pDzmd0gxbXLm0mVzmBIqan/zB7/DYp2rtx7Ws8LD5QwYsMD5aW8e
fT0vjeD/Spxo9KGE2YERym/RvdGke4MJLs/iv/1ZuyuCX3VML+7/HkY4/9Vk
u5eT7RB8sPJTDHD+GgN1K5EEBB8acQ4AB9KSaw==
          "]], 0.03700564971751412], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", "35", "}"}], 
              SubscriptBox["\[Iota]", "1"]},
             {
              RowBox[{"{", 
               RowBox[{
               "11", ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\"\>"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {3.828852714152939, 3.151406900260565},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGBQBWIQDQEcDhBawOGksnbx1znsDifANL9Dx6wk3Yea7A7t
YJrfwTJlmd7hZWwOVmCaz+Few7ey2cJsUJrPoexDEFtWASuU5nVg2bz7jt5e
FijN49BywuDXy5/MUJrb4afBprjZasxQmtsh8Y09l7MzE5TmctCcvcpqw0lG
B0NXIfXJ+zkdzsx79SYrjtHhvVvnvG+mnA4e3/8rFDMyOsz4uKQgdxmHw5wl
r66d2MTgoOWaOve7AIfDqWWr+HKKGByWO55SmVrK7nDpr/2JGAcGB4Hnl9nc
rrA5bFq5inm2DINDimmTM5cum0PuqlcH1NgZHBbrXL31sJ4VGi4MDibGIMDs
kAOVj7uspSrXwOSwGap/9qnaPV8vMTpchpr/QULn505tRrj9EftMb2d1McDd
t6bU9KjAvf/2MPdfktkmp7r5nz3Mf0pFbw8JTflrrwX1/+zS2xtvNvyxh4WP
nXrD68rK3/Y/oOHHN2+208lNP+1h4fszbx63Ds8Pe1Zo+P+e2eG2qPWbPSx+
hOWjPmvLf7WHxZ/rPyGhkzc+28Pid4L55kWVmz7Zw+L/0ymrpbZrPtqfgqaP
3B0rJUWPfbBHTT8f7AFHWvWn
          "]], 0.03700564971751412], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              SubscriptBox["\[Iota]", "1"], 
              SubscriptBox["\[Iota]", "1"]},
             {
              RowBox[{"{", "7", "}"}], 
              SubscriptBox["\[Iota]", "1"]},
             {
              RowBox[{"{", "9", "}"}], 
              SubscriptBox["\[Iota]", "1"]},
             {
              RowBox[{"{", 
               RowBox[{
               "11", ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]},
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>", ",", 
                "11"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {2.001214427658658, 2.4999683814188636`},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3., 4.}, {3., 3.}}, 0.03700564971751412], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\"\>", "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {3., 3.5},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQDQECDlCGA4y/fN7G7uv2/+1h/KSJRh9Ksv/ZM0L5
ejeadG80/YXL8xQvcmZs+wPn/0oEafiN4C/xByGEepu7s+TFfsL5hupWIgkn
vsP5aWDwzX5yqKj9zR/8DjuWhXrZMHy19wsL/ZPymN/BfOrvitdLP9sbMB0w
X7yf3+GBYcSn4vBP9maRoR8n9/I7bKjJ3nZV5KN9SrSoprkvv0PE66wuxT3v
7XdwMNzv+cfnsMgyx9Yr7a29SaKo8NSFfA5OT261qmq8tr+WEnrU34zPwfT1
tuTNjC/t5wsf+LpnD69DtR/D9c+fntmznfddmHKTx0HGxrx1Uupj+xrz86xi
bDwO7+/aiEdIPLD/5+OifNGJ2+FZupJUp9gt+y7+tT+n9nM5+NRknF1fc8Ve
uZ6zM+UNp4P6p+kTPI6dsz8xO/KiTSSnQ/WemaJnJx+1r0yde0nuGoeD3Po1
wbcO77I3v3OlhyuZw2Eer7np4kMroOHDAYsvBgADLqKJ
          "]], 0.03700564971751412], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\
\"\>", ",", "11"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {3.828852714152939, 0.8485930997394352},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{4., 2.}, {3., 1.}}, 0.03700564971751412], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\"\>", "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {3.5, 1.5},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., 1.}, {3., 0.}}, 0.03700564971751412], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\"\>", "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {1.5, 0.5},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3., 1.}, {3., 0.}}, 0.03700564971751412], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", "14", "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {3., 0.5},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGBQBWIQDQEcDjD6gtuHu2GnORym32GfGDKL3aGVJXSby0FO
h/21V5fEyrM7SFjqdZ58yOVQ+jjDWrqfzaHnSXXYUx0eh928h0J6X7I6PGKz
k5uxiNeh/8+DD5v1WB0kF5Q8eOjE7/Bl/VH+/jgWB4kb/X4P2wQcXqgXbJSr
ZHaYOltea26joENOyoOrSXVMDk2zXjYtmSjkUJcqVhudx+iQbKju13FPyGFZ
hcO8KHFGhwuM16ITlIQdgpedCNXeyuBwgvvbap1YYYeOd+sWn3VncPD2b7d7
2yfs0LroGX/zvP/2kWc6hRdtF3bgmKvNyjf9n/2npr9a3teFHWad0VG3qfxr
L1b8qOXFW2EHc8NXpbyuf+yPzbFQrPot7PDoVPLHxl+/7CHhIuKQBgbf7I9C
5WVN5/DVsX6F6z9xTrTr067P9p+h5mcYX75xuO0T3P7vSVd+fcz4aA9zX3Ws
5IeaxA/2MPc/dHUpPPngnT3Mf1vS7q4I0n5rnwL1f7bsv7api17bw8KHI2sZ
9yS3V/aw8AvKq1tRwvbMXhIavokJ9lat0o/sYeGf0nCpsZ37rv1jaPy0Sf+o
SOi6Zg+LP/1J7yOnbr5gD4vfXScKPX34jtu3QOPf0iMg1Vtkj/0laPrQvsWx
73bWSnvU9MPAAADHivor
          "]], 0.03700564971751412], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"21", ",", "11"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]},
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\
\"\>", ",", "11", ",", "11"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {4.998457273264699, 1.49994856657929},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3., 3.}, {4., 2.}}, 0.03700564971751412], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", "43", "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {3.5, 2.5},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQDQEcDjD6PxiwO4Scv3H09Xx2uPgmD8mKXabsDoxQ
vnjOQbGcg2xw+TbLiwsZnBH8vxtAGljh/LpL6rWX1BF8jnl5Z/m7WeD8mcKy
XAZPmOF8E2MQYIa75wpIey0TXL5Q5jgQMcLdIyQIAoxw+Y2s0RtYoxng/AVf
POd/8fxvD+PfuwsCf+F8WZBxhX/g/JgNIAN+w/mzZoLAT3uYe8DBY/4DLv/5
sFLqg5ff7GHuYQdZv+ErXJ4d7N8vcP7Xntg9/yo/w/ng4Kn9BOeDlU/5COdH
JPqVaBz4AOdD6A/2AHCxels=
          "]], 0.03700564971751412], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", "21", "}"}], 
              SubscriptBox["\[Iota]", "1"]},
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\
\"\>", ",", "11"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {3., 2.},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQjQYcfmqd6eRjXWG/fN7G7uv2/+3vv7z2Z4PHTvuk
iUYfSrL/2U+xeznZ7uVhe70bTbo3mv7ar0x/8+jr+dP2PMWLnBnb/thLVuwy
tde5ZP8rEaTht71YzkEgumb/a4k/CNmf4++e0rj8tj2Pzd1Z8mI/7cHW5D+w
N1S3Ekk48d3eGAwe26eBwTd7ZjVBMwmxZ/buJhNv7GP8al+w+JdFDt9L+6LT
Lzd+Xf3ZvnL1e2t9mTf2T7QLPnGlfrKXsftgl2j/3n5OqMqsfzof7dfp/lNg
tPloP9uDbeUF5g/2cxi7lDgff7I/wqljx3T5rf2NWdJLTkz5Yv9AZPkP+T2v
7ZN+blpqH/jNvndTbeOvQy/tLWUD1PMkftgfe7T+xsTnz+27/zDGqt38bV/M
/G/RTbUn9oUfv5WuDf5v38/H2RW05oH991rxnYwujA6aHIukf76/Zf+P96qG
yG4mB84Tq2PWC1+1v6hhwsXHz+JQtzNuXX/7efvccyax7+1ZHeb2RIq1Mhyz
v/LvmuIOXzaHU0ITHtWq7LZn3SUVkWHB7lC8f8WfL59W2EOiicMBFmEAQ37M
qg==
          "]], 0.03700564971751412], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", "21", "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {1.3735385270268532`, 0.8171537190705848},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., 2.}, {0., 1.}}, 0.03700564971751412], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", "43", "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {0., 1.5},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., 2.}, {3., 1.}}, 0.03700564971751412], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\"\>", "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {1.5, 1.5},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{0., 3.}, 0.03700564971751412], 
         InsetBox["\<\"1:(bx)\"\>", Offset[{0, 2}, {0., 3.037005649717514}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{3., 4.}, 0.03700564971751412], 
         InsetBox["\<\"2:(bx)\"\>", Offset[{0, 2}, {3., 4.037005649717514}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{3., 0.}, 0.03700564971751412], 
         InsetBox["\<\"3:(bx)\"\>", Offset[{0, 2}, {3., 0.03700564971751412}],
           ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{4., 2.}, 0.03700564971751412], 
         InsetBox["\<\"4:(ax)\"\>", Offset[{0, 2}, {4., 2.037005649717514}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., 1.}, 0.03700564971751412], 
         InsetBox["\<\"5:(ax)\"\>", Offset[{0, 2}, {0., 1.0370056497175142`}],
           ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{3., 1.}, 0.03700564971751412], 
         InsetBox["\<\"6:(bx)\"\>", Offset[{0, 2}, {3., 1.0370056497175142`}],
           ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{3., 3.}, 0.03700564971751412], 
         InsetBox["\<\"7:(ax)\"\>", Offset[{0, 2}, {3., 3.037005649717514}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., 2.}, 0.03700564971751412], 
         InsetBox["\<\"8:(ax)\"\>", Offset[{0, 2}, {0., 2.037005649717514}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None,
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{827., Automatic}]], "Output",
 CellChangeTimes->{{3.685706314619673*^9, 3.685706324726777*^9}, 
   3.6857118309603443`*^9, 3.685712352449057*^9, 3.685712565270421*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AutoCleanPosns1", "=", " ", 
   RowBox[{"AutoCleanPosns", "[", 
    RowBox[{"MM1", ",", "GG1", ",", 
     RowBox[{"Tuples", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Range", "[", "8", "]"}], ",", 
        RowBox[{"Range", "[", "8", "]"}]}], "}"}], "]"}], ",", "50"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MM2", "=", 
   RowBox[{"AutoCleanPosns1", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GG2", "=", "GG1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.679237416285112*^9, 3.679237474026512*^9}, 
   3.6792375781449423`*^9, {3.6793735860487337`*^9, 3.679373609456627*^9}, {
   3.679376263071794*^9, 3.679376264565131*^9}, {3.679377331889419*^9, 
   3.679377346917666*^9}, {3.67938132383418*^9, 3.6793813873714037`*^9}, {
   3.684046367595406*^9, 3.6840463777905207`*^9}, 3.685196574589794*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 18:02:46\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"18", ",", "2", ",", "46.961655`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{
  3.67923749399505*^9, {3.679237554188056*^9, 3.679237578996296*^9}, 
   3.679373577896247*^9, 3.6793736123420973`*^9, 3.6793737431066933`*^9, 
   3.679374389938847*^9, 3.679376156726047*^9, {3.679376264950897*^9, 
   3.679376273491117*^9}, 3.679376317366557*^9, 3.6793766700712423`*^9, 
   3.679377121603821*^9, {3.679377334237754*^9, 3.679377347772024*^9}, 
   3.6793774519499073`*^9, 3.679377568407089*^9, {3.679377616539229*^9, 
   3.679377620450218*^9}, {3.6793797155906467`*^9, 3.679379741564639*^9}, 
   3.679379850575164*^9, 3.679381296995924*^9, 3.6793813900711946`*^9, 
   3.679382119943206*^9, {3.6793821840834923`*^9, 3.679382213235279*^9}, {
   3.6793824332874613`*^9, 3.679382442447735*^9}, 3.679382613951873*^9, 
   3.6839008095567617`*^9, 3.683906849037881*^9, 3.683907950675561*^9, 
   3.683949619412546*^9, 3.683949921760997*^9, 3.683952433208049*^9, 
   3.683958971667571*^9, 3.68404339444049*^9, {3.684046369466941*^9, 
   3.684046395836597*^9}, {3.68519656186138*^9, 3.6851965766272507`*^9}, 
   3.685257716092029*^9, 3.685259128092087*^9, 3.685706326678438*^9, 
   3.685711832824519*^9, 3.6857123545769997`*^9, 3.6857125669822807`*^9}],

Cell[BoxData["\<\"Aborted after iteration 18\"\>"], "Print",
 CellChangeTimes->{
  3.67923749399505*^9, {3.679237554188056*^9, 3.679237578996296*^9}, 
   3.679373577896247*^9, 3.6793736123420973`*^9, 3.6793737431066933`*^9, 
   3.679374389938847*^9, 3.679376156726047*^9, {3.679376264950897*^9, 
   3.679376273491117*^9}, 3.679376317366557*^9, 3.6793766700712423`*^9, 
   3.679377121603821*^9, {3.679377334237754*^9, 3.679377347772024*^9}, 
   3.6793774519499073`*^9, 3.679377568407089*^9, {3.679377616539229*^9, 
   3.679377620450218*^9}, {3.6793797155906467`*^9, 3.679379741564639*^9}, 
   3.679379850575164*^9, 3.679381296995924*^9, 3.6793813900711946`*^9, 
   3.679382119943206*^9, {3.6793821840834923`*^9, 3.679382213235279*^9}, {
   3.6793824332874613`*^9, 3.679382442447735*^9}, 3.679382613951873*^9, 
   3.6839008095567617`*^9, 3.683906849037881*^9, 3.683907950675561*^9, 
   3.683949619412546*^9, 3.683949921760997*^9, 3.683952433208049*^9, 
   3.683958971667571*^9, 3.68404339444049*^9, {3.684046369466941*^9, 
   3.684046395836597*^9}, {3.68519656186138*^9, 3.6851965766272507`*^9}, 
   3.685257716092029*^9, 3.685259128092087*^9, 3.685706326678438*^9, 
   3.685711832824519*^9, 3.6857123545769997`*^9, 3.685712567377269*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"I increased complexity \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" times.\"\>"}],
  SequenceForm["I increased complexity ", 0, " times."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.67923749399505*^9, {3.679237554188056*^9, 3.679237578996296*^9}, 
   3.679373577896247*^9, 3.6793736123420973`*^9, 3.6793737431066933`*^9, 
   3.679374389938847*^9, 3.679376156726047*^9, {3.679376264950897*^9, 
   3.679376273491117*^9}, 3.679376317366557*^9, 3.6793766700712423`*^9, 
   3.679377121603821*^9, {3.679377334237754*^9, 3.679377347772024*^9}, 
   3.6793774519499073`*^9, 3.679377568407089*^9, {3.679377616539229*^9, 
   3.679377620450218*^9}, {3.6793797155906467`*^9, 3.679379741564639*^9}, 
   3.679379850575164*^9, 3.679381296995924*^9, 3.6793813900711946`*^9, 
   3.679382119943206*^9, {3.6793821840834923`*^9, 3.679382213235279*^9}, {
   3.6793824332874613`*^9, 3.679382442447735*^9}, 3.679382613951873*^9, 
   3.6839008095567617`*^9, 3.683906849037881*^9, 3.683907950675561*^9, 
   3.683949619412546*^9, 3.683949921760997*^9, 3.683952433208049*^9, 
   3.683958971667571*^9, 3.68404339444049*^9, {3.684046369466941*^9, 
   3.684046395836597*^9}, {3.68519656186138*^9, 3.6851965766272507`*^9}, 
   3.685257716092029*^9, 3.685259128092087*^9, 3.685706326678438*^9, 
   3.685711832824519*^9, 3.6857123545769997`*^9, 3.685712567428396*^9}],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Mon 17 Oct 2016 18:02:47\"", 
     StyleBox[
      RowBox[{"\"GMT+\"", "\[InvisibleSpace]", "1.`"}], FontColor -> 
      GrayLevel[0.5]]}],RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"2016", ",", "10", ",", "17"}], "}"}], ",", 
       RowBox[{"TimeObject", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"18", ",", "2", ",", "47.382145`"}], "}"}], ",", 
           RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}], ",", 
       RowBox[{"TimeZone", "\[Rule]", "1.`"}]}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{
  3.67923749399505*^9, {3.679237554188056*^9, 3.679237578996296*^9}, 
   3.679373577896247*^9, 3.6793736123420973`*^9, 3.6793737431066933`*^9, 
   3.679374389938847*^9, 3.679376156726047*^9, {3.679376264950897*^9, 
   3.679376273491117*^9}, 3.679376317366557*^9, 3.6793766700712423`*^9, 
   3.679377121603821*^9, {3.679377334237754*^9, 3.679377347772024*^9}, 
   3.6793774519499073`*^9, 3.679377568407089*^9, {3.679377616539229*^9, 
   3.679377620450218*^9}, {3.6793797155906467`*^9, 3.679379741564639*^9}, 
   3.679379850575164*^9, 3.679381296995924*^9, 3.6793813900711946`*^9, 
   3.679382119943206*^9, {3.6793821840834923`*^9, 3.679382213235279*^9}, {
   3.6793824332874613`*^9, 3.679382442447735*^9}, 3.679382613951873*^9, 
   3.6839008095567617`*^9, 3.683906849037881*^9, 3.683907950675561*^9, 
   3.683949619412546*^9, 3.683949921760997*^9, 3.683952433208049*^9, 
   3.683958971667571*^9, 3.68404339444049*^9, {3.684046369466941*^9, 
   3.684046395836597*^9}, {3.68519656186138*^9, 3.6851965766272507`*^9}, 
   3.685257716092029*^9, 3.685259128092087*^9, 3.685706326678438*^9, 
   3.685711832824519*^9, 3.6857123545769997`*^9, 3.685712567433095*^9}]
}, Open  ]]
}, Open  ]],

Cell["\<\
List of homotopies performed automatically in the previous step:\
\>", "Text",
 CellChangeTimes->{{3.6840632401672707`*^9, 3.684063256646521*^9}, 
   3.684064046259367*^9, {3.6857123738456507`*^9, 3.6857124039102716`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AutoCleanPosns1", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.684063176485009*^9, 3.6840632313340693`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "11", "}"}], ",", "1"}], "}"}], ",", "6", ",", "3"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "40", "}"}], ",", "1"}], "}"}], ",", "7", ",", "4"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "34", "}"}], ",", "1"}], "}"}], ",", "1", ",", "5"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "18", "}"}], ",", "1"}], "}"}], ",", "8", ",", "3"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "36"}], "}"}], ",", "1"}], "}"}], ",", "1", ",", 
     "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "34", "}"}], ",", "1"}], "}"}], ",", "2", ",", "4"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "36"}], "}"}], ",", "1"}], "}"}], ",", "2", ",", 
     "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "18", "}"}], ",", "1"}], "}"}], ",", "7", ",", "6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"24", ",", "6"}], "}"}], ",", "1"}], "}"}], ",", "8", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", "8", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"24", ",", "6"}], "}"}], ",", "1"}], "}"}], ",", "7", ",", 
     "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "40", "}"}], ",", "1"}], "}"}], ",", "8", ",", "5"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "4", "}"}], ",", "1"}], "}"}], ",", "1", ",", "3"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "5", "}"}], ",", "1"}], "}"}], ",", "1", ",", "3"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"12", ",", "6"}], "}"}], ",", "1"}], "}"}], ",", "1", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "12"}], "}"}], ",", "1"}], "}"}], ",", "1", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "4", "}"}], ",", "1"}], "}"}], ",", "2", ",", "6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "5", "}"}], ",", "1"}], "}"}], ",", "2", ",", "6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"12", ",", "6"}], "}"}], ",", "1"}], "}"}], ",", "2", ",", 
     "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "12"}], "}"}], ",", "1"}], "}"}], ",", "2", ",", 
     "6"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685712304853888*^9, 3.68571236113675*^9, 
  3.6857124133897142`*^9, 3.6857125694030247`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowGraph", "[", 
  RowBox[{"MM2", ",", "GG2"}], "]"}]], "Input",
 CellChangeTimes->{{3.679373622636108*^9, 3.67937362953642*^9}, {
  3.679381400662393*^9, 3.6793814023397007`*^9}}],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 7, 8}, {
       SparseArray[
       Automatic, {8, 8}, 0, {
        1, {{0, 3, 6, 6, 7, 8, 8, 10, 12}, {{3}, {5}, {8}, {4}, {6}, {7}, {
          6}, {3}, {4}, {6}, {3}, {5}}}, Pattern}], Null}, {
      EdgeLabels -> {
        DirectedEdge[
          8, 5] -> {{{
            "\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)", 
             "\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          5, 3] -> {{{"\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          2, 4] -> {{{
            "\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Tau]\), \(13\)]\)", "\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          1, 8] -> {{{"\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, DirectedEdge[2, 6] -> {{
            Subscript[$CellContext`\[Iota], 1], 
            Subscript[$CellContext`\[Iota], 1]}, {{
            "\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Tau]\), \(13\)]\)", 
             "\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          7, 6] -> {{{
            "\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)", 
             "\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, DirectedEdge[1, 3] -> {{
            Subscript[$CellContext`\[Iota], 1], 
            Subscript[$CellContext`\[Iota], 1]}, {{
            "\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Tau]\), \(13\)]\)", 
             "\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          7, 
           4] -> {{{
            "\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)", 
             "\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          1, 5] -> {{{
            "\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Tau]\), \(13\)]\)", "\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          4, 6] -> {{{"\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          2, 7] -> {{{"\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          8, 3] -> {{{
            "\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)", 
             "\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}}, 
       VertexLabels -> {
        6 -> Placed["6:(bx)", Above], 3 -> Placed["3:(bx)", Above], 5 -> 
         Placed["5:(ax)", Above], 8 -> Placed["8:(ax)", Above], 7 -> 
         Placed["7:(ax)", Above], 4 -> Placed["4:(ax)", Above], 2 -> 
         Placed["2:(bx)", Above], 1 -> Placed["1:(bx)", Above]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
        Medium], {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGBQBWIQXXQkqoaL4Zf9k46tP0QYnuy/V8MyTf7YL/u9Pzl0
7Hue7k/un6rosea3/Qk5becJEc/3M/3hlW/Z9Mee+Ye0HUfqy/3bDuX2Xb7x
1z6v9bbM8o2v97c+3pJvJv/fnut45v0cu3f7TdcXJl5zYnDIiXt8aE3rh/1b
Z/5xlmZjdMgy/tluxvNpv4Nh9f3Mm4wOjUnf9l3e9Hn/jdK3xof2MDlseH0r
vaXy637+403MoWbMDjxWZnpPGr7tzz3sFDhrIbPDFDMPe9kp3/d/ytKVnfSP
2cHlocBs/c0/9s/d65Ru48viIGc1wVH63s/9+bub9Gf2sjgoOx4zeiDye39G
ytvSFftZHAK/bcqrC/+zv21Hk1XWYxaHVZFhX78u/bv/zHan2ns/WBx0sjcc
c2P4v98ySdeOlYHVgU3/F9elM4wHTkPl7/QxST6vZzoA0z93+vpGfl3mA+lQ
8708GV29rzAfyIPa/3Dx96RZpSwH5kDdl7x80u0/AqwHYO6/EHxpXdEy1gM5
UP9prNx257cp2wGY/3OW26fO2M92ABY+s/xyPTyc2Q/YQ8PPcPL9OQvUOA5s
gYbvXq04i/c/OQ6YQcPfVvSllMlezgMt0PjZENTgkl/AdWA7NP7EHitvXSDM
fQAWv4XHLuecWMZ9IAUa/wf+9Gc/0+Q5cB+aPpjbIjb+msNzAJZ+IOHEewAA
T7Qb6g==
          "]], 0.03857951133202078], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              SubscriptBox["\[Iota]", "1"], 
              SubscriptBox["\[Iota]", "1"]},
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {2.623795572341342, -2.125041618581136},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQXXQkqoaL4Zf9k46tP0QYnuxn5dmY9NXyp/3enxw6
9j1P9zf8lL9+JviH/Qk5becJEc/3P+5ZfnOC73d75h/SdhypL/frHHPPclT/
Zp/Xeltm+cbX+xOWMnTee/DFnut45v0cu3f7K7UumWZUfbbPiXt8aE3rh/1V
oXsK7n3+aJ9l/LPdjOfT/hS1/ZaOvh/sG5O+7bu86fP+TKutioq8b+03vL6V
3lL5dX/P1/jHV9Ve2/NYmek9afi2X5QlYc2Bypf2U8w87GWnfN/PnLa15iHr
C3uXhwKz9Tf/2B8mnRBicfqZvZzVBEfpez/386kkGB89+dRe2fGY0QOR3/t1
GrZKdjA+tQ/8timvLvzP/nX6CeyNRU/sV0WGff269O/+6UYJf9bLPLHXyd5w
zI3h/35ouNjnTE0otDBmOPAYyr9Y6uVh+oThAEzegWEOt2g344GnUP52k9Dd
19WZ4PJmwmXhtbsQ/H2z/91ndWaG8wPOvQspPIjgv1rltm2/KQuc32fIxvJx
PoJvmaRrx8rAegAADXfkCw==
          "]], 0.03857951133202078], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\"\>"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {0.7961572858470616, -1.4736030997394352`},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.62501, -0.6250100000000001}, {1.62501, -1.62501}}, 
          0.03857951133202078], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\"\>", "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {1.62501, -1.12501},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQHSrscpe9QdjhScfWHyIMT/ZbLb05rclP2GHvTw4d
+56n+2cmfC3+ISLscEJO23lCxPP9Ra7TSzIvCzkw/5C240h9uf9w8P4ZVzuF
HPJab8ss3/h6/4Tu3Ac2FkIOXMcz7+fYvdt//c1C7/n3BB1y4h4fWtP6Yf+M
8phbf2oEHbKMf7ab8Xzaf0l7bk+osKBDY9K3fZc3fd7fxpmStHKhgMOG17fS
Wyq/7n+VMPPX/RQBBx4rM70nDd/2707aGWyrL+AwxczDXnbK9/2/+I7kHmQQ
cHB5KDBbf/OP/W6niybe2MTvIGc1wVH63s/9pWeNTlYX8TsoOx4zeiDye3+N
yommHAd+h8Bvm/Lqwv/sj7lgtG+VDL/Dqsiwr1+X/t0vfrGo2oyd30Ene8Mx
N4b/+1epdeziZ+B3yJmaUGhhzHBgBZR/sdTLw/QJwwGYvAPDHG7RbsYDq6H8
7Sahu6+rM8H5ZsJl4bW7EPx9s//dZ3VmhusPOPcupPAggv9qldu2/aYscH6f
IRvLx/kIvmWSrh0rA+sBAIDgybg=
          "]], 0.03857951133202078], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\"\>"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {4.046177285847062, -1.4736030997394352`},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGBQBWIQHSrscpe9QdjhScfWHyIMT/bnN65T7t0o7LD3J4eO
fc/T/ULHJrmJvxZ2OCGn7Twh4vl+q4cfXJfpiDgw/5C240h9uf/5pROKVmUi
Dnmtt2WWb3y9X3q21K1Lx0UcuI5n3s+xe7f/iuWzvAJFUYecuMeH1rR+2C+8
XvuBULOoQ5bxz3Yznk/7b/16pbvrjahDY9K3fZc3fd6vKqsSkRYn5rDh9a30
lsqv+w8cfbdff7aYA4+Vmd6Thm/73x8+l3bpgpjDFDMPe9kp3/dvEj/i4/df
zMHlocBs/c0/9rMfPFe4WE3cQc5qgqP0vZ/7P+x/d/Wim7iDsuMxowciv/fn
iKhU3owXdwj8timvLvzP/pp9edG7CsUdVkWGff269O9++X3nakpqxB10sjcc
c2P4vx8SPuIObPq/uC6dYTwgB5W/08ck+bye6QBM/9zp6xv5dZkP5ELN9/Jk
dPW+wnzgI9T+h4u/J80qZTkAc1/y8km3/wiwHoC5/0LwpXVFy1gPwPynsXLb
nd+mbAcOQv2fs9w+dcZ+tgOw8Jnll+vh4cx+4CY0/Awn35+zQI3jACx892rF
Wbz/yXHgKjT8bUVfSpns5TwgBY2fDUENLvkFXAdg8Sf2WHnrAmHuA7D4LTx2
OefEMu4DsPg/8Kc/+5kmz4ECaPpgbovY+GsOzwFY+rFM0rVjZeA9AAADCRkJ

          "]], 0.03857951133202078], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              SubscriptBox["\[Iota]", "1"], 
              SubscriptBox["\[Iota]", "1"]},
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {5.873815572341342, -2.1250416185811365`},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{4.87503, -0.6250100000000001}, {4.87503, -1.62501}}, 
          0.03857951133202078], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\"\>", "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {4.87503, -1.12501},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3.8750299999999998`, -2.62501}, {4.87503, -3.62501}}, 
          0.03857951133202078], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\"\>", "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {4.37503, -3.12501},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.6250100000000001, -2.62501}, {1.62501, -3.62501}}, 
          0.03857951133202078], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\"\>", "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {1.12501, -3.12501},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{4.87503, -1.62501}, {3.8750299999999998`, -2.62501}}, 
          0.03857951133202078], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\"\>"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {4.37503, -2.12501},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQHSrscpe9Qdih6EhUDRfDr/0w/knVlR+MDiD4/MYa
PVOn/N4fBuW7vrnuZ1T7B85PC9xhwVn1F86vSDrpKdX9D84vl+duSt3wH26e
0ZF9BV9LGA7A+Av9BEyuSjPC+Wz6v7gunUHw06w2ZN9tYoLzj7umnXlhwXwA
Zr5moIzul3cIfkfMpd7/S1jg/FfpHe+4olnhfK9iO38xQTa4eavrvqxXPI7g
c3etEtCtZYfzc6YmFFoYc8D5F0u9PEyfIPj2DHO4Rbs54ebvMAndfV2dC843
Ey4Lr92F4O+b/e8+qzM3nB9w7l1I4UFuuHmvVrlt22/KA+f3GbKxfJyP4Fsm
6dqxMvAeAAAQ06yD
          "]], 0.03857951133202078], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {4.875030000000001, -2.62501},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQXXQkqoaL4Zc9lN4P459UXfnB6ACCz2+s0TN1yu/9
JVC+65vrfka1f+DyaYE7LDir/sL5FUknPaW6/8H55fLcTakb/sP5Rkf2FXwt
YTgA4y/0EzC5Ks0I57Pp/+K6dAbBT7PakH23iQnOP+6aduaFBfMBmHs0A2V0
v7xjhst3xFzq/b+EBc5/ld7xjiuaFc73KrbzFxNkg/NX131Zr3gcwefuWiWg
W8sO5+dMTSi0MOaA8y+WenmYPkHw7RnmcIt2c8Lds8MkdPd1dS64vJlwWXjt
LgR/3+x/91mdueH8gHPvQgoPIvivVrlt22/KA+f3GbKxfJyP4Fsm6dqxMvAe
AAAnUMZN
          "]], 0.03857951133202078], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {1.62501, -2.62501},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.62501, -1.62501}, {0.6250100000000001, -2.62501}}, 
          0.03857951133202078], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\"\>"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {1.12501, -2.12501},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{1.62501, -0.6250100000000001}, 0.03857951133202078],
          InsetBox["\<\"1:(bx)\"\>", 
          Offset[{0, 2}, {1.62501, -0.5864304886679793}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.87503, -0.6250100000000001}, 0.03857951133202078], 
         InsetBox["\<\"2:(bx)\"\>", 
          Offset[{0, 2}, {4.87503, -0.5864304886679793}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.62501, -3.62501}, 0.03857951133202078], 
         InsetBox["\<\"3:(bx)\"\>", 
          Offset[{0, 2}, {1.62501, -3.5864304886679794`}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.8750299999999998`, -2.62501}, 0.03857951133202078], 
         InsetBox["\<\"4:(ax)\"\>", 
          Offset[{0, 2}, {3.8750299999999998`, -2.5864304886679794`}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.6250100000000001, -2.62501}, 0.03857951133202078], 
         InsetBox["\<\"5:(ax)\"\>", 
          Offset[{0, 2}, {0.6250100000000001, -2.5864304886679794`}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.87503, -3.62501}, 0.03857951133202078], 
         InsetBox["\<\"6:(bx)\"\>", 
          Offset[{0, 2}, {4.87503, -3.5864304886679794`}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.87503, -1.62501}, 0.03857951133202078], 
         InsetBox["\<\"7:(ax)\"\>", 
          Offset[{0, 2}, {4.87503, -1.5864304886679792`}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.62501, -1.62501}, 0.03857951133202078], 
         InsetBox["\<\"8:(ax)\"\>", 
          Offset[{0, 2}, {1.62501, -1.5864304886679792`}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None,
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{838., Automatic}]], "Output",
 CellChangeTimes->{
  3.6793736303798018`*^9, 3.6793737457045593`*^9, 3.6793743925608253`*^9, 
   3.6793761711017733`*^9, 3.679376282500206*^9, 3.679376324609407*^9, 
   3.67937667806216*^9, 3.679377130220358*^9, {3.679377341271063*^9, 
   3.679377356434741*^9}, 3.6793775741532784`*^9, 3.679377624774218*^9, {
   3.679379725325902*^9, 3.67937974553378*^9}, 3.6793798554319696`*^9, {
   3.679381302399268*^9, 3.6793813136681137`*^9}, {3.679381397624531*^9, 
   3.6793814040997562`*^9}, {3.679382189272953*^9, 3.679382216770248*^9}, 
   3.6793824375739117`*^9, 3.679382618138267*^9, 3.683900813646614*^9, 
   3.683906853171975*^9, 3.683907954425968*^9, 3.683949624270487*^9, 
   3.6839499259648857`*^9, 3.683952437082922*^9, 3.683958976451192*^9, 
   3.6840433995016336`*^9, {3.6840463724974623`*^9, 3.6840463980200443`*^9}, 
   3.68519658000334*^9, 3.6852577215338507`*^9, 3.685259130064921*^9, 
   3.685706329093967*^9, 3.6857118359365*^9, 3.685712363730589*^9, {
   3.685712414542348*^9, 3.685712451677003*^9}, 3.685712570855389*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowSubGraph", "[", 
  RowBox[{"MM2", ",", "GG2", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.684043308616386*^9, 3.684043318888775*^9}, {
  3.685712436416945*^9, 3.685712442023926*^9}, {3.685712580031019*^9, 
  3.68571258185157*^9}}],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4}, {
       SparseArray[
       Automatic, {4, 4}, 0, {
        1, {{0, 3, 3, 4, 6}, {{2}, {3}, {4}, {2}, {2}, {3}}}, Pattern}], 
       Null}, {EdgeLabels -> {
        DirectedEdge[
          1, 4] -> {{{"\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          4, 2] -> {{{
            "\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)", 
             "\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          1, 3] -> {{{
            "\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Tau]\), \(13\)]\)", "\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          4, 3] -> {{{
            "\!\(\*SubscriptBox[\(\[Tau]\), \(13\)]\)", 
             "\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, DirectedEdge[1, 2] -> {{
            Subscript[$CellContext`\[Iota], 1], 
            Subscript[$CellContext`\[Iota], 1]}, {{
            "\!\(\*SubscriptBox[\(\[Delta]\), \(13\)]\)\!\(\*SubscriptBox[\(\
\[Tau]\), \(13\)]\)", 
             "\!\(\*SubscriptBox[\(\[Tau]\), \(2\)]\)\!\(\*SubscriptBox[\(\
\[Delta]\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          3, 2] -> {{{"\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}}, 
       VertexLabels -> {
        3 -> Placed["5:(ax)", Above], 4 -> Placed["8:(ax)", Above], 2 -> 
         Placed["3:(bx)", Above], 1 -> Placed["1:(bx)", Above]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
        Medium], {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGBQBWIQjQo4HGbympsuPrTC/qSydvHXOewOcuvXBN86vMu+
Y1aS7kNNdoeqPTNFz04+am+Zskzv8DI2B41P0yd4HDtnf6/hW9lsYTYHn5qM
s+trrtiXfQhiyypgdXiSriTVKXbLnmXz7jt6e1kc3t+1EY+QeGDfcsLg18uf
zA6yNuatk1If2/802BQ3W43ZodqP4frnT8/sE9/Yczk7MzlETA4Vtb/5wt7I
VUh98n5Gh3MtoT4hba/s37t1zvtmyujwSImhxvjXa/sZH5cU5C5jcOjPDV1y
x+StvZZr6tzvAgwO11JCj/qbvbMPaJ7iqfX6n/1ODob7Pf/e2SudW87bs+Kv
vVlk6MfJve/tT2SxtItE/bH3Cwv9k/L4vb175Kqth///soeEywf7NDD4Zu8L
ld+xLNTLhuErXL/51N8Vr5d+tt8FNf+BYcSn4vBP9jD7N9Rkb7sq8tG+D+q+
iNdZXYp73tvD3L/IMsfWK+2t/Xmo/5ye3GpV1XhtD/O/6ettyZsZX9rDwgdG
y0DDD0bDwhdGP4OGP4yGxQ+MVofGH4yuhsYvjIbFP4yeB00fMBo9BQEAMtsN
+g==
          "]], 0.030239520958083826`], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              SubscriptBox["\[Iota]", "1"], 
              SubscriptBox["\[Iota]", "1"]},
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {0.9987855723413421, 1.4999683814188636`},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQjQo4HGbympsuPrRi/0ll7eKvc9gd5NavCb51eNf+
jllJug812R2q9swUPTv56H7LlGV6h5exOWh8mj7B49i5/fcavpXNFmZz8KnJ
OLu+5sr+sg9BbFkFrA5P0pWkOsVu7WfZvPuO3l4Wh/d3bcQjJB7sbzlh8Ovl
T2YHWRvz1kmpj/f/NNgUN1uN2aHaj+H650/P9ie+sedydmZyiJgcKmp/88V+
I1ch9cn7GR3OtYT6hLS92v/erXPeN1NGh0dKDDXGv17vn/FxSUHuMgaH/tzQ
JXdM3u7Xck2d+12AweFaSuhRf7N3+wOap3hqvf5nv5OD4X7Pv3f7lc4t5+1Z
8dfeLDL04+Te9/tPZLG0i0T9sfcLC/2T8vj9fvfIVVsP//9lDwmXD/tnzQSB
n3D++RtHX883/wHnfz6slPrg5Td7RiifPXoDa/SGr3B59nl5Z/m7v8D5X3ti
9/yr/AznX1KvBaJPcD5Y+ZSPcH5Eol+JxoEPcD6UtgcA7hvDDQ==
          "]], 0.030239520958083826`], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\"\>"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {-0.8288527141529385, 2.151406900260565},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., 3.}, {0., 2.}}, 0.030239520958083826`], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\"\>", "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {0., 2.5},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-1., 1.}, {0., 0.}}, 0.030239520958083826`], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(2\\)]\\)\"\>", "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {-0.5, 0.5},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[BezierCurveBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQjQYcYIzl8zZ2X7f/bw/jJ000+lCS/Q/O17vRpHuj
6S+cz1O8yJmx7Q+c/ysRpOE3gr/EH4QQ6m3uzpIX+wnnG6pbiSSc+A7np4HB
Nzh/MVj7Fzj/sUUfEH2G85WVQOATnJ/IvS2Be9sHON/+5WS7l5Pfwfl7doPA
azjfEmTc4xdwPkh3AvczON8YDB7D+eDgyX8A55/j757SuPw2nC+ec1As5+A1
OF+yYpepvc4lOH9F+ptHX8+fhvOn2IEceBjOf/Dy2p8NHjvh/H9aZzr5WFfA
+TAAAGdHa/U=
          "]], 0.030239520958083826`], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {0., 0.9999999999999998},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., 2.}, {-1., 1.}}, 0.030239520958083826`], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(13\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\"\>"}], "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], {-0.5, 1.5},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{0., 3.}, 0.030239520958083826`], 
         InsetBox["\<\"1:(bx)\"\>", Offset[{0, 2}, {0., 3.0302395209580837`}],
           ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., 0.}, 0.030239520958083826`], 
         InsetBox["\<\"3:(bx)\"\>", 
          Offset[{0, 2}, {0., 0.030239520958083826`}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-1., 1.}, 0.030239520958083826`],
          InsetBox["\<\"5:(ax)\"\>", Offset[{0, 2}, {-1., 1.030239520958084}],
           ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., 2.}, 0.030239520958083826`], 
         InsetBox["\<\"8:(ax)\"\>", Offset[{0, 2}, {0., 2.0302395209580837`}],
           ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None,
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]]]], "Output",
 CellChangeTimes->{
  3.684043319387128*^9, 3.684043401075367*^9, {3.684046386185759*^9, 
   3.6840464012085667`*^9}, 3.6851965822443333`*^9, 3.6852577255845346`*^9, 
   3.6852591315612*^9, 3.685706332126906*^9, 3.68571183820146*^9, {
   3.685712416109838*^9, 3.68571245347795*^9}, {3.685712572477045*^9, 
   3.68571258256175*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListOfAllLabels", "[", "mat_", "]"}], " ", "returns", " ", "a", 
    " ", "list", " ", "of", " ", "all", " ", "labels", " ", "appearing", " ", 
    "in", " ", 
    RowBox[{"mat", "."}]}], "\[IndentingNewLine]", " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"ListOfAllLabels", "[", "MM2", "]"}]}]], "Input",
 CellChangeTimes->{{3.679237666887838*^9, 3.679237667346768*^9}, {
  3.679239191225569*^9, 3.679239191450878*^9}, {3.6792394544071093`*^9, 
  3.679239454672257*^9}, {3.6792399684612503`*^9, 3.6792399688802633`*^9}, {
  3.6793800792981243`*^9, 3.679380100506167*^9}, {3.679380264670209*^9, 
  3.679380267101907*^9}, {3.679381410516021*^9, 3.6793814106679087`*^9}, {
  3.685196601266109*^9, 3.685196606857038*^9}, {3.6852577371148367`*^9, 
  3.685257764209899*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SubscriptBox["\[Iota]", "1"], 
      SubscriptBox["\[Iota]", "1"], "\<\"\[LeftRightArrow]\"\>", "1", "1"},
     {
      RowBox[{"{", 
       SubscriptBox["\[Iota]", "1"], "}"}], 
      SubscriptBox["\[Iota]", "1"], "\<\"\[LeftRightArrow]\"\>", 
      RowBox[{"{", "1", "}"}], "1"},
     {
      RowBox[{"{", 
       SubscriptBox["\[Iota]", "2"], "}"}], 
      SubscriptBox["\[Iota]", "1"], "\<\"\[LeftRightArrow]\"\>", 
      RowBox[{"{", "2", "}"}], "1"},
     {
      RowBox[{
      "{", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>", "}"}], 
      SubscriptBox["\[Iota]", "1"], "\<\"\[LeftRightArrow]\"\>", 
      RowBox[{"{", "24", "}"}], "1"},
     {
      RowBox[{
      "{", "\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(13\\)]\\)\"\>", 
       "}"}], 
      SubscriptBox["\[Iota]", "1"], "\<\"\[LeftRightArrow]\"\>", 
      RowBox[{"{", "36", "}"}], "1"},
     {
      RowBox[{"{", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}], "}"}], 
      SubscriptBox["\[Iota]", "1"], "\<\"\[LeftRightArrow]\"\>", 
      RowBox[{"{", 
       RowBox[{"54", ",", "33"}], "}"}], "1"},
     {
      RowBox[{"{", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \
\\(13\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}], 
       "}"}], 
      SubscriptBox["\[Iota]", "1"], "\<\"\[LeftRightArrow]\"\>", 
      RowBox[{"{", 
       RowBox[{"54", ",", "53"}], "}"}], "1"},
     {
      RowBox[{"{", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(2\\)]\\)\"\>"}], "}"}], 
      SubscriptBox["\[Iota]", "1"], "\<\"\[LeftRightArrow]\"\>", 
      RowBox[{"{", 
       RowBox[{"57", ",", "33"}], "}"}], "1"},
     {
      RowBox[{"{", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(13\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(\[Tau]\\), \\(2\\)]\\)\"\>"}], 
       "}"}], 
      SubscriptBox["\[Iota]", "1"], "\<\"\[LeftRightArrow]\"\>", 
      RowBox[{"{", 
       RowBox[{"57", ",", "53"}], "}"}], "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.679238299497143*^9, 3.679239205140809*^9, {3.679239585409433*^9, 
   3.679239608398715*^9}, 3.679239970015602*^9, 3.679241783079337*^9, 
   3.6792425566861753`*^9, {3.679380073444624*^9, 3.679380091254319*^9}, 
   3.679380268153495*^9, 3.679380444312344*^9, {3.679381408476821*^9, 
   3.679381411370544*^9}, 3.679382230400732*^9, 3.679382626632945*^9, 
   3.6839008168762827`*^9, 3.683901513492984*^9, 3.6839068558028727`*^9, 
   3.683907956029022*^9, 3.683949626834029*^9, 3.683949930836933*^9, 
   3.683952438601931*^9, 3.683958978077808*^9, 3.684043403578092*^9, 
   3.685196584455429*^9, 3.6852577320115843`*^9, 3.6852591337127*^9, 
   3.685706334950254*^9, 3.6857118404975977`*^9, {3.685712448133966*^9, 
   3.685712455531282*^9}, 3.685712585741621*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"S1H", "/@", 
   RowBox[{"{", 
    RowBox[{"24", ",", "36", ",", "54", ",", "33", ",", "53", ",", "57"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6839525161737823`*^9, 3.683952556477257*^9}, 
   3.683952605101562*^9, 3.684063288303858*^9, {3.6857125978519173`*^9, 
   3.685712617228053*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  TagBox[GridBox[{
     {"8", "8"},
     {"6", "6"},
     {"5", "5"},
     {
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"8", "8"},
     {"6", "6"},
     {
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"2", "2"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"9", "9"},
     {"8", "8"},
     {"5", "5"},
     {
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"9", "9"},
     {"8", "8"},
     {
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"2", "2"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {"6", "6"},
     {"5", "5"},
     {
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {"6", "6"},
     {
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"2", "2"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {"9", "9"},
     {"5", "5"},
     {
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {"9", "9"},
     {
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"2", "2"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"]}]], "Print",
 CellChangeTimes->{3.685712621545664*^9}],

Cell[BoxData[
 RowBox[{
  TagBox[GridBox[{
     {"8", "8"},
     {"6", "6"},
     {
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["2",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"9", "9"},
     {"8", "8"},
     {
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["2",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {"6", "6"},
     {
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["2",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"10", "10"},
     {"9", "9"},
     {
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["5",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["2",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"]}]], "Print",
 CellChangeTimes->{3.685712621563365*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["8",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]], 
     StyleBox["9",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]]},
    {
     StyleBox["6",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]], 
     StyleBox["7",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]]},
    {
     StyleBox["4",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]], 
     StyleBox["5",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]]},
    {
     StyleBox["2",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]], 
     StyleBox["3",
      StripOnInput->False,
      FontWeight->Bold,
      Background->RGBColor[1, 1, 0]]}
   },
   AutoDelete->False,
   GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{3.6857126215642843`*^9}],

Cell[BoxData[
 RowBox[{
  TagBox[GridBox[{
     {"9", "9"},
     {
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["8",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"5", "5"},
     {
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"9", "9"},
     {
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["8",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"2", "2"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["8",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"6", "6"},
     {"5", "5"},
     {
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["8",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"6", "6"},
     {
      StyleBox["3",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["4",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"2", "2"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"]}]], "Print",
 CellChangeTimes->{3.685712621565434*^9}],

Cell[BoxData[
 RowBox[{
  TagBox[GridBox[{
     {"9", "9"},
     {
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["8",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"2", "2"},
     {"1", "1"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"9", "9"},
     {
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["8",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"3", "3"},
     {"2", "2"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"9", "9"},
     {
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["8",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"5", "5"},
     {"1", "1"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {"9", "9"},
     {
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["8",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"5", "5"},
     {"3", "3"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["8",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"6", "6"},
     {"2", "2"},
     {"1", "1"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["8",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"6", "6"},
     {"3", "3"},
     {"2", "2"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["8",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"6", "6"},
     {"5", "5"},
     {"1", "1"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["8",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"6", "6"},
     {"5", "5"},
     {"3", "3"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"]}]], "Print",
 CellChangeTimes->{3.68571262156686*^9}],

Cell[BoxData[
 RowBox[{
  TagBox[GridBox[{
     {
      StyleBox["8",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["9",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"2", "2"},
     {"1", "1"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {
      StyleBox["8",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["9",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"3", "3"},
     {"2", "2"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {
      StyleBox["8",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["9",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"5", "5"},
     {"1", "1"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], "+", 
  TagBox[GridBox[{
     {
      StyleBox["8",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["9",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {
      StyleBox["6",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]], 
      StyleBox["7",
       StripOnInput->False,
       FontWeight->Bold,
       Background->RGBColor[1, 1, 0]]},
     {"5", "5"},
     {"3", "3"}
    },
    AutoDelete->False,
    GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"]}]], "Print",
 CellChangeTimes->{3.6857126215681267`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 974},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.3 for Linux x86 (64-bit) (December 10, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 245, 3, 93, "Title"],
Cell[670, 20, 407, 8, 71, "Text"],
Cell[CellGroupData[{
Cell[1102, 32, 349, 5, 65, "Section"],
Cell[CellGroupData[{
Cell[1476, 41, 366, 6, 32, "Input"],
Cell[1845, 49, 3880, 60, 537, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5774, 115, 173, 2, 65, "Section"],
Cell[CellGroupData[{
Cell[5972, 121, 17290, 334, 976, "Input"],
Cell[CellGroupData[{
Cell[23287, 459, 1748, 24, 23, "Print"],
Cell[25038, 485, 1832, 28, 23, "Print"],
Cell[26873, 515, 1858, 28, 23, "Print"],
Cell[28734, 545, 1905, 30, 23, "Print"],
Cell[30642, 577, 1933, 30, 23, "Print"],
Cell[32578, 609, 1933, 30, 23, "Print"],
Cell[34514, 641, 1894, 30, 23, "Print"],
Cell[36411, 673, 1896, 30, 23, "Print"],
Cell[38310, 705, 1973, 32, 23, "Print"],
Cell[40286, 739, 1738, 24, 23, "Print"],
Cell[42027, 765, 2167, 35, 23, "Print"],
Cell[44197, 802, 1756, 25, 23, "Print"],
Cell[45956, 829, 1755, 25, 23, "Print"],
Cell[47714, 856, 1774, 25, 23, "Print"],
Cell[49491, 883, 1771, 25, 23, "Print"],
Cell[51265, 910, 1856, 28, 23, "Print"],
Cell[53124, 940, 1849, 28, 23, "Print"],
Cell[54976, 970, 1852, 28, 23, "Print"],
Cell[56831, 1000, 1854, 28, 23, "Print"],
Cell[58688, 1030, 2106, 34, 23, "Print"],
Cell[60797, 1066, 1738, 24, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62596, 1097, 469, 6, 65, "Section"],
Cell[CellGroupData[{
Cell[63090, 1107, 1619, 39, 121, "Input"],
Cell[64712, 1148, 341, 5, 65, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[65102, 1159, 348, 4, 65, "Section"],
Cell[CellGroupData[{
Cell[65475, 1167, 250, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[65750, 1175, 1962, 41, 58, "Print"],
Cell[67715, 1218, 1683, 36, 58, "Print"]
}, Open  ]]
}, Open  ]],
Cell[69425, 1258, 1465, 30, 77, "Input"],
Cell[CellGroupData[{
Cell[70915, 1292, 3138, 66, 165, "Input"],
Cell[74056, 1360, 12404, 350, 242, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86497, 1715, 194, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[86716, 1722, 2110, 45, 58, "Print"],
Cell[88829, 1769, 1801, 39, 58, "Print"],
Cell[90633, 1810, 1793, 38, 53, "Print"],
Cell[92429, 1850, 1702, 36, 23, "Print"],
Cell[94134, 1888, 1167, 19, 23, "Print"],
Cell[95304, 1909, 3466, 67, 100, "Print"],
Cell[98773, 1978, 1896, 37, 100, "Print"],
Cell[100672, 2017, 941, 14, 23, "Print"],
Cell[101616, 2033, 1220, 22, 23, "Print"],
Cell[102839, 2057, 939, 14, 23, "Print"],
Cell[103781, 2073, 1219, 22, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[105049, 2101, 6509, 108, 170, "Input"],
Cell[CellGroupData[{
Cell[111583, 2213, 2476, 35, 43, "Print"],
Cell[114062, 2250, 2588, 43, 23, "Print"],
Cell[116653, 2295, 2470, 38, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[119172, 2339, 123, 2, 32, "Input"],
Cell[CellGroupData[{
Cell[119320, 2345, 27999, 663, 107, "Print"],
Cell[147322, 3010, 2094, 50, 39, "Print"]
}, Open  ]]
}, Open  ]],
Cell[149443, 3064, 150, 3, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149630, 3072, 360, 5, 65, "Section"],
Cell[CellGroupData[{
Cell[150015, 3081, 250, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[150290, 3089, 1110, 19, 23, "Print"],
Cell[151403, 3110, 9767, 267, 93, "Print"],
Cell[161173, 3379, 1195, 21, 23, "Print"],
Cell[162371, 3402, 1952, 42, 79, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[164384, 3451, 274, 3, 65, "Section"],
Cell[CellGroupData[{
Cell[164683, 3458, 250, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[164958, 3466, 2323, 53, 58, "Print"],
Cell[167284, 3521, 1110, 19, 23, "Print"],
Cell[168397, 3542, 1025, 19, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[169449, 3565, 273, 6, 32, "Input"],
Cell[169725, 3573, 449, 7, 51, "Text"],
Cell[CellGroupData[{
Cell[170199, 3584, 220, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[170444, 3592, 647, 9, 23, "Print"],
Cell[171094, 3603, 667, 10, 23, "Print"],
Cell[171764, 3615, 1204, 24, 33, "Print"],
Cell[172971, 3641, 661, 9, 23, "Print"],
Cell[173635, 3652, 661, 9, 23, "Print"],
Cell[174299, 3663, 1202, 24, 33, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[175550, 3693, 222, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[175797, 3701, 757, 17, 33, "Print"],
Cell[176557, 3720, 231, 3, 23, "Print"],
Cell[176791, 3725, 225, 3, 23, "Print"],
Cell[177019, 3730, 757, 17, 33, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[177825, 3753, 220, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[178070, 3761, 1108, 19, 23, "Print"],
Cell[179181, 3782, 2283, 52, 44, "Print"],
Cell[181467, 3836, 3208, 72, 59, "Print"],
Cell[184678, 3910, 1867, 39, 57, "Print"],
Cell[186548, 3951, 1095, 15, 43, "Print"],
Cell[187646, 3968, 883, 12, 23, "Print"],
Cell[188532, 3982, 885, 12, 23, "Print"],
Cell[189420, 3996, 1432, 27, 33, "Print"],
Cell[190855, 4025, 880, 12, 23, "Print"],
Cell[191738, 4039, 1432, 27, 33, "Print"],
Cell[193173, 4068, 9087, 159, 206, "Print"],
Cell[202263, 4229, 1216, 22, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[203506, 4255, 226, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[203757, 4265, 2326, 43, 143, "Input"],
Cell[CellGroupData[{
Cell[206108, 4312, 2132, 35, 62, "Print"],
Cell[208243, 4349, 2328, 38, 81, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[210632, 4394, 374, 5, 65, "Section"],
Cell[211009, 4401, 212, 3, 32, "Input"],
Cell[211224, 4406, 400, 7, 31, "Text"],
Cell[CellGroupData[{
Cell[211649, 4417, 2303, 43, 143, "Input"],
Cell[CellGroupData[{
Cell[213977, 4464, 3552, 54, 33, "Print"],
Cell[217532, 4520, 3231, 44, 23, "Print"],
Cell[220766, 4566, 3389, 49, 23, "Print"],
Cell[224158, 4617, 3552, 54, 33, "Print"],
Cell[227713, 4673, 3559, 54, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[231299, 4731, 347, 8, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231683, 4744, 434, 5, 65, "Section"],
Cell[232120, 4751, 405, 7, 32, "Input"],
Cell[CellGroupData[{
Cell[232550, 4762, 846, 16, 121, "Input"],
Cell[233399, 4780, 651, 15, 367, "Print"],
Cell[234053, 4797, 1049, 29, 62, "Output"]
}, Open  ]],
Cell[235117, 4829, 427, 7, 51, "Text"],
Cell[CellGroupData[{
Cell[235569, 4840, 1178, 25, 99, "Input"],
Cell[236750, 4867, 187, 3, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236974, 4875, 1181, 23, 77, "Input"],
Cell[CellGroupData[{
Cell[238180, 4902, 1820, 30, 33, "Print"],
Cell[240003, 4934, 2616, 53, 222, "Print"],
Cell[242622, 4989, 1657, 25, 23, "Print"],
Cell[244282, 5016, 2491, 46, 85, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[246822, 5068, 89, 2, 32, "Input"],
Cell[246914, 5072, 30909, 658, 477, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277860, 5735, 925, 21, 77, "Input"],
Cell[CellGroupData[{
Cell[278810, 5760, 1798, 32, 33, "Print"],
Cell[280611, 5794, 1236, 17, 23, "Print"],
Cell[281850, 5813, 1413, 22, 23, "Print"],
Cell[283266, 5837, 1796, 32, 33, "Print"]
}, Open  ]]
}, Open  ]],
Cell[285089, 5873, 232, 4, 31, "Text"],
Cell[CellGroupData[{
Cell[285346, 5881, 159, 3, 32, "Input"],
Cell[285508, 5886, 3615, 134, 77, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[289160, 6025, 205, 4, 32, "Input"],
Cell[289368, 6031, 23069, 482, 482, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[312474, 6518, 334, 7, 32, "Input"],
Cell[312811, 6527, 11204, 238, 442, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324052, 6770, 868, 16, 99, "Input"],
Cell[324923, 6788, 3719, 85, 188, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328679, 6878, 338, 8, 89, "Input"],
Cell[CellGroupData[{
Cell[329042, 6890, 4055, 146, 76, "Print"],
Cell[333100, 7038, 2927, 106, 76, "Print"],
Cell[336030, 7146, 1164, 43, 76, "Print"],
Cell[337197, 7191, 2923, 106, 76, "Print"],
Cell[340123, 7299, 4046, 146, 76, "Print"],
Cell[344172, 7447, 2925, 106, 76, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/BSFH/licence.txt <==
The following license can be found at

https://www.gnu.org/licenses/agpl-3.0.txt

------------------------------------------------------------------------

                    GNU AFFERO GENERAL PUBLIC LICENSE
                       Version 3, 19 November 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU Affero General Public License is a free, copyleft license for
software and other kinds of works, specifically designed to ensure
cooperation with the community in the case of network server software.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
our General Public Licenses are intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  Developers that use our General Public Licenses protect your rights
with two steps: (1) assert copyright on the software, and (2) offer
you this License which gives you legal permission to copy, distribute
and/or modify the software.

  A secondary benefit of defending all users' freedom is that
improvements made in alternate versions of the program, if they
receive widespread use, become available for other developers to
incorporate.  Many developers of free software are heartened and
encouraged by the resulting cooperation.  However, in the case of
software used on network servers, this result may fail to come about.
The GNU General Public License permits making a modified version and
letting the public access it on a server without ever releasing its
source code to the public.

  The GNU Affero General Public License is designed specifically to
ensure that, in such cases, the modified source code becomes available
to the community.  It requires the operator of a network server to
provide the source code of the modified version running there to the
users of that server.  Therefore, public use of a modified version, on
a publicly accessible server, gives the public access to the source
code of the modified version.

  An older license, called the Affero General Public License and
published by Affero, was designed to accomplish similar goals.  This is
a different license, not a version of the Affero GPL, but Affero has
released a new version of the Affero GPL which permits relicensing under
this license.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU Affero General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Remote Network Interaction; Use with the GNU General Public License.

  Notwithstanding any other provision of this License, if you modify the
Program, your modified version must prominently offer all users
interacting with it remotely through a computer network (if your version
supports such interaction) an opportunity to receive the Corresponding
Source of your version by providing access to the Corresponding Source
from a network server at no charge, through some standard or customary
means of facilitating copying of software.  This Corresponding Source
shall include the Corresponding Source for any work covered by version 3
of the GNU General Public License that is incorporated pursuant to the
following paragraph.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the work with which it is combined will remain governed by version
3 of the GNU General Public License.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU Affero General Public License from time to time.  Such new versions
will be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU Affero General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU Affero General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU Affero General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU Affero General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU Affero General Public License for more details.

    You should have received a copy of the GNU Affero General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If your software can interact with users remotely through a computer
network, you should also make sure that it provides a way for users to
get its source.  For example, if your program is a web application, its
interface could display a "Source" link that leads users to an archive
of the code.  There are many ways you could offer source, and different
solutions will be better for different programs; see section 13 for the
specific requirements.

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU AGPL, see
<http://www.gnu.org/licenses/>.

